Multipartite Intrinsic Non-Locality and Device-Independent Conference Key Agreement

In this work, we introduce multipartite intrinsic non-locality as a method for quantifying resources in the multipartite scenario of device-independent (DI) conference key agreement. We prove that multipartite intrinsic non-locality is additive, convex, and monotone under a class of free operations called local operations and common randomness. As one of our technical contributions, we establish a chain rule for two variants of multipartite mutual information, which we then use to prove that multipartite intrinsic non-locality is additive. This chain rule may be of independent interest in other contexts. All of these properties of multipartite intrinsic non-locality are helpful in establishing the main result of our paper: multipartite intrinsic non-locality is an upper bound on secret key rate in the general multipartite scenario of DI conference key agreement. We discuss various examples of DI conference key protocols and compare our upper bounds for these protocols with known lower bounds. Finally, we calculate upper bounds on recent experimental realizations of DI quantum key distribution.

==> anc/ConfKey_UB.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    224546,       5602]
NotebookOptionsPosition[    207314,       5301]
NotebookOutlinePosition[    207676,       5317]
CellTagsIndexPosition[    207633,       5314]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Initialization", "Subtitle",
 CellChangeTimes->{{3.8272380699262266`*^9, 3.827238075168891*^9}},
 FontSize->14,ExpressionUUID->"44fe4bf1-b816-4b31-b8bb-945334af55e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"one", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194781166758723`*^9, 3.81947819168161*^9}, 
   3.8194782802568884`*^9},
 FontSize->14,
 CellLabel->"In[1]:=",ExpressionUUID->"7663c847-fcd2-496a-b628-40c10c98a2c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zero", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194782110262556`*^9, 3.819478226105381*^9}, 
   3.8194782837395153`*^9, {3.819478543586627*^9, 3.8194785613610687`*^9}},
 FontSize->14,
 CellLabel->"In[2]:=",ExpressionUUID->"0b971b3c-004d-4565-a597-496a52f16766"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"z", "=", 
    RowBox[{"{", 
     RowBox[{"zero", ",", "one"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"list", " ", "containing", " ", "zero", " ", "and", " ", "one"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8194785841645803`*^9, 3.8194785869422574`*^9}, 
   3.8194786246099787`*^9, {3.8194791970637197`*^9, 3.8194792072070827`*^9}, {
   3.819480545698775*^9, 3.8194805470255027`*^9}, {3.852388583619933*^9, 
   3.8523886435173483`*^9}},
 FontSize->14,
 CellLabel->"In[3]:=",ExpressionUUID->"620be6ba-92ff-4796-ae9e-5dc5db7a6dd0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"zero", "+", "one"}], ")"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "/", "2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"zero", "-", "one"}], ")"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "/", "2"}], "]"}]}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"list", " ", "containing", " ", "plus", " ", "and", " ", "minus"}],
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.8194843240288363`*^9, 3.819484377061881*^9}, {
  3.8521419777879515`*^9, 3.852141983626004*^9}, {3.852388648223714*^9, 
  3.852388658120432*^9}},
 FontSize->14,
 CellLabel->"In[4]:=",ExpressionUUID->"dcc7cf14-0018-4010-80c7-3ce8713c51db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M0", "=", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"z", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819484388980982*^9, 3.819484413425012*^9}, {
  3.8194844523464403`*^9, 3.8194844865073423`*^9}},
 FontSize->14,
 CellLabel->"In[5]:=",ExpressionUUID->"6a719ef2-9acd-467c-b014-9ae86b6aa420"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"z", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194844999157887`*^9, 3.8194845045570536`*^9}},
 FontSize->14,
 CellLabel->"In[6]:=",ExpressionUUID->"b4c43e91-eb45-4d5f-9de0-635e6c65f3f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194845077512245`*^9, 3.8194845262692056`*^9}},
 FontSize->14,
 CellLabel->"In[7]:=",ExpressionUUID->"90f26474-9ce9-495c-86c0-933e2e57d19f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M3", "=", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194845299893107`*^9, 3.8194845436235847`*^9}, {
  3.8399496241399617`*^9, 3.8399496251867723`*^9}},
 FontSize->14,
 CellLabel->"In[8]:=",ExpressionUUID->"0b36e09b-02a2-402f-a52d-149fd7f795d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z", "=", 
   RowBox[{"M0", "-", "M1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.839949630428173*^9, 3.83994964021719*^9}, 
   3.8399496736733646`*^9},
 FontSize->14,
 CellLabel->"In[9]:=",ExpressionUUID->"7491a414-4dbd-4260-8604-f4210c26c8ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"M2", "-", "M3"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399496457740116`*^9, 3.8399496752174983`*^9}},
 FontSize->14,
 CellLabel->"In[10]:=",ExpressionUUID->"ec577b6a-1e7f-4413-bd24-40b0e469aadb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"id", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194805564798145`*^9, 3.819480570483486*^9}},
 FontSize->14,
 CellLabel->"In[11]:=",ExpressionUUID->"ef53937d-7ffa-4c76-a6e6-6c0a204140de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "/", "2"}], "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "/", "2"}], "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8195874942399497`*^9, 3.819587509232903*^9}, 
   3.8405263244251013`*^9, {3.852141988215822*^9, 3.85214199261666*^9}},
 FontSize->14,
 CellLabel->"In[12]:=",ExpressionUUID->"fd419f7d-d6d6-42ae-9e27-7708e33696b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "/", "2"}], "]"}]}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "/", "2"}], "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399529354383388`*^9, 3.8399529425886073`*^9}, {
  3.840526326217058*^9, 3.8405263265711565`*^9}, {3.8521419905044403`*^9, 
  3.8521419945222893`*^9}},
 FontSize->14,
 CellLabel->"In[13]:=",ExpressionUUID->"f977d2ad-3670-42bc-85c6-60213073ac97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", " ", "=", " ", 
   RowBox[{"\[Phi]3", ".", 
    RowBox[{"Transpose", "[", "\[Phi]3", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.827238676833578*^9, 3.8272386851016464`*^9}, {
  3.8272387191848564`*^9, 3.827238740825206*^9}, {3.8399474355894117`*^9, 
  3.839947437739086*^9}},
 FontSize->14,
 CellLabel->"In[14]:=",ExpressionUUID->"d46a9cb4-c7c2-4690-bf63-62bf842ae643"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]1", "=", 
   RowBox[{"\[Phi]4", ".", 
    RowBox[{"Transpose", "[", "\[Phi]4", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.839952951259695*^9, 3.8399529798832073`*^9}},
 FontSize->14,
 CellLabel->"In[15]:=",ExpressionUUID->"12745797-485f-4539-bbc6-cc40173e7145"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SWAP", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8405261848615646`*^9, 3.8405262849569893`*^9}},
 FontSize->14,
 CellLabel->"In[16]:=",ExpressionUUID->"63bf0136-4c6c-4c01-a10f-cd9e8a83a723"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GHZ", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "/", "2"}], "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one", ",", "one"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "/", "2"}], "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399474490604067`*^9, 3.8399475255412207`*^9}, 
   3.8399510922014503`*^9, 3.84052632176833*^9, {3.843925514056181*^9, 
   3.843925520024706*^9}, {3.852141997595851*^9, 3.852142002161762*^9}},
 FontSize->14,
 CellLabel->"In[17]:=",ExpressionUUID->"4cf87edb-b52c-4f20-93e7-46496f327a2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GHZm", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "/", "2"}], "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one", ",", "one"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "/", "2"}], "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399474490604067`*^9, 3.8399475255412207`*^9}, 
   3.8399510922014503`*^9, 3.84052632176833*^9, {3.843925514056181*^9, 
   3.843925520024706*^9}, {3.8439401747375784`*^9, 3.843940177714424*^9}, {
   3.852141999808011*^9, 3.852142004010315*^9}},
 FontSize->14,
 CellLabel->"In[18]:=",ExpressionUUID->"f30646e7-864e-49ad-89dd-ad5a06ed8389"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"X", ",", "X", ",", "X"}], "]"}], "+", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"Z", ",", "Z", ",", "id"}], "]"}]}], ")"}], "*", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "/", "2"}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"bell", " ", "operator", " ", "for", " ", "parity"}], "-", 
    RowBox[{"CHSH", " ", "games"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.839949804256771*^9, 3.8399498129353886`*^9}, {
   3.839950111529004*^9, 3.839950117558807*^9}, {3.839950265603094*^9, 
   3.8399503213011513`*^9}, 3.839950361991967*^9, {3.8399506171809177`*^9, 
   3.8399506400944557`*^9}, 3.8399509226958475`*^9, {3.839951014683195*^9, 
   3.8399510291495104`*^9}, {3.8399511331442914`*^9, 3.83995115353753*^9}, {
   3.8399513128953114`*^9, 3.8399513429088535`*^9}, {3.8399514097157516`*^9, 
   3.839951422448716*^9}, 3.839951641506538*^9, {3.8399517651652136`*^9, 
   3.8399517746128535`*^9}, {3.839951947925846*^9, 3.8399519577952433`*^9}, 
   3.8399519883710375`*^9, {3.8399522664348516`*^9, 3.8399522979890437`*^9}, {
   3.839952485146574*^9, 3.8399524905057297`*^9}, {3.8399525951093493`*^9, 
   3.8399526431471987`*^9}, {3.8399527365218554`*^9, 3.839952737508481*^9}, {
   3.839952990490693*^9, 3.8399530019177713`*^9}, {3.839953054484376*^9, 
   3.8399530702927113`*^9}, {3.8399531093761787`*^9, 
   3.8399531171085577`*^9}, {3.839953275170432*^9, 3.8399533023283634`*^9}, {
   3.8399540380351796`*^9, 3.839954044598827*^9}, {3.839954153595029*^9, 
   3.83995418641703*^9}, 3.8399547133731413`*^9, {3.8441112529828663`*^9, 
   3.8441112747198043`*^9}, 3.8521420071030254`*^9, {3.85238853514649*^9, 
   3.8523885617135105`*^9}},
 FontSize->14,
 CellLabel->"In[19]:=",ExpressionUUID->"a63ad655-8db3-490f-a638-91dcb7b17efe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y", "=", 
  RowBox[{"Chop", "[", 
   RowBox[{"\[ImaginaryI]", "*", 
    RowBox[{"Z", ".", "X"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8439258051809196`*^9, 3.8439258389719133`*^9}, {
   3.8439259026693263`*^9, 3.843925903547207*^9}, 3.843926235411663*^9, {
   3.8441227126411724`*^9, 3.844122717051166*^9}},
 FontSize->14,
 CellLabel->"In[20]:=",ExpressionUUID->"31c817c9-ab60-490e-9662-64898aaac205"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "\[ImaginaryI]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8439258133412*^9, 3.8439258399627495`*^9}, 
   3.843925909052916*^9, 3.843926236205863*^9, 3.8439274150395927`*^9, 
   3.843941027470071*^9, 3.8441048686091366`*^9, 3.844122075741787*^9, 
   3.8441227177377014`*^9, 3.8441240675854344`*^9, 3.8441246382235775`*^9, 
   3.8441259653368163`*^9, 3.8441327995230007`*^9, 3.844180514512043*^9, 
   3.844258209283944*^9, 3.844435756403753*^9, 3.844606960744172*^9, 
   3.844609195509475*^9, {3.844704438785372*^9, 3.8447044654254436`*^9}, 
   3.844968656285027*^9, 3.844975584146521*^9, 3.8449771270061855`*^9, 
   3.845482907532056*^9, 3.8455084955833745`*^9, 3.846108663311525*^9, 
   3.846109725191222*^9, 3.847752786351638*^9, 3.8520604122885957`*^9, 
   3.852142068581691*^9, 3.8521424240619497`*^9, 3.852312674189141*^9, 
   3.852717411560602*^9, 3.8530849850520425`*^9, 3.8538497650736*^9},
 FontSize->14,
 CellLabel->"Out[20]=",ExpressionUUID->"307968cc-8aa7-453a-84eb-7b846bc8a5ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]", "=", 
  RowBox[{"GHZ", ".", 
   RowBox[{"Transpose", "[", "GHZ", "]"}], 
   RowBox[{"(*", 
    RowBox[{"initial", " ", "state"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.843925925372775*^9, 3.8439259442377434`*^9}, {
  3.844118507528864*^9, 3.8441185101452436`*^9}, {3.8441189643801703`*^9, 
  3.844118974121359*^9}, {3.85231211237302*^9, 3.852312122496721*^9}},
 FontSize->14,
 CellLabel->"In[21]:=",ExpressionUUID->"892fd0c6-03e1-458f-b75c-49497a503f52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8439259449702682`*^9, 3.843926238669789*^9, 3.843927415098629*^9, 
   3.8439410275200715`*^9, 3.8441048687001395`*^9, 3.8441185115941935`*^9, 
   3.84411897804831*^9, 3.844122075922821*^9, 3.8441240689272823`*^9, 
   3.844124638580577*^9, 3.844125965614833*^9, 3.844132799954979*^9, 
   3.844180514786051*^9, 3.8442582100167265`*^9, 3.844435757054757*^9, 
   3.8446069611905923`*^9, 3.844609195885475*^9, {3.84470443906437*^9, 
   3.8447044656994443`*^9}, 3.8449686566547017`*^9, 3.844975584459526*^9, 
   3.844977127343279*^9, 3.845482907807062*^9, 3.8455084959143333`*^9, 
   3.846108663654572*^9, 3.8461097255282283`*^9, 3.8477527866856375`*^9, 
   3.852060412673648*^9, 3.8521420689246473`*^9, 3.852142424409973*^9, 
   3.852312674514141*^9, 3.852717411632656*^9, 3.853084985122987*^9, 
   3.853849765158599*^9},
 FontSize->14,
 CellLabel->"Out[21]=",ExpressionUUID->"57e3b106-be7a-4c7c-ad88-75d2f25ea2c0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "/", "4"}], ")"}], "*", "p"}]}], ")"}], "*", 
       "\[Rho]"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "X", ",", "id"}], "]"}], ".", "\[Rho]", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "X", ",", "id"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "Y", ",", "id"}], "]"}], ".", "\[Rho]", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "Y", ",", "id"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "Z", ",", "id"}], "]"}], ".", "\[Rho]", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "Z", ",", "id"}], "]"}]}]}]}]}], ";"}], "//", 
   "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8439259804577093`*^9, 3.8439261329996767`*^9}, {
  3.843926261413519*^9, 3.843926274623124*^9}, {3.8439267224750633`*^9, 
  3.843926733401312*^9}, {3.8441185197800474`*^9, 3.8441185356765137`*^9}, {
  3.844118983234375*^9, 3.844119004523683*^9}, {3.8521420179021482`*^9, 
  3.8521420225973425`*^9}},
 FontSize->14,
 CellLabel->"In[22]:=",ExpressionUUID->"5d4f92d3-2ee3-468e-9702-fc8385b65074"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]1", "//", "MatrixForm", 
  RowBox[{"(*", 
   RowBox[{
   "state", " ", "after", " ", "depolarization", " ", "on", " ", "qubit", " ",
     "2"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8441190908091335`*^9, 3.8441190961228275`*^9}, 
   3.844119148781353*^9, 3.844122881032851*^9, {3.852312883800879*^9, 
   3.8523129050934505`*^9}},
 FontSize->14,
 CellLabel->"In[23]:=",ExpressionUUID->"f2132e94-96b8-42b8-b8ce-40c20e2023ae"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
       FractionBox["p", "8"]}], "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
       FractionBox["p", "8"]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["p", "4"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["p", "4"], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
       FractionBox["p", "8"]}], "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
       FractionBox["p", "8"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.844119096732012*^9, 3.844119149691124*^9, 3.8441220760798426`*^9, 
   3.8441227320070686`*^9, 3.844122881631199*^9, 3.844124070173682*^9, 
   3.844124638688576*^9, 3.844125965698826*^9, 3.844132800177489*^9, 
   3.8441805148930454`*^9, 3.8442582101667633`*^9, 3.844435757307811*^9, 
   3.844606961346592*^9, 3.844609196008475*^9, {3.8447044391563706`*^9, 
   3.844704466432622*^9}, 3.8449686567713594`*^9, 3.844975584558536*^9, 
   3.844977127452284*^9, 3.8454829079151063`*^9, 3.845508496027376*^9, 
   3.8461086637625504`*^9, 3.8461097257322216`*^9, 3.847752786887638*^9, 
   3.8520604127946286`*^9, 3.852142069093685*^9, 3.8521424245059724`*^9, 
   3.8523126746141405`*^9, 3.8527174117126384`*^9, 3.8530849852050447`*^9, 
   3.8538497652551327`*^9},
 FontSize->14,
 CellLabel->
  "Out[23]//MatrixForm=",ExpressionUUID->"da2e9201-f34c-4e9d-abe7-\
0afd4940d1b5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "/", "4"}], ")"}], "*", "p"}]}], ")"}], "*", 
       "\[Rho]1"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "id", ",", "X"}], "]"}], ".", "\[Rho]1", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "id", ",", "X"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "id", ",", "Y"}], "]"}], ".", "\[Rho]1", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "id", ",", "Y"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "id", ",", "Z"}], "]"}], ".", "\[Rho]1", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "id", ",", "Z"}], "]"}]}]}]}]}], ";"}], "//", 
   "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8439261440585136`*^9, 3.843926196792987*^9}, 
   3.843926281411244*^9, {3.8439267574196568`*^9, 3.843926763975977*^9}, {
   3.8441185593879*^9, 3.8441185934445486`*^9}, {3.8441190282665*^9, 
   3.8441190617629204`*^9}, 3.8441191312760487`*^9, 3.8521420315741487`*^9},
 FontSize->14,
 CellLabel->"In[24]:=",ExpressionUUID->"8126d551-6d82-4ae6-8fbe-c0fecc71aedc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]2", "//", "MatrixForm", 
  RowBox[{"(*", 
   RowBox[{
   "state", " ", "after", " ", "depolarization", " ", "on", " ", "qubit", " ",
     "3"}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.844112534243027*^9, {3.8441228888821297`*^9, 3.844122889185634*^9}, {
   3.852312911437289*^9, 3.8523129140198326`*^9}},
 FontSize->14,
 CellLabel->"In[25]:=",ExpressionUUID->"9d7ca0f5-3af4-4861-ba46-6d4738c49078"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
          FractionBox["p", "8"]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
          FractionBox["p", "8"]}], ")"}], " ", "p"}]}], "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
          FractionBox["p", "8"]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
          FractionBox["p", "8"]}], ")"}], " ", "p"}]}]},
     {"0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
         FractionBox["p", "8"]}], ")"}], " ", "p"}], "0", "0", "0", "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
          FractionBox["p", "8"]}], ")"}], " ", "p"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
          FractionBox["p", "8"]}], ")"}], " ", "p"}]}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", "p"}], "+", 
       FractionBox[
        SuperscriptBox["p", "2"], "16"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox[
       SuperscriptBox["p", "2"], "8"], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["p", "2"], "8"], "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", "p"}], "+", 
       FractionBox[
        SuperscriptBox["p", "2"], "16"]}], "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
          FractionBox["p", "8"]}], ")"}], " ", "p"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
          FractionBox["p", "8"]}], ")"}], " ", "p"}]}], "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
         FractionBox["p", "8"]}], ")"}], " ", "p"}], "0"},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
          FractionBox["p", "8"]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
          FractionBox["p", "8"]}], ")"}], " ", "p"}]}], "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
          FractionBox["p", "8"]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
          FractionBox["p", "8"]}], ")"}], " ", "p"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8441125353917217`*^9, 3.8441185969099364`*^9, 3.8441191358141356`*^9, 
   3.8441220761998425`*^9, 3.8441227376091766`*^9, 3.8441228901967316`*^9, 
   3.8441240703326817`*^9, 3.8441246388185773`*^9, 3.8441259658128357`*^9, 
   3.8441328003474913`*^9, 3.8441805150200253`*^9, 3.844258210415763*^9, 
   3.844435757507925*^9, 3.8446069615556283`*^9, 3.8446091963774757`*^9, {
   3.8447044392473707`*^9, 3.844704466654584*^9}, 3.844968656898981*^9, 
   3.844975584685522*^9, 3.844977127589287*^9, 3.845482908055105*^9, 
   3.8455084962674513`*^9, 3.8461086638925486`*^9, 3.8461097258802214`*^9, 
   3.8477527870206366`*^9, 3.852060412937628*^9, 3.852142069194645*^9, 
   3.8521424246263037`*^9, 3.852312674722143*^9, 3.8527174118006372`*^9, 
   3.853084985294046*^9, 3.853849765362667*^9},
 FontSize->14,
 CellLabel->
  "Out[25]//MatrixForm=",ExpressionUUID->"0aefb972-796a-478c-8dad-\
53bd44798e85"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "/", "4"}], ")"}], "*", "p"}]}], ")"}], "*", 
       "\[Rho]2"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X", ",", "id", ",", "id"}], "]"}], ".", "\[Rho]2", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X", ",", "id", ",", "id"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Y", ",", "id", ",", "id"}], "]"}], ".", "\[Rho]2", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Y", ",", "id", ",", "id"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z", ",", "id", ",", "id"}], "]"}], ".", "\[Rho]2", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z", ",", "id", ",", "id"}], "]"}]}]}]}]}], ";"}], "//", 
   "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.843927028051342*^9, 3.843927096242815*^9}, 
   3.852142035669818*^9},
 FontSize->14,
 CellLabel->"In[26]:=",ExpressionUUID->"b9f47a9c-37c6-4036-8c40-7e138f8c846d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]3", "//", "MatrixForm", " ", 
  RowBox[{"(*", 
   RowBox[{
   "state", " ", "after", " ", "depolarization", " ", "on", " ", "qubit", " ",
     "1"}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.8441229062263885`*^9, {3.8523121339413605`*^9, 3.852312141039951*^9}, {
   3.8523121825056505`*^9, 3.8523121900120296`*^9}, {3.8523129191754804`*^9, 
   3.8523129215185547`*^9}},
 FontSize->14,
 CellLabel->"In[27]:=",ExpressionUUID->"c7e80375-27a7-46a6-a21b-76d3c221215c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox[
        SuperscriptBox["p", "3"], "16"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}]}], "0", 
      "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}]}]},
     {"0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
          FractionBox["p", "8"]}], ")"}], " ", "p"}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
          FractionBox["p", "8"]}], ")"}], " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", "p"}], "+", 
          FractionBox[
           SuperscriptBox["p", "2"], "16"]}], ")"}]}]}], "0", "0", "0", "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}], "-", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}]}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
          FractionBox["p", "8"]}], ")"}], " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", "p"}], "+", 
          FractionBox[
           SuperscriptBox["p", "2"], "16"]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", "p"}], "+", 
          FractionBox[
           SuperscriptBox["p", "2"], "16"]}], ")"}]}]}], "0", "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}], "-", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}]}], "0", 
      "0"},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        SuperscriptBox["p", "2"]}], "+", 
       FractionBox[
        SuperscriptBox["p", "3"], "32"], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}]}], "0", 
      "0", "0"},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        SuperscriptBox["p", "2"]}], "+", 
       FractionBox[
        SuperscriptBox["p", "3"], "32"], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}]}], "0", 
      "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}], "-", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}]}], "0", 
      "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
          FractionBox["p", "8"]}], ")"}], " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", "p"}], "+", 
          FractionBox[
           SuperscriptBox["p", "2"], "16"]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", "p"}], "+", 
          FractionBox[
           SuperscriptBox["p", "2"], "16"]}], ")"}]}]}], "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}], "-", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}]}], "0", 
      "0", "0", "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
          FractionBox["p", "8"]}], ")"}], " ", "p"}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
          FractionBox["p", "8"]}], ")"}], " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", "p"}], "+", 
          FractionBox[
           SuperscriptBox["p", "2"], "16"]}], ")"}]}]}], "0"},
     {
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "-", 
             FractionBox["p", "8"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}]}], "0", 
      "0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox[
        SuperscriptBox["p", "3"], "16"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"3", " ", "p"}], "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"3", " ", "p"}], "4"]}], ")"}]}], "+", 
             FractionBox["p", "8"]}], ")"}], " ", "p"}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8441125720012455`*^9, 3.844119143338396*^9, 3.844122076316847*^9, 
   3.8441227432301655`*^9, 3.8441229069185777`*^9, 3.844124070628682*^9, 
   3.844124639064577*^9, 3.8441259660468144`*^9, 3.8441328006204896`*^9, 
   3.8441805152649918`*^9, 3.8442582110717297`*^9, 3.844435757854028*^9, 
   3.844606961856632*^9, 3.8446091966244755`*^9, {3.8447044393313713`*^9, 
   3.8447044669056206`*^9}, 3.8449686571349826`*^9, 3.844975584936903*^9, 
   3.8449771278652782`*^9, 3.845482908303085*^9, 3.8455084965645566`*^9, 
   3.846108664138569*^9, 3.846109726215222*^9, 3.8477527873596363`*^9, 
   3.8520604132476487`*^9, 3.8521420693286705`*^9, 3.8521424247593503`*^9, 
   3.8523126748571672`*^9, 3.852717411912636*^9, 3.853084985406043*^9, 
   3.853849765500148*^9},
 FontSize->14,
 CellLabel->
  "Out[27]//MatrixForm=",ExpressionUUID->"6a1df886-ae77-4cf1-86c7-\
7d2797498868"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", "\[Rho]3", "]"}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.843926200279979*^9, 3.843926253642327*^9}, 
   3.84392710205206*^9, {3.8441183431849484`*^9, 3.84411835178188*^9}, {
   3.8441227486211014`*^9, 3.8441227509081993`*^9}},
 FontSize->14,
 CellLabel->"In[28]:=",ExpressionUUID->"4b741589-0a42-48e7-b0a4-d59ba9849aab"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.8439262072513313`*^9, 3.843926254406683*^9}, 
   3.8439262874439373`*^9, 3.843926769938309*^9, 3.8439271029546423`*^9, 
   3.8439274152306366`*^9, 3.843941027619074*^9, 3.8441048689091344`*^9, {
   3.8441183442247996`*^9, 3.8441183524357343`*^9}, 3.844122076401842*^9, 
   3.8441227513236303`*^9, 3.844124070753682*^9, 3.8441246392825775`*^9, 
   3.8441259661518426`*^9, 3.844132800764517*^9, 3.8441805154731326`*^9, 
   3.844258211232773*^9, 3.844435758210303*^9, 3.844606962007593*^9, 
   3.8446091966874757`*^9, {3.8447044393543715`*^9, 3.8447044679000034`*^9}, 
   3.8449686573679295`*^9, 3.844975585124194*^9, 3.844977128093315*^9, 
   3.8454829084302516`*^9, 3.8455084966860447`*^9, 3.846108664389573*^9, 
   3.8461097263412213`*^9, 3.8477527875156794`*^9, 3.8520604133756475`*^9, 
   3.8521420694536877`*^9, 3.8521424248863506`*^9, 3.8523126750401416`*^9, 
   3.8527174120129447`*^9, 3.8530849855099883`*^9, 3.8538497656229534`*^9},
 FontSize->14,
 CellLabel->"Out[28]=",ExpressionUUID->"6e18e7db-acf0-48e0-b58f-e0998d0b623d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eigenvalues", "[", "\[Rho]2", "]"}], "//", "Chop"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8441183577263165`*^9, 3.8441183993566093`*^9}},
 FontSize->14,
 CellLabel->"In[29]:=",ExpressionUUID->"03034b8c-68db-484e-bbd4-4ce4d530f579"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], ",", 
   FractionBox[
    SuperscriptBox["p", "2"], "8"], ",", 
   FractionBox[
    SuperscriptBox["p", "2"], "8"], ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"3", " ", "p"}]}], ")"}], " ", "p"}], ",", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", "8"], " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{"5", " ", "p"}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8441183666288958`*^9, 3.8441184004126577`*^9}, 
   3.8441220764908495`*^9, 3.8441240708526945`*^9, 3.8441246393855762`*^9, 
   3.844125966286823*^9, 3.8441328008665257`*^9, 3.8441805155671215`*^9, 
   3.8442582113567715`*^9, 3.844435758366293*^9, 3.844606962132645*^9, 
   3.8446091968034763`*^9, {3.84470443937337*^9, 3.8447044681110067`*^9}, 
   3.84496865746609*^9, 3.844975585210215*^9, 3.844977128192333*^9, 
   3.84548290851925*^9, 3.8455084968289924`*^9, 3.8461086644745703`*^9, 
   3.846109726443222*^9, 3.8477527876386786`*^9, 3.852060413473648*^9, 
   3.852142069552698*^9, 3.8521424249763837`*^9, 3.852312675134141*^9, 
   3.8527174120849485`*^9, 3.8530849856010427`*^9, 3.8538497657228985`*^9},
 FontSize->14,
 CellLabel->"Out[29]=",ExpressionUUID->"2317f9b2-6342-4e35-8ec7-d6f41cfe6e60"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Tr", "[", 
    RowBox[{"\[Rho]3", ".", "B"}], "]"}], ")"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8439262910874214`*^9, 3.843926307738904*^9}, 
   3.843927108453548*^9, {3.8439424435671563`*^9, 3.8439424551745996`*^9}, {
   3.843942504340081*^9, 3.8439425127342253`*^9}, 3.8441048936037636`*^9, {
   3.844690829911671*^9, 3.844690844118954*^9}, {3.8447044059272957`*^9, 
   3.8447044337715178`*^9}},
 FontSize->14,
 CellLabel->"In[30]:=",ExpressionUUID->"b07108d1-a0ac-4817-bcea-fa2c83c45b1f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"]}], 
   SqrtBox["2"]]}]], "Output",
 CellChangeTimes->{{3.8439262994661474`*^9, 3.843926309238736*^9}, 
   3.843926772560359*^9, {3.8439271049533195`*^9, 3.8439271093302135`*^9}, 
   3.843927415285691*^9, 3.8439410276650724`*^9, 3.843942456285906*^9, {
   3.8439425060368624`*^9, 3.8439425137609787`*^9}, 3.8441048690811377`*^9, 
   3.8441049092851915`*^9, 3.844122076677842*^9, 3.8441240709467187`*^9, 
   3.8441246394915776`*^9, 3.8441259663448253`*^9, 3.8441328009394894`*^9, 
   3.844180515656135*^9, 3.844258211468833*^9, 3.8444357585124035`*^9, 
   3.8446069622415905`*^9, 3.844609196878476*^9, 3.844690844751957*^9, {
   3.844704439389371*^9, 3.844704468189003*^9}, 3.8449686575509257`*^9, 
   3.844975585294915*^9, 3.8449771283013134`*^9, 3.8454829086092324`*^9, 
   3.8455084969170647`*^9, 3.8461086645715504`*^9, 3.8461097265452223`*^9, 
   3.8477527877096796`*^9, 3.852060413569648*^9, 3.8521420696326427`*^9, 
   3.8521424250594773`*^9, 3.852312675217142*^9, 3.852717412152912*^9, 
   3.853084985668987*^9, 3.8538497658279467`*^9},
 FontSize->14,
 CellLabel->"Out[30]=",ExpressionUUID->"8b18d879-d5c3-4184-82ca-651665796f56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], "^", "3"}], ")"}], "/", 
     RowBox[{"Sqrt", "[", "8", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"Sqrt", "[", "128", "]"}]}]}], ")"}], "//", "FullSimplify", " ", 
  RowBox[{"(*", 
   RowBox[{"expression", " ", "from", " ", 
    RowBox[{"arXiv", ":", 
     RowBox[{"1708.00798", "v2"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8439264094345813`*^9, 3.8439264792414527`*^9}, {
   3.8439266482369375`*^9, 3.843926650386039*^9}, {3.8439268658870716`*^9, 
   3.8439268673311095`*^9}, {3.843927152012334*^9, 3.843927164785963*^9}, {
   3.8439272331653514`*^9, 3.8439272459261756`*^9}, {3.8439426642326536`*^9, 
   3.8439427105988407`*^9}, 3.8441048780398307`*^9, {3.84410510377007*^9, 
   3.844105109584418*^9}, 3.8441103183714385`*^9, {3.852312201612857*^9, 
   3.852312221457878*^9}, {3.8536012950521464`*^9, 3.8536013034165063`*^9}},
 FontSize->14,
 CellLabel->"In[31]:=",ExpressionUUID->"7800d5b7-b815-41d4-a701-d1fd835f2b57"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"8", "-", 
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}], "3"]}], "+", 
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"], " ", "p"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.8439264696474886`*^9, 3.84392648019405*^9}, 
   3.8439266521330366`*^9, 3.8439268680751925`*^9, {3.843927152665061*^9, 
   3.8439271653910427`*^9}, {3.843927233860101*^9, 3.8439272465618353`*^9}, 
   3.8439274153386726`*^9, 3.843941027711073*^9, {3.843942673282316*^9, 
   3.843942711430027*^9}, {3.8441048691561937`*^9, 3.8441048876132817`*^9}, 
   3.8441051104077992`*^9, 3.8441103205268145`*^9, 3.844122076770811*^9, 
   3.844124071042718*^9, 3.8441246395955772`*^9, 3.844125966412815*^9, 
   3.8441328010134907`*^9, 3.8441805157401323`*^9, 3.8442582115958214`*^9, 
   3.8444357586533327`*^9, 3.8446069623421755`*^9, 3.844609196937475*^9, {
   3.8447044394063716`*^9, 3.8447044682680364`*^9}, 3.84496865763486*^9, 
   3.8449755853748894`*^9, 3.844977128391334*^9, 3.8454829086942005`*^9, 
   3.8455084969973927`*^9, 3.8461086646675696`*^9, 3.846109726636222*^9, 
   3.847752787788679*^9, 3.8520604136646123`*^9, 3.852142069709643*^9, 
   3.852142425144489*^9, 3.8523126753031416`*^9, 3.8527174122289457`*^9, 
   3.8530849857430224`*^9, 3.8538497660577235`*^9},
 FontSize->14,
 CellLabel->"Out[31]=",ExpressionUUID->"50710844-fe00-4282-b012-da68d7b60860"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"4", "*", 
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}], ".", "\[Rho]3"}], "]"}]}],
    "//", "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", "QBER", "*)"}]}]], "Input",
 CellChangeTimes->{{3.84392742015467*^9, 3.843927472030488*^9}, {
  3.8439305088251567`*^9, 3.8439305183412895`*^9}, {3.844118458310473*^9, 
  3.8441184655626507`*^9}, {3.852717465124033*^9, 3.852717470636367*^9}},
 FontSize->14,
 CellLabel->"In[32]:=",ExpressionUUID->"9762bb5d-78ca-4af8-882e-a0dbdad01db3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]], "Output",
 CellChangeTimes->{{3.8439274350078216`*^9, 3.843927473025445*^9}, {
   3.8439305119684296`*^9, 3.843930519105502*^9}, 3.8439410277590714`*^9, 
   3.844104869170176*^9, {3.844118459187001*^9, 3.8441184663424344`*^9}, 
   3.844122076855789*^9, 3.8441240711317196`*^9, 3.844124639700577*^9, 
   3.8441259664887924`*^9, 3.8441328010955257`*^9, 3.8441805158231335`*^9, 
   3.8442582117218266`*^9, 3.844435758809372*^9, 3.8446069625631986`*^9, 
   3.844609196998475*^9, {3.844704439422372*^9, 3.844704468345008*^9}, 
   3.844968657718893*^9, 3.8449755854578876`*^9, 3.844977128479314*^9, 
   3.8454829087752*^9, 3.845508497081375*^9, 3.846108664766569*^9, 
   3.8461097268062224`*^9, 3.847752787915679*^9, 3.8520604137596493`*^9, 
   3.8521420697866445`*^9, 3.8521424252289615`*^9, 3.8523126753861403`*^9, 
   3.852717412292966*^9, 3.8530849858059883`*^9, 3.8538497661352367`*^9},
 FontSize->14,
 CellLabel->"Out[32]=",ExpressionUUID->"e041e21e-dc27-46ae-b348-6037c81d3b45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]3", "//", "MatrixForm"}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.843940220943036*^9, 3.8439402377586613`*^9}, {
  3.8439403079108915`*^9, 3.843940330281643*^9}},
 FontSize->14,
 CellLabel->"In[33]:=",ExpressionUUID->"de3ce3be-0c9b-4aa2-8fb0-8244b5914752"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}], "0",
       "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], "3"]}]},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "0"},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], "3"]}], "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.843940228691037*^9, 3.843940238301769*^9}, {
   3.84394031289369*^9, 3.843940331252488*^9}, 3.843941027815072*^9, 
   3.844104869284175*^9, 3.844122076942786*^9, 3.8441240713517113`*^9, 
   3.8441246398035765`*^9, 3.8441259665667906`*^9, 3.8441328012495265`*^9, 
   3.8441805159121323`*^9, 3.8442582119607763`*^9, 3.8444357589594035`*^9, 
   3.8446069626712384`*^9, 3.8446091970644765`*^9, {3.84470443944037*^9, 
   3.8447044684330053`*^9}, 3.8449686578028593`*^9, 3.8449755855448895`*^9, 
   3.844977128571335*^9, 3.8454829088571997`*^9, 3.845508497258385*^9, 
   3.84610866486257*^9, 3.8461097269022217`*^9, 3.8477527879896793`*^9, 
   3.8520604138566284`*^9, 3.8521420698676805`*^9, 3.852142425323027*^9, 
   3.8523126754731417`*^9, 3.8527174124289665`*^9, 3.853084985929988*^9, 
   3.8538497662227244`*^9},
 FontSize->14,
 CellLabel->
  "Out[33]//MatrixForm=",ExpressionUUID->"f68e8b99-c334-4300-83ee-\
e5f8cabf4be3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", "C", ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "/", "6"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"\[Phi]", ",", "id"}], "]"}], "+", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "\[Phi]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"SWAP", ",", "id"}], "]"}], ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "\[Phi]"}], "]"}], ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"SWAP", ",", "id"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "C"}], ")"}], "*", 
    RowBox[{"GHZ", ".", 
     RowBox[{"Transpose", "[", "GHZ", "]"}]}]}]}], "//", "MatrixForm", " ", 
  RowBox[{"(*", 
   RowBox[{"another", " ", "state"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8399475548529453`*^9, 3.83994765595619*^9}, 
   3.8399476968025384`*^9, 3.8399507818391137`*^9, {3.8399530136435366`*^9, 
   3.8399530329898415`*^9}, {3.8399541973446255`*^9, 
   3.8399542535414524`*^9}, {3.84052634416553*^9, 3.8405265104094152`*^9}, 
   3.840530258852497*^9, {3.840810604744254*^9, 3.84081061721117*^9}, {
   3.8439405649710507`*^9, 3.843940571618924*^9}, {3.8441115713251305`*^9, 
   3.8441115896405444`*^9}, {3.8523887461378784`*^9, 3.852388762142788*^9}},
 FontSize->14,
 CellLabel->"In[34]:=",ExpressionUUID->"77b7ed56-89a1-402f-a139-90b1c68d6ae5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "C"}], "2"], "+", 
       FractionBox["C", "4"]}], "0", "0", 
      FractionBox["C", "12"], "0", 
      FractionBox["C", "12"], 
      FractionBox["C", "12"], 
      FractionBox[
       RowBox[{"1", "-", "C"}], "2"]},
     {"0", 
      FractionBox["C", "12"], "0", "0", "0", "0", "0", 
      FractionBox["C", "12"]},
     {"0", "0", 
      FractionBox["C", "12"], "0", "0", "0", "0", 
      FractionBox["C", "12"]},
     {
      FractionBox["C", "12"], "0", "0", 
      FractionBox["C", "12"], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["C", "12"], "0", "0", 
      FractionBox["C", "12"]},
     {
      FractionBox["C", "12"], "0", "0", "0", "0", 
      FractionBox["C", "12"], "0", "0"},
     {
      FractionBox["C", "12"], "0", "0", "0", "0", "0", 
      FractionBox["C", "12"], "0"},
     {
      FractionBox[
       RowBox[{"1", "-", "C"}], "2"], 
      FractionBox["C", "12"], 
      FractionBox["C", "12"], "0", 
      FractionBox["C", "12"], "0", "0", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "C"}], "2"], "+", 
       FractionBox["C", "4"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8439405730789523`*^9, 3.8439410279170713`*^9, 3.8441048694411397`*^9, 
   3.844111590569455*^9, 3.844122077120842*^9, 3.844124071539683*^9, 
   3.844124639998576*^9, 3.8441259667147875`*^9, 3.8441328014070454`*^9, 
   3.8441805160871325`*^9, 3.8442582122237744`*^9, 3.844435759372752*^9, 
   3.8446069628993144`*^9, 3.8446091972374754`*^9, {3.8447044394773717`*^9, 
   3.8447044685910387`*^9}, 3.844968657970914*^9, 3.8449755857099433`*^9, 
   3.8449771287523136`*^9, 3.845482909034201*^9, 3.8455084974253397`*^9, 
   3.8461086650465703`*^9, 3.846109727088222*^9, 3.8477527881246786`*^9, 
   3.852060414065649*^9, 3.8521420700846453`*^9, 3.8521424255090094`*^9, 
   3.852312675645141*^9, 3.8527174124929667`*^9, 3.8530849859999886`*^9, 
   3.853849766307784*^9},
 FontSize->14,
 CellLabel->
  "Out[34]//MatrixForm=",ExpressionUUID->"e354df95-0112-4106-a56e-\
c293fe51e8b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "C", ")"}], "*", 
    RowBox[{"GHZm", ".", 
     RowBox[{"Transpose", "[", "GHZm", "]"}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "C"}], ")"}], "*", 
    RowBox[{"GHZ", ".", 
     RowBox[{"Transpose", "[", "GHZ", "]"}], 
     RowBox[{"(*", 
      RowBox[{"another", " ", "state"}], "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8439410325952997`*^9, 3.843941093447025*^9}, {
  3.8439411475991774`*^9, 3.843941148987939*^9}, {3.843941304962476*^9, 
  3.843941329326762*^9}, {3.8439421559135714`*^9, 3.843942200767889*^9}, {
  3.8439422438119936`*^9, 3.8439422464416857`*^9}, {3.8439434934333124`*^9, 
  3.8439435321240683`*^9}, {3.843943638613364*^9, 3.8439436410640917`*^9}, {
  3.852388733375064*^9, 3.8523887413272305`*^9}},
 FontSize->14,
 CellLabel->"In[35]:=",ExpressionUUID->"1483b151-0d1c-4f14-a10b-009be2bee4fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", "C"}], "2"], "+", 
      FractionBox["C", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", "C"}], "2"], "-", 
      FractionBox["C", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", "C"}], "2"], "-", 
      FractionBox["C", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", "C"}], "2"], "+", 
      FractionBox["C", "2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8439413179810605`*^9, 3.84394132986438*^9}, {
   3.843942180705388*^9, 3.843942201865249*^9}, 3.843942247173388*^9, {
   3.8439435074534483`*^9, 3.843943532647172*^9}, 3.843943643022668*^9, 
   3.844104869512173*^9, 3.8441220772138467`*^9, 3.844124071634684*^9, 
   3.844124640090576*^9, 3.844125966788846*^9, 3.8441328014860024`*^9, 
   3.844180516174142*^9, 3.8442582123568277`*^9, 3.844435759530777*^9, 
   3.8446069630142994`*^9, 3.8446091972989917`*^9, {3.8447044394993715`*^9, 
   3.844704468664003*^9}, 3.8449686580549107`*^9, 3.8449755858018904`*^9, 
   3.8449771288433332`*^9, 3.845482909126197*^9, 3.8455084975063753`*^9, 
   3.8461086651335697`*^9, 3.846109727176223*^9, 3.8477527881876783`*^9, 
   3.852060414206594*^9, 3.8521420701676455`*^9, 3.8521424256089506`*^9, 
   3.8523126757321415`*^9, 3.852717412560971*^9, 3.853084986071987*^9, 
   3.8538497663977723`*^9},
 FontSize->14,
 CellLabel->"Out[35]=",ExpressionUUID->"c942f07f-39bf-4e03-8cf6-5037694959a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Tr", "[", 
     RowBox[{"\[Sigma]", ".", "B"}], "]"}], ")"}], "//", "FullSimplify"}], "//",
   "Chop", " ", 
  RowBox[{"(*", 
   RowBox[{"parity", "-", 
    RowBox[{"CHSH", " ", "violation"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8439422049361067`*^9, 3.843942229734967*^9}, {
   3.843943379712973*^9, 3.8439434169993324`*^9}, 3.8439460158320103`*^9, {
   3.8523887910580363`*^9, 3.852388803931308*^9}},
 FontSize->14,
 CellLabel->"In[36]:=",ExpressionUUID->"6ef63d10-3655-473c-83cd-7af1abdadd56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SqrtBox["2"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "C"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8439434175533466`*^9, {3.843943509389715*^9, 3.8439435389875565`*^9}, 
   3.843943646079205*^9, 3.843946016822397*^9, 3.84410486970214*^9, 
   3.844122077301941*^9, 3.8441240717266903`*^9, 3.8441246401835766`*^9, 
   3.8441259668467903`*^9, 3.844132801558002*^9, 3.8441805162561336`*^9, 
   3.8442582124887743`*^9, 3.844435759679782*^9, 3.8446069631052933`*^9, 
   3.8446091973629913`*^9, {3.8447044395503716`*^9, 3.8447044687330046`*^9}, 
   3.8449686581348944`*^9, 3.8449755858839455`*^9, 3.8449771289363136`*^9, 
   3.8454829093031993`*^9, 3.845508497583397*^9, 3.846108665219571*^9, 
   3.8461097272562227`*^9, 3.8477527882496796`*^9, 3.852060414308649*^9, 
   3.8521420702456913`*^9, 3.852142425711978*^9, 3.852312675815141*^9, 
   3.852717412628967*^9, 3.8530849861389885`*^9, 3.853849766490327*^9},
 FontSize->14,
 CellLabel->"Out[36]=",ExpressionUUID->"9f5eefaa-b1ea-4258-a8b6-e97a6cf47e92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{"\[Rho]3", ".", "B"}], "]"}], "//", "FullSimplify", 
  RowBox[{"(*", 
   RowBox[{"parity", "-", 
    RowBox[{"CHSH", " ", "violation"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.843945695484348*^9, 3.843945724042963*^9}, {
   3.844607041023118*^9, 3.844607052566326*^9}, 3.852388808403634*^9},
 FontSize->14,
 CellLabel->"In[37]:=",ExpressionUUID->"6ae92373-9c1f-4c47-a157-f9ca595f39d6"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"]}], 
   SqrtBox["2"]]}]], "Output",
 CellChangeTimes->{
  3.843945724609056*^9, 3.8441048697611933`*^9, 3.844122077388941*^9, 
   3.8441240718236904`*^9, 3.844124640373579*^9, 3.844125966913843*^9, 
   3.8441328016300383`*^9, 3.8441805163414373`*^9, 3.844258212628416*^9, 
   3.8444357598378086`*^9, 3.844606963205309*^9, {3.8446070470028467`*^9, 
   3.8446070530725927`*^9}, 3.844609197424991*^9, {3.844704439569372*^9, 
   3.844704468804038*^9}, 3.8449686582149124`*^9, 3.8449755859589744`*^9, 
   3.8449771290463142`*^9, 3.8454829093851986`*^9, 3.845508497659375*^9, 
   3.84610866533457*^9, 3.846109727340226*^9, 3.84775278830968*^9, 
   3.8520604144116497`*^9, 3.8521420703266444`*^9, 3.852142425803956*^9, 
   3.8523126758971405`*^9, 3.8527174126929674`*^9, 3.853084986204988*^9, 
   3.8538497665728254`*^9},
 FontSize->14,
 CellLabel->"Out[37]=",ExpressionUUID->"4fd5b1fa-10fb-47c3-ae22-48b1c8792575"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "C", ")"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "id"}], "]"}], ")"}], "/", "8"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "C"}], ")"}], "*", 
    RowBox[{"GHZ", ".", 
     RowBox[{"Transpose", "[", "GHZ", "]"}], 
     RowBox[{"(*", 
      RowBox[{
      "multipartite", " ", "depolarized", " ", "channel", " ", "used"}], 
      "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8439459574621572`*^9, 3.843945976844393*^9}, {
  3.8523883658023*^9, 3.852388385962943*^9}},
 FontSize->14,
 CellLabel->"In[38]:=",ExpressionUUID->"d6a46057-da26-4118-865a-2f46e22d6889"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", "C"}], "2"], "+", 
      FractionBox["C", "8"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"1", "-", "C"}], "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["C", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["C", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox["C", "8"], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["C", "8"], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["C", "8"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["C", "8"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "C"}], "2"], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", "C"}], "2"], "+", 
      FractionBox["C", "8"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8439459784501314`*^9, 3.8441048699481745`*^9, 3.844122077581994*^9, 
   3.844124072118726*^9, 3.8441246406515765`*^9, 3.8441259670888424`*^9, 
   3.844132801888015*^9, 3.8441805166793795`*^9, 3.8442582130978594`*^9, 
   3.8444357603968205`*^9, 3.8446069635363135`*^9, 3.8446091976249914`*^9, {
   3.844704439639371*^9, 3.8447044690780315`*^9}, 3.8449686584902716`*^9, 
   3.8449755862509923`*^9, 3.8449771293433404`*^9, 3.8454829096432505`*^9, 
   3.845508497907395*^9, 3.84610866552557*^9, 3.8461097276082225`*^9, 
   3.8477527885066795`*^9, 3.8520604147196493`*^9, 3.852142070409696*^9, 
   3.85214242589595*^9, 3.8523126759821405`*^9, 3.8527174127609663`*^9, 
   3.8530849862729883`*^9, 3.8538497666601133`*^9},
 FontSize->14,
 CellLabel->"Out[38]=",ExpressionUUID->"8a049432-be6c-4234-9be5-fb5870a228d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{"\[Sigma]1", ".", "B"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8439459812347918`*^9, 3.8439459973180237`*^9}},
 FontSize->14,
 CellLabel->"In[39]:=",ExpressionUUID->"c7ee3462-b94f-4b72-b83e-4435b46ef3e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SqrtBox["2"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "C"}], ")"}]}]], "Output",
 CellChangeTimes->{{3.843945992131507*^9, 3.843945997849471*^9}, 
   3.8441048700631394`*^9, 3.8441220777289944`*^9, 3.8441240722107277`*^9, 
   3.844124640749577*^9, 3.8441259671473284`*^9, 3.8441328019720163`*^9, 
   3.8441805167614126`*^9, 3.844258213227767*^9, 3.844435760550811*^9, 
   3.844606963635768*^9, 3.8446091976909914`*^9, {3.844704439662371*^9, 
   3.844704469154031*^9}, 3.84496865857029*^9, 3.8449755863269925`*^9, 
   3.8449771294433746`*^9, 3.845482909728258*^9, 3.8455084979853387`*^9, 
   3.8461086656225705`*^9, 3.8461097277032223`*^9, 3.847752788592679*^9, 
   3.852060414814618*^9, 3.8521420704976444`*^9, 3.852142425991053*^9, 
   3.852312676129142*^9, 3.8527174128289456`*^9, 3.8530849863399878`*^9, 
   3.8538497667451534`*^9},
 FontSize->14,
 CellLabel->"Out[39]=",ExpressionUUID->"a9b6b3fb-3bf4-4edb-8ed1-b56af8c003e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}], ".", "\[Sigma]1"}], "]"}], 
  RowBox[{"(*", "QBER", "*)"}]}]], "Input",
 CellChangeTimes->{{3.843946064184905*^9, 3.8439460698222694`*^9}, {
  3.852388820223984*^9, 3.8523888247503405`*^9}},
 FontSize->14,
 CellLabel->"In[40]:=",ExpressionUUID->"028498cb-904b-4f06-83f1-965f911246a3"],

Cell[BoxData[
 FractionBox["C", "8"]], "Output",
 CellChangeTimes->{
  3.8439460702703238`*^9, 3.8441048701191416`*^9, 3.844122077813941*^9, 
   3.844124072375725*^9, 3.844124640763578*^9, 3.844125967205929*^9, 
   3.8441328020690246`*^9, 3.8441805168544006`*^9, 3.844258213345937*^9, 
   3.8444357606988087`*^9, 3.844606963727768*^9, 3.8446091977569914`*^9, {
   3.8447044396813717`*^9, 3.844704469226034*^9}, 3.8449686586503363`*^9, 
   3.8449755864039927`*^9, 3.8449771295363407`*^9, 3.845482909806199*^9, 
   3.8455084980603375`*^9, 3.846108665710553*^9, 3.8461097278002205`*^9, 
   3.8477527886626797`*^9, 3.852060414910594*^9, 3.852142070585667*^9, 
   3.852142426086055*^9, 3.852312676209141*^9, 3.8527174128964205`*^9, 
   3.853084986405987*^9, 3.8538497668276615`*^9},
 FontSize->14,
 CellLabel->"Out[40]=",ExpressionUUID->"2cc13244-ac37-4452-9628-10276dbd226d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Z", "+", "X"}], ")"}], "/", 
  RowBox[{"Sqrt", "[", "2", "]"}]}]], "Input",
 CellChangeTimes->{{3.8441079039475527`*^9, 3.8441079228003764`*^9}},
 FontSize->14,
 CellLabel->"In[41]:=",ExpressionUUID->"162dc4ac-f003-4737-b81c-282163af5de2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     FractionBox["1", 
      SqrtBox["2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8441079249466953`*^9, 3.84412207789898*^9, 3.8441240724627247`*^9, 
   3.844124640856577*^9, 3.8441259672729645`*^9, 3.8441328021580567`*^9, 
   3.8441805169344187`*^9, 3.844258213469349*^9, 3.844435760843889*^9, 
   3.844606963833768*^9, 3.8446091978149915`*^9, {3.8447044397013702`*^9, 
   3.8447044693010364`*^9}, 3.844968658734168*^9, 3.8449755864779925`*^9, 
   3.844977129640396*^9, 3.8454829098882504`*^9, 3.845508498138339*^9, 
   3.8461086658075485`*^9, 3.846109727889222*^9, 3.8477527887366905`*^9, 
   3.852060415006652*^9, 3.8521420706676426`*^9, 3.852142426178053*^9, 
   3.8523126762891417`*^9, 3.8527174129604225`*^9, 3.853084986472988*^9, 
   3.8538497669077578`*^9},
 FontSize->14,
 CellLabel->"Out[41]=",ExpressionUUID->"8de3dad8-da7c-4616-bf38-d1259aa73b84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigensystem", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Z", "+", "X"}], ")"}], "/", 
   RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8441079286301403`*^9, 3.844107939080332*^9}, {
  3.844107970122038*^9, 3.8441079750725336`*^9}, {3.8441252656354322`*^9, 
  3.8441252728895807`*^9}, {3.8461111089801273`*^9, 3.846111124171026*^9}},
 FontSize->14,
 CellLabel->"In[42]:=",ExpressionUUID->"8d6f0b95-892e-4646-a638-9195a0100d2d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "-", 
        SqrtBox["2"]}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", 
        SqrtBox["2"]}], ",", "1"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8441079398905325`*^9, 3.844107975748434*^9, 3.844122077984003*^9, 
   3.844124072548727*^9, 3.8441246409415765`*^9, {3.8441252668907413`*^9, 
   3.844125273500998*^9}, 3.844125967328985*^9, 3.844132802341052*^9, 
   3.844180517013381*^9, 3.844258213617344*^9, 3.8444357609993706`*^9, 
   3.844606963944772*^9, 3.8446091978739924`*^9, {3.8447044397213717`*^9, 
   3.8447044693760395`*^9}, 3.8449686588250923`*^9, 3.8449755865609713`*^9, 
   3.844977129732396*^9, 3.845482909973198*^9, 3.845508498237338*^9, 
   3.846108665895553*^9, 3.8461097279752235`*^9, {3.8461111098801155`*^9, 
   3.846111124906585*^9}, 3.84775278881868*^9, 3.8520604150996523`*^9, 
   3.8521420707586803`*^9, 3.852142426272053*^9, 3.8523126763741417`*^9, 
   3.85271741302442*^9, 3.8530849865409884`*^9, 3.8538497670352345`*^9},
 FontSize->14,
 CellLabel->"Out[42]=",ExpressionUUID->"93dc2802-5609-4afa-9a25-1511418d7f16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigensystem", "[", "Z", "]"}]], "Input",
 CellChangeTimes->{3.8441079908186684`*^9},
 FontSize->14,
 CellLabel->"In[43]:=",ExpressionUUID->"e1a8f149-066c-47d6-8056-854d4115d7e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8441079921349044`*^9, 3.844122078069001*^9, 3.844124072637727*^9, 
   3.844124641026578*^9, 3.8441259673859286`*^9, 3.8441328024270153`*^9, 
   3.8441805170924387`*^9, 3.844258213728339*^9, 3.8444357611443367`*^9, 
   3.8446069640507727`*^9, 3.8446091979409914`*^9, {3.8447044397403717`*^9, 
   3.844704469452034*^9}, 3.8449686589090853`*^9, 3.8449755866319857`*^9, 
   3.844977129825376*^9, 3.8454829100511975`*^9, 3.845508498320338*^9, 
   3.8461086659855165`*^9, 3.8461097280572233`*^9, 3.8477527889796796`*^9, 
   3.8520604152456493`*^9, 3.852142070843644*^9, 3.852142426367116*^9, 
   3.852312676458141*^9, 3.852717413092421*^9, 3.853084986611987*^9, 
   3.853849767120302*^9},
 FontSize->14,
 CellLabel->"Out[43]=",ExpressionUUID->"f5b86181-6955-4100-8c1b-192e321ddf6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigensystem", "[", "X", "]"}]], "Input",
 CellChangeTimes->{3.844108000773091*^9},
 FontSize->14,
 CellLabel->"In[44]:=",ExpressionUUID->"3133948b-a11a-47c7-ae37-6773a94b8dca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8441080020324407`*^9, 3.8441220781520576`*^9, 3.844124072726726*^9, 
   3.8441246411145763`*^9, 3.84412596744293*^9, 3.84413280251602*^9, 
   3.844180517106415*^9, 3.844258213855339*^9, 3.844435761401607*^9, 
   3.84460696414677*^9, 3.844609197998991*^9, {3.8447044397593718`*^9, 
   3.844704469525035*^9}, 3.8449686589931393`*^9, 3.8449755867079744`*^9, 
   3.8449771299153795`*^9, 3.845482910127229*^9, 3.845508498396338*^9, 
   3.8461086660735693`*^9, 3.8461097281422215`*^9, 3.8477527890526795`*^9, 
   3.8520604153406496`*^9, 3.8521420709296427`*^9, 3.852142426461169*^9, 
   3.852312676540141*^9, 3.85271741315242*^9, 3.8530849866789885`*^9, 
   3.8538497672053204`*^9},
 FontSize->14,
 CellLabel->"Out[44]=",ExpressionUUID->"0dd7a4eb-4c91-4c48-a3b7-9633eaf56fa9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigensystem", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Z", "-", "X"}], ")"}], "/", 
   RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.844114049592715*^9, {3.8441246313382807`*^9, 3.84412463253037*^9}, {
   3.844125549222596*^9, 3.8441255542344704`*^9}, {3.8442585359441943`*^9, 
   3.844258539698719*^9}, {3.8442585764541016`*^9, 3.8442585841019325`*^9}, {
   3.8442620122007275`*^9, 3.844262021265726*^9}, {3.844975574480088*^9, 
   3.8449755771005745`*^9}, {3.8461088601973143`*^9, 3.846108862894164*^9}, {
   3.852060699510188*^9, 3.852060701566153*^9}},
 FontSize->14,
 CellLabel->"In[45]:=",ExpressionUUID->"5c4cbef9-b07c-49ea-bb75-531e52d3fa76"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SqrtBox["2"]}], ",", "1"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8441140503299565`*^9, 3.844122078238036*^9, 3.8441240728187265`*^9, {
   3.844124633870859*^9, 3.844124641203576*^9}, {3.8441255507077065`*^9, 
   3.8441255547213736`*^9}, 3.8441259675009823`*^9, 3.8441328026120157`*^9, 
   3.844180517185415*^9, 3.8442582140753374`*^9, 3.8442585407111278`*^9, {
   3.844258578030553*^9, 3.8442585857717705`*^9}, {3.8442620132837267`*^9, 
   3.8442620224007263`*^9}, 3.8444357615536103`*^9, 3.8446069642517953`*^9, 
   3.8446091980639915`*^9, {3.8447044397793717`*^9, 3.844704469603037*^9}, 
   3.844968659073085*^9, 3.8449755867909927`*^9, 3.844977130007375*^9, 
   3.8454829102042294`*^9, 3.8455084984893417`*^9, 3.84610866615757*^9, 
   3.8461088637897654`*^9, 3.846109728233222*^9, 3.8477527891266794`*^9, 
   3.8520604154366474`*^9, 3.852060702403264*^9, 3.8521420710156984`*^9, 
   3.8521424265571156`*^9, 3.8523126766201415`*^9, 3.8527174132164197`*^9, 
   3.853084986744988*^9, 3.853849767287821*^9},
 FontSize->14,
 CellLabel->"Out[45]=",ExpressionUUID->"412ecfec-29c4-4f32-8f51-fce1093629bf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["measurements", "Subtitle",
 CellChangeTimes->{{3.8441160601192503`*^9, 3.8441160603338614`*^9}, {
  3.852312267660032*^9, 3.8523122824204197`*^9}, {3.8523123367093153`*^9, 
  3.8523123442656374`*^9}, {3.852388408056594*^9, 3.8523884092135286`*^9}},
 FontSize->14,ExpressionUUID->"57ebf878-4543-49ae-9eb1-95a0ccdf832e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Z0", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108038190269*^9, 3.844108103975374*^9}, 
   3.8441081928475323`*^9, 3.8441258156344604`*^9},
 FontSize->14,
 CellLabel->"In[46]:=",ExpressionUUID->"b044c366-29d0-4bb7-9e5e-60863108669a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.84410807602376*^9, 3.8441081046338205`*^9}, 
   3.844108247026205*^9, 3.844108307186757*^9, 3.844108383753091*^9, 
   3.8441084818250203`*^9, 3.8441220783240566`*^9, 3.8441240729107246`*^9, 
   3.8441246413485765`*^9, 3.8441259675559745`*^9, 3.8441328027120247`*^9, 
   3.844180517263424*^9, 3.8442582141873407`*^9, 3.844435761691592*^9, 
   3.844606964338805*^9, 3.844609198121991*^9, {3.8447044397983723`*^9, 
   3.8447044696750345`*^9}, 3.8449686591571283`*^9, 3.8449755868759937`*^9, 
   3.844977130112378*^9, 3.845482910293251*^9, 3.845508498575384*^9, 
   3.8461086662445707`*^9, 3.8461097283182216`*^9, 3.84775278920168*^9, 
   3.8520604155316505`*^9, 3.852142071177703*^9, 3.8521424266572123`*^9, 
   3.8523126767031417`*^9, 3.852717413280405*^9, 3.853084986811988*^9, 
   3.853849767370352*^9},
 FontSize->14,
 CellLabel->"Out[46]=",ExpressionUUID->"8adae1ad-e990-48c0-997d-8ccbdc75c2c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZX0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         SqrtBox["2"]}], ",", "1"}], "}"}], "}"}], "]"}], ".", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "-", 
        SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["2"]}], ")"}], "2"], "+", "1"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.844108107885461*^9, 3.8441081164110312`*^9}, {
   3.844108148506378*^9, 3.844108154135186*^9}, 3.8441081954478593`*^9, 
   3.8441258778676224`*^9, {3.8521421224940047`*^9, 3.852142126417716*^9}, {
   3.8521424124630103`*^9, 3.852142419169571*^9}},
 FontSize->14,
 CellLabel->"In[47]:=",ExpressionUUID->"9421e151-2e97-4287-8edb-9fc40267676b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox["2"]}], ")"}], "2"], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{"1", "-", 
       SqrtBox["2"]}], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", 
       SqrtBox["2"]}], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["2"]}], ")"}], "2"]}]], ",", 
     FractionBox["1", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox["2"]}], ")"}], "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8441081558124647`*^9, 3.8441082442344136`*^9, 3.8441083847980337`*^9, 
   3.8441084828476505`*^9, 3.844122078410057*^9, 3.8441240730027285`*^9, 
   3.8441246414435763`*^9, 3.844125967614012*^9, 3.8441328028110514`*^9, 
   3.8441805173434343`*^9, 3.844258214304351*^9, 3.84443576184463*^9, 
   3.844606964443804*^9, 3.8446091981809916`*^9, {3.8447044398173714`*^9, 
   3.844704469757067*^9}, 3.844968659237139*^9, 3.8449755869579926`*^9, 
   3.8449771302033787`*^9, 3.8454829103682303`*^9, 3.8455084986553397`*^9, 
   3.846108666419571*^9, 3.846109728401222*^9, 3.847752789277679*^9, 
   3.8520604156296463`*^9, 3.852142071192681*^9, 3.8521421298618526`*^9, 
   3.852142426763192*^9, 3.8523126767881413`*^9, 3.8527174133443975`*^9, 
   3.853084986880989*^9, 3.8538497674576797`*^9},
 FontSize->14,
 CellLabel->"Out[47]=",ExpressionUUID->"c06cbbe7-10f8-4d31-8e5a-4dee347ce450"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], "}"}], "]"}], ".", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], "}"}]}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.844108160321687*^9, 3.8441081604831104`*^9}, {
   3.844108198810649*^9, 3.8441082365646744`*^9}, 3.84412589486309*^9, {
   3.8521421741098027`*^9, 3.85214217770932*^9}, {3.8521422225313435`*^9, 
   3.8521422270923433`*^9}},
 FontSize->14,
 CellLabel->"In[48]:=",ExpressionUUID->"70a1355c-f1f8-4fb3-b1d8-2625826c5422"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8441082812250333`*^9, 3.844108384873033*^9, 
  3.844108482942935*^9, 3.8441220784960575`*^9, 3.8441240731116962`*^9, 
  3.8441246415435767`*^9, 3.8441259676708193`*^9, 3.844132802905433*^9, 
  3.844180517427436*^9, 3.844258214411337*^9, 3.8444357619875727`*^9, 
  3.84460696463581*^9, 3.844609198271991*^9, 3.8447044398383727`*^9, 
  3.8447044698440323`*^9, 3.844968659373141*^9, 3.8449755869719934`*^9, 
  3.844977130295376*^9, 3.8454829104482512`*^9, 3.8455084987383957`*^9, 
  3.8461086665035715`*^9, 3.8461097284872203`*^9, 3.847752789356679*^9, 
  3.8520604156446285`*^9, 3.852142071267702*^9, 3.852142181361119*^9, 
  3.8521422288266306`*^9, 3.8521424268512135`*^9, 3.85231267687114*^9, 
  3.852717413448398*^9, 3.853084987010988*^9, 3.8538497675501795`*^9},
 FontSize->14,
 CellLabel->"Out[48]=",ExpressionUUID->"6b1553c8-1919-46b8-aad8-41632586dc95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XZ1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SqrtBox["2"]}], ",", "1"}], "}"}], "}"}], "]"}], ".", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SqrtBox["2"]}], ")"}], "2"], "+", "1"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.844115097830244*^9, 3.8441151481818385`*^9}, 
   3.844125946255326*^9, {3.844258597801506*^9, 3.844258603088838*^9}, 
   3.8520607909401283`*^9, {3.852142293090124*^9, 3.852142296260816*^9}, {
   3.8521424049708447`*^9, 3.852142408418382*^9}},
 FontSize->14,
 CellLabel->"In[49]:=",ExpressionUUID->"d5e65a6a-32f8-49b1-9d55-b40c99292126"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SqrtBox["2"]}], ")"}], "2"], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SqrtBox["2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SqrtBox["2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SqrtBox["2"]}], ")"}], "2"]}]], ",", 
     FractionBox["1", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SqrtBox["2"]}], ")"}], "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8441151527683167`*^9, 3.844122078580003*^9, 3.8441240732106895`*^9, 
   3.8441246416285763`*^9, 3.8441259677277923`*^9, 3.8441328030064*^9, 
   3.844180517594869*^9, 3.8442582145263395`*^9, 3.844258613334219*^9, 
   3.8444357621456194`*^9, 3.844606964731803*^9, 3.8446091983299913`*^9, {
   3.8447044398603716`*^9, 3.8447044698580675`*^9}, 3.8449686594491205`*^9, 
   3.8449755870649757`*^9, 3.844977130393378*^9, 3.845482910528251*^9, 
   3.845508498819377*^9, 3.8461086665885515`*^9, 3.846109728582222*^9, 
   3.8477527894426794`*^9, 3.8520604157476263`*^9, 3.85206079771309*^9, 
   3.8521420713426824`*^9, 3.8521422979704204`*^9, 3.852142426954159*^9, 
   3.852312676954141*^9, 3.8527174135124207`*^9, 3.853084987084988*^9, 
   3.85384976763768*^9},
 FontSize->14,
 CellLabel->"Out[49]=",ExpressionUUID->"1359286d-c199-402b-9b39-e594ff281f04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Z1", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108038190269*^9, 3.844108103975374*^9}, 
   3.8441081928475323`*^9, {3.844108267396991*^9, 3.8441083027544637`*^9}, 
   3.844125830731575*^9},
 FontSize->14,
 CellLabel->"In[50]:=",ExpressionUUID->"3466ead8-eeff-4906-b5a9-4d8bb0f6394b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.84410807602376*^9, 3.8441081046338205`*^9}, 
   3.844108247026205*^9, {3.8441082780892706`*^9, 3.84410830425198*^9}, 
   3.8441083849350348`*^9, 3.844108483009972*^9, 3.844122078664001*^9, 
   3.8441240733406925`*^9, 3.844124641715577*^9, 3.844125967787794*^9, 
   3.844132803109432*^9, 3.844180517684888*^9, 3.844258214659337*^9, 
   3.8444357622956157`*^9, 3.844606964838821*^9, 3.844609198385991*^9, 
   3.8447044398793716`*^9, 3.844704469940034*^9, 3.8449686595251427`*^9, 
   3.8449755872239923`*^9, 3.8449771305073977`*^9, 3.845482910613203*^9, 
   3.845508498908393*^9, 3.846108666673549*^9, 3.846109728669222*^9, 
   3.847752789531679*^9, 3.8520604158476276`*^9, 3.852142071420699*^9, 
   3.852142427061157*^9, 3.8523126770391417`*^9, 3.8527174135804195`*^9, 
   3.853084987153988*^9, 3.8538497677353363`*^9},
 FontSize->14,
 CellLabel->"Out[50]=",ExpressionUUID->"e5fb1e56-3376-4a0d-a200-38e26cfcbec5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZX1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", 
         SqrtBox["2"]}], ",", "1"}], "}"}], "}"}], "]"}], ".", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", 
        SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["2"]}], ")"}], "2"], "+", "1"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.844108107885461*^9, 3.8441081164110312`*^9}, {
   3.844108148506378*^9, 3.844108154135186*^9}, 3.8441081954478593`*^9, {
   3.8441083287835474`*^9, 3.8441083321045656`*^9}, 3.844108469435644*^9, 
   3.84412586495327*^9, {3.852142262934901*^9, 3.8521422663298464`*^9}, {
   3.8521423957622185`*^9, 3.8521424017726803`*^9}},
 FontSize->14,
 CellLabel->"In[51]:=",ExpressionUUID->"e3b25233-dc4f-4760-8f5f-d708a5438c9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["2"]}], ")"}], "2"], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       SqrtBox["2"]}], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       SqrtBox["2"]}], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["2"]}], ")"}], "2"]}]], ",", 
     FractionBox["1", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["2"]}], ")"}], "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8441081558124647`*^9, 3.8441082442344136`*^9, 
  3.8441083336941633`*^9, 3.8441083850050344`*^9, 3.844108483085991*^9, 
  3.844122078840041*^9, 3.84412407351869*^9, 3.8441246417985764`*^9, 
  3.8441259678468294`*^9, 3.8441328032313967`*^9, 3.844180517774947*^9, 
  3.8442582147823496`*^9, 3.8444357626881847`*^9, 3.8446069649447713`*^9, 
  3.8446091984459915`*^9, 3.8447044398993716`*^9, 3.8447044700170326`*^9, 
  3.844968659605139*^9, 3.844975587236988*^9, 3.844977130604439*^9, 
  3.8454829106912007`*^9, 3.8455084989913654`*^9, 3.8461086667595706`*^9, 
  3.8461097287612224`*^9, 3.84775278961968*^9, 3.852060415942649*^9, 
  3.852142071500699*^9, 3.8521422753480787`*^9, 3.8521424271751575`*^9, 
  3.8523126772011414`*^9, 3.8527174136444206`*^9, 3.853084987219988*^9, 
  3.8538497678203454`*^9},
 FontSize->14,
 CellLabel->"Out[51]=",ExpressionUUID->"068ce0f1-50af-4b50-aeaf-97bf1d19b5bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "}"}], "]"}], ".", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.844108160321687*^9, 3.8441081604831104`*^9}, {
   3.844108198810649*^9, 3.8441082365646744`*^9}, {3.844108366200143*^9, 
   3.8441083701051483`*^9}, 3.8441084714323044`*^9, 3.844125913962471*^9, {
   3.8521422010023794`*^9, 3.852142238799981*^9}},
 FontSize->14,
 CellLabel->"In[52]:=",ExpressionUUID->"a76b0e1c-ddad-45da-abb2-6c22e7385eda"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8441082408813925`*^9, {3.844108371123575*^9, 3.8441083850680337`*^9}, 
   3.844108483163991*^9, 3.84412207892306*^9, 3.844124073616723*^9, 
   3.844124641880577*^9, 3.8441259679008923`*^9, 3.844132803441396*^9, 
   3.8441805178659415`*^9, 3.8442582149013414`*^9, 3.844435762840183*^9, 
   3.8446069650707755`*^9, 3.8446091985069914`*^9, 3.844704439919372*^9, 
   3.844704470159034*^9, 3.844968659684663*^9, 3.8449755873189387`*^9, 
   3.84497713071844*^9, 3.8454829107712*^9, 3.8455084990703692`*^9, 
   3.8461086668455486`*^9, 3.846109728875222*^9, 3.847752789712679*^9, 
   3.852060415955653*^9, 3.852142071573707*^9, 3.8521422094815683`*^9, 
   3.852142243536813*^9, 3.8521424272962537`*^9, 3.8523126772841415`*^9, 
   3.8527174137118645`*^9, 3.8530849872919874`*^9, 3.85384976790779*^9},
 FontSize->14,
 CellLabel->"Out[52]=",ExpressionUUID->"d0eace70-857d-4933-901f-3b8425c6523c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XZ0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ",", "1"}], "}"}], "}"}], "]"}], ".", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ",", "1"}], "}"}], "}"}]}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ")"}], "2"], "+", "1"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.844115167581237*^9, 3.8441151809189878`*^9}, 
   3.8441259580496683`*^9, {3.844258623586026*^9, 3.844258627460169*^9}, 
   3.852060794108021*^9, {3.8521423092637577`*^9, 3.852142332630777*^9}, {
   3.8521423666636305`*^9, 3.852142378809906*^9}},
 FontSize->14,
 CellLabel->"In[53]:=",ExpressionUUID->"ed84dc90-6484-4b00-9363-7672f013d162"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}], "2"], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}], "2"]}]], ",", 
     FractionBox["1", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}], "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.844115182586765*^9, 3.844122079007005*^9, 
  3.844124073704729*^9, 3.844124641964576*^9, 3.8441259679588547`*^9, 
  3.8441328035723968`*^9, 3.844180517960839*^9, 3.8442582151403913`*^9, 
  3.8442586288152456`*^9, 3.8444357629772205`*^9, 3.8446069651857705`*^9, 
  3.844609198564992*^9, 3.844704439938374*^9, 3.8447044702360306`*^9, 
  3.844968659764658*^9, 3.844975587331016*^9, 3.844977130810437*^9, 
  3.8454829108522377`*^9, 3.8455084991513395`*^9, 3.8461086669305716`*^9, 
  3.8461097289752717`*^9, 3.8477527897956824`*^9, 3.8520604160536366`*^9, 
  3.8520607948113704`*^9, 3.852142071646699*^9, 3.8521423347101703`*^9, 
  3.852142384317602*^9, 3.8521424274283075`*^9, 3.8523126773641415`*^9, 
  3.8527174137758646`*^9, 3.8530849873609886`*^9, 3.8538497679902916`*^9},
 FontSize->14,
 CellLabel->"Out[53]=",ExpressionUUID->"7112f262-7a41-408a-9b64-51a5c4aa224c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["winning probability for \[Sigma]1", "Subtitle",
 CellChangeTimes->{{3.8441160601192503`*^9, 3.8441160603338614`*^9}, {
  3.852312267660032*^9, 3.8523122824204197`*^9}, {3.8523123367093153`*^9, 
  3.8523123442656374`*^9}, {3.852388408056594*^9, 3.8523884658086185`*^9}},
 FontSize->14,ExpressionUUID->"cff69380-1ca4-4c54-b30f-de9a4bc65890"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"Z0", ",", "ZX0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], "]"}], 
  "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8441083873559895`*^9, 3.844108451225446*^9}, {
   3.844109542404761*^9, 3.844109545749219*^9}, 3.8441258068757415`*^9, {
   3.844125878390238*^9, 3.8441258958530316`*^9}},
 FontSize->14,
 CellLabel->"In[54]:=",ExpressionUUID->"17f9a4ff-4758-4c52-8030-619937e97ba1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "-", 
    RowBox[{
     SqrtBox["2"], " ", "C"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8441084440322466`*^9, 3.844108451776075*^9}, 
   3.8441084832469893`*^9, 3.8441087435887604`*^9, 3.844109546239075*^9, 
   3.8441220790920577`*^9, 3.8441240737936897`*^9, 3.844124642047577*^9, 
   3.8441259680178547`*^9, 3.8441328036983986`*^9, 3.8441805180538373`*^9, 
   3.8442582152643394`*^9, 3.8444357631292067`*^9, 3.8446069652927685`*^9, 
   3.844609198621991*^9, 3.844704439958371*^9, 3.8447044703170667`*^9, 
   3.8449686598446856`*^9, 3.8449755874065385`*^9, 3.844977130909402*^9, 
   3.845482910933256*^9, 3.84550849923034*^9, 3.8461086670225506`*^9, 
   3.846109729063223*^9, 3.847752789810682*^9, 3.852060416147649*^9, 
   3.852142071719699*^9, 3.852142427557254*^9, 3.852312677459142*^9, 
   3.8527174138678637`*^9, 3.8530849874460287`*^9, 3.853849768227825*^9},
 FontSize->14,
 CellLabel->"Out[54]=",ExpressionUUID->"b0269930-999d-4f61-bf87-69b800782973"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"Z1", ",", "ZX1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], "]"}], 
  "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8441084627230463`*^9, 3.844108464088106*^9}, {
   3.844109554790704*^9, 3.844109580277666*^9}, 3.844125831847274*^9, 
   3.844125866001789*^9, 3.8441258963701787`*^9},
 FontSize->14,
 CellLabel->"In[55]:=",ExpressionUUID->"066e3e1b-9fa9-49bd-8f1f-35df873d48f2"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "-", 
    RowBox[{
     SqrtBox["2"], " ", "C"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8441084897799797`*^9, 3.844108744644491*^9, 
  3.844109590413474*^9, 3.84412207910501*^9, 3.844124073880726*^9, 
  3.844124642127576*^9, 3.844125968072923*^9, 3.844132803831399*^9, 
  3.8441805181448936`*^9, 3.844258215381339*^9, 3.8444357632791843`*^9, 
  3.8446069654018035`*^9, 3.844609198680992*^9, 3.844704439977372*^9, 
  3.844704470396388*^9, 3.8449686599246273`*^9, 3.844975587482538*^9, 
  3.844977131001436*^9, 3.8454829110122323`*^9, 3.8455084993253384`*^9, 
  3.84610866710857*^9, 3.846109729165222*^9, 3.8477527898976803`*^9, 
  3.8520604162526493`*^9, 3.8521420717966995`*^9, 3.852142427668291*^9, 
  3.8523126776171417`*^9, 3.8527174139478445`*^9, 3.8530849875259895`*^9, 
  3.85384976832779*^9},
 FontSize->14,
 CellLabel->"Out[55]=",ExpressionUUID->"b9381108-f5a3-4281-b5e3-01a4d4d7c24d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"Z1", ",", "ZX1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], "]"}], 
  "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8441085081719527`*^9, 3.8441085117848577`*^9}, 
   3.8441095820155287`*^9, 3.844125832428134*^9, 3.8441258666376762`*^9, 
   3.844125914753086*^9},
 FontSize->14,
 CellLabel->"In[56]:=",ExpressionUUID->"e3be3d43-aa0c-4049-94be-0e8c07cc9f78"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "-", 
    RowBox[{
     SqrtBox["2"], " ", "C"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8441085131362534`*^9, 3.8441087447614875`*^9, 
  3.8441095881866293`*^9, 3.844122079193035*^9, 3.8441240739697266`*^9, 
  3.8441246422095766`*^9, 3.844125968128853*^9, 3.8441328039544086`*^9, 
  3.8441805182358766`*^9, 3.844258215492339*^9, 3.8444357634182377`*^9, 
  3.8446069654957695`*^9, 3.8446091987465067`*^9, 3.844704439996372*^9, 
  3.8447044704783573`*^9, 3.84496866000465*^9, 3.844975587557528*^9, 
  3.844977131093437*^9, 3.845482911092251*^9, 3.8455084994033933`*^9, 
  3.8461086671925507`*^9, 3.846109729250222*^9, 3.8477527900746794`*^9, 
  3.8520604163546486`*^9, 3.852142071879699*^9, 3.8521424277752533`*^9, 
  3.8523126776960144`*^9, 3.852717414012012*^9, 3.8530849875939884`*^9, 
  3.8538497684177895`*^9},
 FontSize->14,
 CellLabel->"Out[56]=",ExpressionUUID->"b040323c-ed79-4a24-92ab-57c376e02cbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"Z0", ",", "ZX0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], "]"}], 
  "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{3.844108528010021*^9, 3.844109583622353*^9, 
  3.8441258110391207`*^9, 3.8441258789809294`*^9, 3.8441259154603405`*^9},
 FontSize->14,
 CellLabel->"In[57]:=",ExpressionUUID->"8cc20760-16a4-4985-9e51-1b60274c7f57"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "-", 
    RowBox[{
     SqrtBox["2"], " ", "C"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8441085291035194`*^9, 3.8441087448494625`*^9, 
  3.8441095855389156`*^9, 3.8441220792790575`*^9, 3.8441240740587234`*^9, 
  3.844124642288577*^9, 3.844125968187889*^9, 3.8441328040773983`*^9, 
  3.8441805183348923`*^9, 3.8442582156113377`*^9, 3.844435763813207*^9, 
  3.844606965705815*^9, 3.844609198808506*^9, 3.844704440017372*^9, 
  3.8447044705613565`*^9, 3.8449686600908504`*^9, 3.844975587632539*^9, 
  3.8449771312884417`*^9, 3.845482911170232*^9, 3.845508499480375*^9, 
  3.84610866728557*^9, 3.846109729339223*^9, 3.8477527901576786`*^9, 
  3.8520604164456325`*^9, 3.8521420719516993`*^9, 3.85214242791329*^9, 
  3.8523126777790155`*^9, 3.852717414080234*^9, 3.853084987667988*^9, 
  3.85384976850529*^9},
 FontSize->14,
 CellLabel->"Out[57]=",ExpressionUUID->"de49636a-5902-481c-839d-ddac6e396e9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{"\[Sigma]1", ".", "B"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.844111310073555*^9, 3.8441113286499057`*^9}},
 FontSize->14,
 CellLabel->"In[58]:=",ExpressionUUID->"7e39f57d-bcd6-4253-b53e-9ddeeadf970b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SqrtBox["2"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "C"}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8441113219706745`*^9, 3.844111329182409*^9}, 
   3.844122079529003*^9, 3.8441240743297276`*^9, 3.844124642599577*^9, 
   3.8441259683718586`*^9, 3.8441328043893957`*^9, 3.8441805186218915`*^9, 
   3.844258216002084*^9, 3.844259321461915*^9, 3.8444357642841473`*^9, 
   3.84460696599585*^9, 3.844609198990508*^9, 3.844704440078372*^9, 
   3.8447044708243566`*^9, 3.8449686604308853`*^9, 3.8449755877985387`*^9, 
   3.8449771315564365`*^9, 3.845482911407234*^9, 3.845508499724394*^9, 
   3.846108667487571*^9, 3.846109729591222*^9, 3.8477527904166794`*^9, 
   3.8520604166396284`*^9, 3.8521420722516804`*^9, 3.8521424282032547`*^9, 
   3.852312677858013*^9, 3.8527174141449327`*^9, 3.853084987735988*^9, 
   3.853849768587839*^9},
 FontSize->14,
 CellLabel->"Out[58]=",ExpressionUUID->"49908b39-5223-416f-b030-5d5b7f8b174d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["winning probability calculations for \[Rho]3", "Subtitle",
 CellChangeTimes->{{3.8441160601192503`*^9, 3.8441160603338614`*^9}, {
  3.852312267660032*^9, 3.8523122824204197`*^9}, {3.852388469897172*^9, 
  3.852388474246958*^9}},
 FontSize->14,ExpressionUUID->"ddc0aee2-49da-4892-90d2-10eb8be13277"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z0", ",", "ZX0", ",", "X1"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"y", "=", "0"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "0"}], ",", 
    RowBox[{"b", "=", "0"}], ",", 
    RowBox[{"c", "=", "0"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8441083873559895`*^9, 3.844108451225446*^9}, {
   3.844109542404761*^9, 3.844109545749219*^9}, {3.8441102724218454`*^9, 
   3.844110301487986*^9}, {3.844110526593505*^9, 3.844110537469571*^9}, {
   3.844122826280138*^9, 3.8441228295821*^9}, 3.8441258117574787`*^9, {
   3.8441258795260735`*^9, 3.8441258974383636`*^9}, {3.84412670456011*^9, 
   3.844126707163661*^9}, 3.8441314330867786`*^9, {3.8441814567255445`*^9, 
   3.8441814752188964`*^9}, 3.8442587132969675`*^9, 3.844258842777221*^9, {
   3.8442591904035387`*^9, 3.844259190650522*^9}, {3.8442593344538465`*^9, 
   3.8442593387401595`*^9}, 3.8442596046116295`*^9, {3.8442600187166405`*^9, 
   3.844260022210869*^9}, {3.8442608958091073`*^9, 3.8442608993886213`*^9}, 
   3.8442609980862207`*^9, 3.8442617039674683`*^9, {3.84426176289229*^9, 
   3.8442617673734508`*^9}, {3.8442621354911795`*^9, 
   3.8442621525628967`*^9}, {3.844264694407954*^9, 3.844264698079631*^9}, {
   3.8446070158011913`*^9, 3.844607019573224*^9}, 3.844609210651354*^9, {
   3.8449686944961324`*^9, 3.844968705516735*^9}, {3.8449772436196585`*^9, 
   3.8449772439787154`*^9}, {3.8454829256199927`*^9, 3.845482952595804*^9}, 
   3.8455085697932043`*^9, {3.845508993050186*^9, 3.845508996195572*^9}, 
   3.846108686266982*^9, 3.8461089289257107`*^9, {3.852060451844158*^9, 
   3.8520604562942085`*^9}, {3.8523123512897263`*^9, 
   3.8523123808479834`*^9}, {3.8530849944463806`*^9, 3.8530850174995165`*^9}},
 FontSize->14,
 CellLabel->"In[59]:=",ExpressionUUID->"b4a11c4f-2243-4825-8d1a-e8cb198d2e19"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "+", 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8441084440322466`*^9, 3.844108451776075*^9}, 
   3.8441084832469893`*^9, 3.8441087435887604`*^9, 3.844109546239075*^9, {
   3.8441102939336367`*^9, 3.8441103021357365`*^9}, {3.8441105311622767`*^9, 
   3.844110538396142*^9}, 3.844122082557789*^9, 3.8441228300149755`*^9, 
   3.8441240744227457`*^9, 3.844124642677576*^9, 3.8441259684339094`*^9, 
   3.8441267075883956`*^9, 3.8441314345170264`*^9, 3.8441328044853992`*^9, 
   3.84418051871589*^9, {3.844181461391941*^9, 3.84418147574376*^9}, 
   3.844258216293165*^9, 3.8442587146246786`*^9, 3.844258843628222*^9, 
   3.844259192569584*^9, 3.8442592366872454`*^9, {3.844259340631133*^9, 
   3.844259362844448*^9}, 3.8442596057685947`*^9, 3.84426002267887*^9, 
   3.844260062934272*^9, {3.8442609366679955`*^9, 3.8442609437263126`*^9}, 
   3.8442610379396706`*^9, 3.844261293341382*^9, 3.84426170864919*^9, 
   3.8442618022105694`*^9, 3.8442621540674157`*^9, 3.8442646986856313`*^9, 
   3.844435764567915*^9, 3.844606966182828*^9, 3.844607019939492*^9, 
   3.8446091991135073`*^9, 3.8446092392444067`*^9, 3.8447044401193714`*^9, 
   3.844704470991356*^9, 3.8449686605869055`*^9, {3.844968698101982*^9, 
   3.8449687060646796`*^9}, 3.8449755879485383`*^9, 3.8449771317354374`*^9, 
   3.8449772448066144`*^9, {3.8454829115681963`*^9, 3.845482953023666*^9}, 
   3.8455084998943386`*^9, 3.8455085780401645`*^9, 3.8455090408841686`*^9, 
   3.8461086676405487`*^9, 3.8461087162393107`*^9, 3.846108960579151*^9, 
   3.846109729871222*^9, 3.8477527905836797`*^9, 3.8520604586806283`*^9, 
   3.852142477899527*^9, 3.8523126779490137`*^9, 3.852717414232119*^9, {
   3.8530849879299884`*^9, 3.8530850179565163`*^9}, 3.8538497686978235`*^9},
 FontSize->14,
 CellLabel->"Out[59]=",ExpressionUUID->"2c58ab6c-c5f5-457f-8524-0fe956212660"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z1", ",", "ZX1", ",", "X1"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"y", "=", "0"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "1"}], ",", 
    RowBox[{"b", "=", "1"}], ",", 
    RowBox[{"c", "=", "0"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8441084627230463`*^9, 3.844108464088106*^9}, {
   3.844109554790704*^9, 3.844109580277666*^9}, 3.8441102814444447`*^9, {
   3.8441103419217615`*^9, 3.8441103434007497`*^9}, 3.8441258329107337`*^9, 
   3.84412586727388*^9, 3.8441258980727234`*^9, 3.844131439964182*^9, 
   3.844258748780443*^9, 3.8442588511934614`*^9, {3.844259205518777*^9, 
   3.8442592057608137`*^9}, 3.8442593454332285`*^9, 3.8442596089697447`*^9, 
   3.8442600277631025`*^9, {3.8442609045211325`*^9, 3.844260904770117*^9}, 
   3.8442610000992203`*^9, 3.8442617021144724`*^9, 3.844261771431513*^9, 
   3.844609211834443*^9, {3.845483006574588*^9, 3.8454830225908136`*^9}, 
   3.845508571170198*^9, 3.8455090036534176`*^9, 3.846108687742821*^9, 
   3.8461089309155107`*^9, {3.8520604686121845`*^9, 3.8520604727147107`*^9}, {
   3.8523123886720695`*^9, 3.8523123943791375`*^9}},
 FontSize->14,
 CellLabel->"In[60]:=",ExpressionUUID->"053fa3d5-ea21-4c36-8b39-a47b114fd21c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", "+", 
   RowBox[{"2", " ", 
    SqrtBox["2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SqrtBox["2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8441084897799797`*^9, 3.844108744644491*^9, 3.844109590413474*^9, {
   3.8441103396960297`*^9, 3.8441103439394507`*^9}, 3.844122083698613*^9, 
   3.8441240745947137`*^9, 3.8441246427565765`*^9, 3.844125968496911*^9, 
   3.8441314598479495`*^9, 3.8441328045744314`*^9, 3.844180518813861*^9, 
   3.8442582164301662`*^9, 3.844258749955411*^9, 3.84425885174946*^9, 
   3.8442592368362093`*^9, 3.844259362998444*^9, 3.8442596100968065`*^9, 
   3.8442600631242723`*^9, {3.844260939428008*^9, 3.8442609439123106`*^9}, 
   3.8442610381487255`*^9, 3.8442612935360384`*^9, 3.844261708856523*^9, 
   3.844261802494528*^9, 3.8444357647609215`*^9, 3.8446069662768664`*^9, 
   3.844609199219508*^9, 3.844609239443406*^9, 3.8447044401393714`*^9, 
   3.844704471096356*^9, 3.84496866066689*^9, 3.844975588021538*^9, 
   3.8449771318274407`*^9, 3.8454829116502323`*^9, 3.845483023230904*^9, 
   3.845508499978339*^9, 3.8455085767625923`*^9, 3.8455090409501133`*^9, 
   3.84610866771657*^9, 3.846108716760274*^9, 3.8461089606511393`*^9, 
   3.8461097299472218`*^9, 3.847752790665679*^9, 3.852060474052597*^9, 
   3.852142478041568*^9, 3.852312678030015*^9, 3.8527174143001146`*^9, 
   3.8530849880579877`*^9, 3.8538497687954273`*^9},
 FontSize->14,
 CellLabel->"Out[60]=",ExpressionUUID->"eb9052cd-c8a2-42e7-b866-1e04f6509338"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z0", ",", "ZX0", ",", "X0"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"y", "=", "0"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "0"}], ",", 
    RowBox[{"b", "=", "0"}], ",", 
    RowBox[{"c", "=", "1"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8441085081719527`*^9, 3.8441085117848577`*^9}, 
   3.8441095820155287`*^9, 3.8441102832732677`*^9, 3.8441103490576143`*^9, {
   3.8441130882418356`*^9, 3.844113098853675*^9}, 3.8441140165253515`*^9, 
   3.8441258335771027`*^9, 3.844125868016049*^9, 3.844125916378974*^9, 
   3.8441314428066516`*^9, 3.844258744701063*^9, 3.844258877509083*^9, {
   3.8442592090490055`*^9, 3.844259209423005*^9}, 3.84425934726723*^9, 
   3.8442596172489834`*^9, 3.844260029545907*^9, {3.844260907498139*^9, 
   3.844260907708153*^9}, 3.844261002011221*^9, 3.8442616985314536`*^9, 
   3.8442617744045105`*^9, 3.844609213530425*^9, {3.8454829986164117`*^9, 
   3.8454830032173495`*^9}, 3.8455085741397066`*^9, 3.845509005306899*^9, 
   3.8461086900168977`*^9, 3.846108956535974*^9, {3.852060491167391*^9, 
   3.852060503143655*^9}, {3.852312396680338*^9, 3.8523124012452974`*^9}},
 FontSize->14,
 CellLabel->"In[61]:=",ExpressionUUID->"6a88b302-37f6-4242-8536-08819338c27f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "+", 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8441085131362534`*^9, 3.8441087447614875`*^9, 3.8441095881866293`*^9, 
   3.8441103501241937`*^9, {3.8441130890324264`*^9, 3.8441131009108887`*^9}, 
   3.8441140228974476`*^9, 3.844122083803579*^9, 3.844124074688755*^9, 
   3.8441246428345776`*^9, 3.8441259685668564`*^9, 3.8441314620198145`*^9, 
   3.844132804660451*^9, 3.8441805189008737`*^9, 3.8442582165741644`*^9, 
   3.844258745765098*^9, 3.8442588786421204`*^9, 3.8442592369352427`*^9, 
   3.8442593630784793`*^9, 3.844259618729684*^9, 3.8442600631932745`*^9, 
   3.844260943996311*^9, 3.844261038227672*^9, 3.844261293612037*^9, 
   3.8442617089465227`*^9, 3.84426180259558*^9, 3.8444357648988647`*^9, 
   3.844606966373826*^9, 3.8446091993665075`*^9, 3.844609239520406*^9, 
   3.844704440158372*^9, 3.84470447124839*^9, 3.8449686607429028`*^9, 
   3.844975588035539*^9, 3.8449771319274826`*^9, 3.8454829117321987`*^9, 
   3.8454830261830688`*^9, 3.8455085000573854`*^9, 3.845508575104143*^9, 
   3.8455090410041475`*^9, 3.8461086677905583`*^9, 3.8461087168232727`*^9, 
   3.846108960726138*^9, 3.846109730023223*^9, 3.8477527907476788`*^9, 
   3.8520605038660583`*^9, 3.8521424781205807`*^9, 3.852312678108013*^9, 
   3.8527174143686295`*^9, 3.853084988125987*^9, 3.8538497688878975`*^9},
 FontSize->14,
 CellLabel->"Out[61]=",ExpressionUUID->"04125b86-7999-409b-9b47-793cbf495bc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z1", ",", "ZX1", ",", "X0"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"y", "=", "0"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "1"}], ",", 
    RowBox[{"b", "=", "1"}], ",", 
    RowBox[{"c", "=", "1"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.844108528010021*^9, 3.844109583622353*^9, 3.844110285189449*^9, {
   3.8441103531579657`*^9, 3.8441103539505444`*^9}, 3.8441131360476756`*^9, 
   3.844114018783941*^9, 3.8441258125814433`*^9, 3.8441258800260096`*^9, 
   3.8441259170282745`*^9, 3.844131446102351*^9, 3.8442587390382886`*^9, 
   3.844258870460014*^9, {3.8442592122790794`*^9, 3.844259212383026*^9}, 
   3.844259348700301*^9, 3.844259627005124*^9, 3.8442600323749094`*^9, {
   3.8442609102901273`*^9, 3.8442609105141387`*^9}, 3.8442610040082207`*^9, 
   3.844261693011099*^9, 3.844261776008501*^9, 3.844609215024886*^9, {
   3.844977269765213*^9, 3.8449772990248947`*^9}, {3.845482973466299*^9, 
   3.8454829809317064`*^9}, {3.8454830413425684`*^9, 3.845483044181894*^9}, 
   3.8455085484933047`*^9, 3.8455090075224113`*^9, 3.846108692225353*^9, 
   3.8461089579878025`*^9, {3.852060523842456*^9, 3.8520605313574443`*^9}, {
   3.8523124026574297`*^9, 3.8523124099226584`*^9}},
 FontSize->14,
 CellLabel->"In[62]:=",ExpressionUUID->"496655b0-9f8d-480c-bda5-216cf050f334"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", "+", 
   RowBox[{"2", " ", 
    SqrtBox["2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SqrtBox["2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8441085291035194`*^9, 3.8441087448494625`*^9, 3.8441095855389156`*^9, 
   3.8441103548262043`*^9, 3.8441131369468784`*^9, 3.844114020299139*^9, 
   3.84412208388358*^9, 3.8441240747787914`*^9, 3.844124642916576*^9, 
   3.844125968636858*^9, 3.8441314678791513`*^9, 3.8441328047564306`*^9, 
   3.84418051899127*^9, 3.844258216711207*^9, 3.8442587401663046`*^9, 
   3.8442588713680463`*^9, 3.8442592370362034`*^9, 3.8442593631654916`*^9, 
   3.8442596277711835`*^9, 3.844260063274273*^9, 3.8442609440933104`*^9, 
   3.844261038304728*^9, 3.8442612937110724`*^9, 3.844261709032522*^9, 
   3.844261802685529*^9, 3.844435765046874*^9, 3.8446069664808254`*^9, 
   3.844609199433508*^9, 3.844609239602407*^9, 3.844704440177372*^9, 
   3.844704471326356*^9, 3.8449686608189154`*^9, 3.8449755881085377`*^9, 
   3.844977132018478*^9, {3.8449772703976965`*^9, 3.8449772997096004`*^9}, 
   3.845482911812215*^9, 3.8454829817576065`*^9, {3.8454830289474487`*^9, 
   3.8454830445875072`*^9}, 3.8455085001373377`*^9, 3.8455085602680016`*^9, 
   3.845509041057167*^9, 3.846108667865573*^9, 3.846108716883273*^9, 
   3.8461089608021383`*^9, 3.8461097301022224`*^9, 3.8477527908296795`*^9, 
   3.8520605321203885`*^9, 3.8521424781965723`*^9, 3.852312678219015*^9, 
   3.8527174144649177`*^9, 3.853084988192989*^9, 3.853849768975444*^9},
 FontSize->14,
 CellLabel->"Out[62]=",ExpressionUUID->"672172e4-6a91-4453-92ac-ba38797d3d73"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z0", ",", "XZ0", ",", "X1"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"y", "=", "1"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "0"}], ",", 
    RowBox[{"b", "=", "0"}], ",", 
    RowBox[{"c", "=", "0"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8441083873559895`*^9, 3.844108451225446*^9}, {
   3.844109542404761*^9, 3.844109545749219*^9}, {3.8441102724218454`*^9, 
   3.844110301487986*^9}, {3.844110526593505*^9, 3.844110537469571*^9}, {
   3.84411356188613*^9, 3.844113563325465*^9}, {3.8441153081296787`*^9, 
   3.8441153115266285`*^9}, 3.8441258133034554`*^9, 3.8441258988087854`*^9, 
   3.844125947208355*^9, 3.844131448033527*^9, 3.8441815041657*^9, 
   3.8442587337178907`*^9, {3.8442592160962477`*^9, 3.844259220192331*^9}, 
   3.844259349924261*^9, 3.8442596392971067`*^9, 3.844260034053871*^9, {
   3.844260913166182*^9, 3.8442609244961653`*^9}, 3.8442610069122205`*^9, 
   3.8442612902100472`*^9, 3.8442616905470495`*^9, 3.844261777702617*^9, 
   3.844609217012272*^9, {3.8455086106893864`*^9, 3.8455086283454933`*^9}, 
   3.8455090098989935`*^9, {3.852060541799889*^9, 3.852060544820603*^9}, 
   3.8520606086743965`*^9, 3.8520606635759225`*^9, 3.8520608049177856`*^9, 
   3.8520608591714277`*^9, {3.8523124127907457`*^9, 3.8523124185644393`*^9}},
 FontSize->14,
 CellLabel->"In[63]:=",ExpressionUUID->"9d0d9d18-260b-4a8b-8ca6-0036f132a819"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "+", 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8441084440322466`*^9, 3.844108451776075*^9}, 
   3.8441084832469893`*^9, 3.8441087435887604`*^9, 3.844109546239075*^9, {
   3.8441102939336367`*^9, 3.8441103021357365`*^9}, {3.8441105311622767`*^9, 
   3.844110538396142*^9}, 3.844113570322055*^9, 3.8441153136025095`*^9, 
   3.844122083963579*^9, 3.844124074874789*^9, 3.844124642995577*^9, 
   3.844125968709902*^9, 3.844131470494896*^9, 3.8441328048654118`*^9, 
   3.8441805191242776`*^9, 3.84418150492614*^9, 3.8442582168391647`*^9, 
   3.8442587347768917`*^9, 3.8442592371422443`*^9, 3.8442593632764463`*^9, 
   3.844259648017107*^9, 3.8442600633612723`*^9, 3.8442609441793103`*^9, 
   3.8442610383777065`*^9, 3.844261293811233*^9, 3.844261709119523*^9, 
   3.8442618027775674`*^9, 3.844435765187868*^9, 3.844606966567816*^9, 
   3.844609199452508*^9, 3.844609239676406*^9, 3.844704440196372*^9, 
   3.844704471402355*^9, 3.844968660907688*^9, 3.844975588256539*^9, 
   3.8449771321134434`*^9, 3.8454829118932033`*^9, 3.8455085002173395`*^9, {
   3.8455086141676955`*^9, 3.845508629358569*^9}, 3.845509041113168*^9, 
   3.846108667929551*^9, 3.846108716956273*^9, 3.846108960877139*^9, 
   3.846109730181222*^9, 3.847752790916679*^9, 3.852060547883085*^9, 
   3.852060609743034*^9, 3.8520606647046494`*^9, 3.8520608055719323`*^9, 
   3.8520608601549997`*^9, 3.852142478273528*^9, 3.8523126783000145`*^9, 
   3.8527174145248766`*^9, 3.853084988256014*^9, 3.8538497690629444`*^9},
 FontSize->14,
 CellLabel->"Out[63]=",ExpressionUUID->"1dcfc770-3f8e-4bc1-a0d6-7cc10379bba6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z1", ",", "XZ1", ",", "X1"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"y", "=", "1"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "1"}], ",", 
    RowBox[{"b", "=", "1"}], ",", 
    RowBox[{"c", "=", "0"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8441084627230463`*^9, 3.844108464088106*^9}, {
   3.844109554790704*^9, 3.844109580277666*^9}, 3.8441102814444447`*^9, {
   3.8441103419217615`*^9, 3.8441103434007497`*^9}, 3.8441135654366436`*^9, {
   3.8441153211738925`*^9, 3.8441153229747124`*^9}, {3.8441153803851094`*^9, 
   3.8441153872386646`*^9}, 3.8441154898444643`*^9, 3.844125834238391*^9, 
   3.844125918500888*^9, 3.844125959093382*^9, 3.8441314525344276`*^9, 
   3.8442587283638906`*^9, {3.8442592241563797`*^9, 3.8442592245583825`*^9}, {
   3.8442593531192484`*^9, 3.8442593538612843`*^9}, 3.8442596411661067`*^9, 
   3.8442600358688707`*^9, {3.84426092715918*^9, 3.84426092739649*^9}, 
   3.8442610086802197`*^9, 3.8442612886480026`*^9, 3.844261688088005*^9, 
   3.844261779121704*^9, 3.844609218245532*^9, {3.845508616722503*^9, 
   3.8455086463883324`*^9}, 3.8455090114462647`*^9, {3.8520605523195186`*^9, 
   3.852060572360571*^9}, 3.8520606687051883`*^9, 3.8520608093237743`*^9, {
   3.852312421597886*^9, 3.8523124359728637`*^9}},
 FontSize->14,
 CellLabel->"In[64]:=",ExpressionUUID->"8559e845-3d28-4c5d-8134-bf5f1e8389f6"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", "+", 
   RowBox[{"2", " ", 
    SqrtBox["2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SqrtBox["2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8441084897799797`*^9, 3.844108744644491*^9, 3.844109590413474*^9, {
   3.8441103396960297`*^9, 3.8441103439394507`*^9}, 3.844113572048298*^9, 
   3.8441153238888583`*^9, 3.8441153889002237`*^9, 3.8441155242320724`*^9, 
   3.844122084043634*^9, 3.8441240749657564`*^9, 3.8441246430745773`*^9, 
   3.8441259687829094`*^9, 3.844131473129121*^9, 3.8441328049544487`*^9, 
   3.8441805192122784`*^9, 3.8442582169652095`*^9, 3.8442587295668907`*^9, 
   3.844259237277204*^9, 3.8442593633715053`*^9, 3.8442596506998405`*^9, 
   3.8442600634342732`*^9, 3.8442609442793117`*^9, 3.8442610384507084`*^9, 
   3.8442612939142337`*^9, 3.8442617092075233`*^9, 3.8442618028635745`*^9, 
   3.844435765349907*^9, 3.8446069667148123`*^9, 3.8446091995205083`*^9, 
   3.8446092397414055`*^9, 3.8447044402163715`*^9, 3.844704471480354*^9, 
   3.844968661009437*^9, 3.844975588357539*^9, 3.8449771322364793`*^9, 
   3.8454829119751997`*^9, 3.845508500295375*^9, 3.8455086694280705`*^9, 
   3.8455090411711507`*^9, 3.8461086680005713`*^9, 3.846108717031273*^9, 
   3.8461089609481387`*^9, 3.846109730288221*^9, 3.847752791040679*^9, {
   3.852060562654311*^9, 3.8520605730638175`*^9}, 3.8520606694397864`*^9, 
   3.852060810336582*^9, 3.8521424783505845`*^9, 3.8523126783830147`*^9, 
   3.8527174145929933`*^9, 3.8530849883209877`*^9, 3.853849769162935*^9},
 FontSize->14,
 CellLabel->"Out[64]=",ExpressionUUID->"120bd03e-2b7a-494e-b2a3-5a258a8cc01c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z0", ",", "XZ0", ",", "X0"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"y", "=", "1"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "0"}], ",", 
    RowBox[{"b", "=", "0"}], ",", 
    RowBox[{"c", "=", "1"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8441085081719527`*^9, 3.8441085117848577`*^9}, 
   3.8441095820155287`*^9, 3.8441102832732677`*^9, 3.8441103490576143`*^9, {
   3.8441130882418356`*^9, 3.844113098853675*^9}, {3.8441135669215994`*^9, 
   3.8441135806138334`*^9}, {3.84411532884999*^9, 3.8441153310320463`*^9}, 
   3.8441155061010695`*^9, 3.8441258348642955`*^9, 3.844125899444544*^9, 
   3.8441259596604233`*^9, 3.844131454789696*^9, 3.8441324656691604`*^9, 
   3.844132499389915*^9, {3.8441328268461*^9, 3.844132851614555*^9}, 
   3.844258723797678*^9, {3.844259227887376*^9, 3.8442592281343675`*^9}, 
   3.8442593565113297`*^9, 3.8442596435001063`*^9, 3.844260037486869*^9, {
   3.8442609301045375`*^9, 3.8442609303911004`*^9}, 3.84426101083722*^9, 
   3.844261286587035*^9, 3.8442616852643166`*^9, 3.844261780601017*^9, 
   3.84460921994771*^9, {3.8455086540793157`*^9, 3.8455087008174796`*^9}, 
   3.845509014740687*^9, {3.852060822786866*^9, 3.852060826816284*^9}, {
   3.852312437505129*^9, 3.852312445228074*^9}},
 FontSize->14,
 CellLabel->"In[65]:=",ExpressionUUID->"30494f73-219c-4a33-9b74-ffdf5353c967"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "+", 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8441085131362534`*^9, 3.8441087447614875`*^9, 3.8441095881866293`*^9, 
   3.8441103501241937`*^9, {3.8441130890324264`*^9, 3.8441131009108887`*^9}, {
   3.8441135743599415`*^9, 3.8441135847969913`*^9}, 3.844115332389948*^9, 
   3.8441155264191446`*^9, 3.8441220841236334`*^9, 3.8441240750547576`*^9, 
   3.844124643153578*^9, 3.8441259688617697`*^9, 3.844131475517996*^9, 
   3.8441324669478*^9, 3.8441324999866266`*^9, {3.8441328050414515`*^9, 
   3.844132852441416*^9}, 3.844180519304312*^9, 3.8442582170991645`*^9, 
   3.8442587250866785`*^9, 3.8442592373842645`*^9, 3.8442593634604993`*^9, 
   3.8442596536981964`*^9, 3.8442600635072737`*^9, 3.8442609443783092`*^9, 
   3.844261038526708*^9, 3.844261294008233*^9, 3.8442617092975225`*^9, 
   3.844261802953581*^9, 3.844435765495943*^9, 3.8446069668038116`*^9, 
   3.84460919954151*^9, 3.8446092398144054`*^9, 3.844704440235371*^9, 
   3.844704471562352*^9, 3.8449686611014366`*^9, 3.8449755884325185`*^9, 
   3.844977132323499*^9, 3.8454829120572405`*^9, 3.845508500385339*^9, {
   3.8455086970371275`*^9, 3.8455087018929987`*^9}, 3.8455090412311687`*^9, 
   3.846108668073572*^9, 3.846108717104274*^9, 3.846108961021138*^9, 
   3.8461097303732224`*^9, 3.84775279111968*^9, 3.852060827477746*^9, 
   3.852142478428528*^9, 3.8523126784660144`*^9, 3.852717414656993*^9, 
   3.853084988387988*^9, 3.853849769250399*^9},
 FontSize->14,
 CellLabel->"Out[65]=",ExpressionUUID->"6e78cdde-0856-4d8a-bdce-f38d676840e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z1", ",", "XZ1", ",", "X0"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"y", "=", "1"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "1"}], ",", 
    RowBox[{"b", "=", "1"}], ",", 
    RowBox[{"c", "=", "1"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.844108528010021*^9, 3.844109583622353*^9, 3.844110285189449*^9, {
   3.8441103531579657`*^9, 3.8441103539505444`*^9}, 3.8441131360476756`*^9, {
   3.8441135684853377`*^9, 3.8441135820177493`*^9}, {3.84411365637899*^9, 
   3.844113683980566*^9}, {3.8441153407206154`*^9, 3.8441153430027113`*^9}, {
   3.844115448848361*^9, 3.8441154687788854`*^9}, {3.8441155118523684`*^9, 
   3.844115516602992*^9}, 3.8441168704070673`*^9, {3.8441171498075266`*^9, 
   3.844117187980719*^9}, 3.8441178164523153`*^9, 3.8441258141292763`*^9, {
   3.844125919390659*^9, 3.8441259477708373`*^9}, 3.844128049173946*^9, {
   3.8441310391794367`*^9, 3.8441310543532248`*^9}, 3.8441314567912025`*^9, {
   3.84413151202141*^9, 3.844131514898729*^9}, {3.8441805701253123`*^9, 
   3.84418057096052*^9}, {3.844180688541656*^9, 3.844180696854065*^9}, {
   3.844258684086606*^9, 3.8442586873976054`*^9}, {3.8442592313644876`*^9, 
   3.8442592316554985`*^9}, 3.8442593581295586`*^9, 3.844259645520105*^9, 
   3.8442600391848707`*^9, {3.8442609329159956`*^9, 3.844260933144995*^9}, 
   3.8442610142012205`*^9, 3.84426128390947*^9, 3.8442616781106744`*^9, 
   3.8442617823916006`*^9, 3.8446092215744467`*^9, {3.844977169421153*^9, 
   3.844977169670864*^9}, {3.844977249853363*^9, 3.844977250388342*^9}, {
   3.8455087108613605`*^9, 3.84550872233593*^9}, 3.845509019050745*^9, {
   3.8520608345510654`*^9, 3.852060852821443*^9}, {3.8523124474583693`*^9, 
   3.8523124595488195`*^9}},
 FontSize->14,
 CellLabel->"In[66]:=",ExpressionUUID->"1bd17ead-ea97-488a-8d9c-3c38e6729bb1"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", "+", 
   RowBox[{"2", " ", 
    SqrtBox["2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SqrtBox["2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8441085291035194`*^9, 3.8441087448494625`*^9, 3.8441095855389156`*^9, 
   3.8441103548262043`*^9, 3.8441131369468784`*^9, {3.84411357649734*^9, 
   3.844113583054524*^9}, {3.844113658526658*^9, 3.8441136849991255`*^9}, 
   3.8441153439605255`*^9, 3.844115533764388*^9, 3.844116871210881*^9, {
   3.8441171513023996`*^9, 3.8441171888062754`*^9}, 3.844117817935561*^9, 
   3.8441220842006164`*^9, 3.8441240751457834`*^9, 3.844124643237578*^9, 
   3.844125968942752*^9, 3.8441280502387977`*^9, {3.844131040690053*^9, 
   3.8441310554180717`*^9}, 3.8441314784566708`*^9, 3.8441315154724126`*^9, 
   3.844132805131607*^9, 3.8441805193962774`*^9, 3.8441805719213915`*^9, {
   3.844180689839303*^9, 3.8441806975243945`*^9}, 3.844258217354206*^9, 
   3.844258688322605*^9, 3.844259237496253*^9, 3.844259363556445*^9, 
   3.8442596559372196`*^9, 3.844260063580272*^9, 3.8442609444943113`*^9, 
   3.8442610386037254`*^9, 3.844261294109233*^9, 3.844261679007877*^9, 
   3.8442617093825226`*^9, 3.8442618030505924`*^9, 3.844435765644907*^9, 
   3.8446069668868475`*^9, 3.844609199601508*^9, 3.8446092398994055`*^9, 
   3.8447044402543716`*^9, 3.844704471639351*^9, 3.8449686612057185`*^9, 
   3.8449755885124893`*^9, 3.8449771324154778`*^9, 3.8449771703018827`*^9, 
   3.8449772517721024`*^9, 3.8454829121382*^9, 3.8455085004623933`*^9, {
   3.8455087189616117`*^9, 3.8455087236320057`*^9}, 3.8455090412981663`*^9, 
   3.8461086681455145`*^9, 3.8461087171762733`*^9, 3.846108961035137*^9, 
   3.8461097304472218`*^9, 3.8477527912086797`*^9, 3.8520608539744635`*^9, 
   3.852142478509587*^9, 3.8523126785470695`*^9, 3.8527174147249928`*^9, 
   3.8530849884569883`*^9, 3.8538497693379436`*^9},
 FontSize->14,
 CellLabel->"Out[66]=",ExpressionUUID->"022b7d5c-6965-4f10-9ccd-72f7f81baefd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X0", ",", "ZX0", ",", "X1"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "1"}], ",", 
    RowBox[{"y", "=", "0"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "0"}], ",", 
    RowBox[{"b", "=", "0"}], ",", 
    RowBox[{"c", "=", "0"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8441083873559895`*^9, 3.844108451225446*^9}, {
   3.844109542404761*^9, 3.844109545749219*^9}, {3.8441102724218454`*^9, 
   3.844110301487986*^9}, {3.844110526593505*^9, 3.844110537469571*^9}, {
   3.84411356188613*^9, 3.844113563325465*^9}, 3.844114107713914*^9, 
   3.844115575906942*^9, {3.8441224053927774`*^9, 3.8441224142486315`*^9}, {
   3.844125880538156*^9, 3.84412590102843*^9}, {3.844127164403331*^9, 
   3.844127167896657*^9}, 3.8441275739051127`*^9, {3.84412771173596*^9, 
   3.844127714088419*^9}, {3.8441291914090195`*^9, 3.8441291940399947`*^9}, 
   3.8441310964293413`*^9, {3.844131519140255*^9, 3.844131522876035*^9}, 
   3.844180578327867*^9, {3.8442587576660824`*^9, 3.844258770275897*^9}, {
   3.8442592442855473`*^9, 3.8442592446154995`*^9}, 3.844259372235469*^9, 
   3.844259661060462*^9, 3.8442600423558707`*^9, {3.8442609541668253`*^9, 
   3.8442609544878263`*^9}, 3.8442610176262207`*^9, 3.84426171460903*^9, 
   3.84426178510067*^9, 3.8442621134352303`*^9, {3.8442637206265216`*^9, 
   3.8442637338635826`*^9}, {3.8442647076207595`*^9, 
   3.8442647120708237`*^9}, {3.8442648516488266`*^9, 3.844264859345267*^9}, {
   3.8446069971016345`*^9, 3.8446069996465836`*^9}, 3.8446092240274506`*^9, 
   3.844968718979801*^9, {3.844977149799508*^9, 3.8449771509688697`*^9}, {
   3.8455087429121466`*^9, 3.8455087458482513`*^9}, 3.8455090216671996`*^9, 
   3.8461087028192263`*^9, 3.8461089672749305`*^9, {3.847752969746112*^9, 
   3.847752971433919*^9}, {3.8477699652360883`*^9, 3.847769967052389*^9}, {
   3.8520608784433765`*^9, 3.852060887333499*^9}, {3.8523124615198345`*^9, 
   3.852312466346721*^9}},
 FontSize->14,
 CellLabel->"In[67]:=",ExpressionUUID->"b3cea57e-84d9-47fc-9e0c-9f24a271473d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "-", 
    RowBox[{
     SqrtBox["2"], " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.8441084440322466`*^9, 3.844108451776075*^9}, 
   3.8441084832469893`*^9, 3.8441087435887604`*^9, 3.844109546239075*^9, {
   3.8441102939336367`*^9, 3.8441103021357365`*^9}, {3.8441105311622767`*^9, 
   3.844110538396142*^9}, 3.844113570322055*^9, {3.8441141208802595`*^9, 
   3.8441141334808702`*^9}, 3.844115644677265*^9, 3.844122089346367*^9, {
   3.8441224086042337`*^9, 3.8441224154889617`*^9}, 3.8441240752367897`*^9, 
   3.8441246433175774`*^9, 3.8441259690107164`*^9, 3.8441271687831163`*^9, 
   3.844127576570099*^9, 3.8441277159774303`*^9, 3.8441291986995397`*^9, 
   3.844131134605141*^9, 3.844131524184307*^9, 3.8441328052185745`*^9, 
   3.8441805194833317`*^9, 3.8441805792854757`*^9, 3.8442582174791813`*^9, {
   3.8442587591930857`*^9, 3.8442587716128235`*^9}, 3.8442592864416313`*^9, 
   3.844259390794593*^9, 3.8442596787034063`*^9, 3.8442600636702747`*^9, 
   3.8442609870722213`*^9, 3.8442610386867266`*^9, 3.844261737663846*^9, 
   3.8442618031505823`*^9, {3.8442637250318413`*^9, 3.8442637398746843`*^9}, 
   3.8442647125509224`*^9, {3.844264853703229*^9, 3.844264860146262*^9}, 
   3.8444357658259087`*^9, 3.8446069669788127`*^9, 3.8446070000854836`*^9, 
   3.844609199671508*^9, 3.844609239985406*^9, 3.8447044402733717`*^9, 
   3.8447044717184*^9, 3.844968661317401*^9, 3.84496871947314*^9, 
   3.8449755885994835`*^9, {3.8449771325004787`*^9, 3.844977151786621*^9}, 
   3.845482912219232*^9, 3.8455085005413933`*^9, 3.8455087465169053`*^9, 
   3.8455090413771133`*^9, 3.8461086682185173`*^9, 3.8461087172552743`*^9, 
   3.8461089821245346`*^9, 3.846109730547222*^9, 3.847752791303678*^9, 
   3.852060888694832*^9, 3.8521424867158785`*^9, 3.8523126786690154`*^9, 
   3.852717414836994*^9, 3.8530849885680237`*^9, 3.8538497694754577`*^9},
 FontSize->14,
 CellLabel->"Out[67]=",ExpressionUUID->"602c3c63-98f0-446b-bba7-db3c161a126d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X1", ",", "ZX1", ",", "X1"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "1"}], ",", 
    RowBox[{"y", "=", "0"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "1"}], ",", 
    RowBox[{"b", "=", "1"}], ",", 
    RowBox[{"c", "=", "0"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8441084627230463`*^9, 3.844108464088106*^9}, {
   3.844109554790704*^9, 3.844109580277666*^9}, 3.8441102814444447`*^9, {
   3.8441103419217615`*^9, 3.8441103434007497`*^9}, 3.8441135654366436`*^9, 
   3.844114112235814*^9, 3.8441155889807944`*^9, 3.844125869214684*^9, {
   3.844125901667029*^9, 3.844125920244446*^9}, 3.844127581970048*^9, 
   3.84412921632263*^9, 3.8441310984264297`*^9, {3.8442587621537275`*^9, 
   3.8442587795005255`*^9}, {3.844259247622317*^9, 3.8442592480603766`*^9}, 
   3.8442593739864783`*^9, 3.844259662382558*^9, 3.8442600439418707`*^9, {
   3.8442609580038247`*^9, 3.844260958368825*^9}, 3.8442610206892214`*^9, 
   3.8442617165040293`*^9, 3.8442617867707787`*^9, 3.844609225297432*^9, {
   3.8455087860673685`*^9, 3.8455088013687487`*^9}, 3.845509023251384*^9, 
   3.846108704465083*^9, 3.8461089697381907`*^9, {3.8477529942879963`*^9, 
   3.847752995260953*^9}, {3.8520608944846373`*^9, 3.8520609067150707`*^9}, {
   3.852312467738673*^9, 3.8523124798333254`*^9}},
 FontSize->14,
 CellLabel->"In[68]:=",ExpressionUUID->"c9a836c4-8bb5-4ba1-8dc6-8be42fd09ebe"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", "+", 
   RowBox[{"2", " ", 
    SqrtBox["2"]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]}], 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SqrtBox["2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8441084897799797`*^9, 3.844108744644491*^9, 3.844109590413474*^9, {
   3.8441103396960297`*^9, 3.8441103439394507`*^9}, 3.844113572048298*^9, {
   3.844114123836883*^9, 3.8441141315548134`*^9}, 3.8441156482901964`*^9, 
   3.8441220902466745`*^9, 3.844124075330792*^9, 3.8441246434285774`*^9, 
   3.8441259690804863`*^9, 3.8441275878199105`*^9, 3.8441292181387186`*^9, 
   3.844131133119589*^9, 3.8441328053055997`*^9, 3.844180519575332*^9, 
   3.844258217603164*^9, {3.844258763387721*^9, 3.844258780317525*^9}, 
   3.844259286648631*^9, 3.8442593910269613`*^9, 3.844259678878421*^9, 
   3.8442600637522726`*^9, 3.8442609872532206`*^9, 3.8442610387737226`*^9, 
   3.8442617378799763`*^9, 3.844261803250579*^9, 3.844435765971966*^9, 
   3.8446069670778475`*^9, 3.8446091996965084`*^9, 3.844609240078406*^9, 
   3.844704440293371*^9, 3.844704471798397*^9, 3.844968661444274*^9, 
   3.844975588675538*^9, 3.844977132609624*^9, 3.845482912297233*^9, 
   3.845508500619384*^9, {3.8455087977897797`*^9, 3.8455088022274857`*^9}, 
   3.845509041462166*^9, 3.8461086682915154`*^9, 3.8461087173382735`*^9, 
   3.8461089822115335`*^9, 3.8461097306332216`*^9, 3.8477527913856792`*^9, 
   3.852060917722329*^9, 3.852142487001915*^9, 3.852312678757841*^9, 
   3.8527174149249945`*^9, 3.8530849886500216`*^9, 3.8538497695829525`*^9},
 FontSize->14,
 CellLabel->"Out[68]=",ExpressionUUID->"90b87fde-88ef-4366-836c-91c3999dd556"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X0", ",", "ZX1", ",", "X0"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "1"}], ",", 
    RowBox[{"y", "=", "0"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "0"}], ",", 
    RowBox[{"b", "=", "1"}], ",", 
    RowBox[{"c", "=", "1"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8441085081719527`*^9, 3.8441085117848577`*^9}, 
   3.8441095820155287`*^9, 3.8441102832732677`*^9, 3.8441103490576143`*^9, {
   3.8441130882418356`*^9, 3.844113098853675*^9}, {3.8441135669215994`*^9, 
   3.8441135806138334`*^9}, 3.8441141158678985`*^9, {3.844115604999159*^9, 
   3.844115641690628*^9}, {3.8441258812098217`*^9, 3.844125908272612*^9}, 
   3.8441275909861336`*^9, {3.8441277365548463`*^9, 3.8441277425918317`*^9}, 
   3.8441292280028143`*^9, 3.844131101188983*^9, {3.8442582279748535`*^9, 
   3.844258264995967*^9}, 3.844258672244588*^9, 3.84425879184665*^9, {
   3.8442592507097197`*^9, 3.8442592509447184`*^9}, 3.8442593755584784`*^9, 
   3.844259664459595*^9, 3.8442600457318707`*^9, {3.844260961311825*^9, 
   3.8442609616038246`*^9}, 3.844261022516221*^9, {3.8442617200350294`*^9, 
   3.844261723110029*^9}, 3.8442617887818184`*^9, 3.84460922676581*^9, {
   3.8455088159824142`*^9, 3.8455088292237215`*^9}, 3.8455090254640994`*^9, 
   3.8461087060429754`*^9, 3.846108977726849*^9, {3.852060928018779*^9, 
   3.8520609432409115`*^9}, {3.852312483617535*^9, 3.8523125164823265`*^9}},
 FontSize->14,
 CellLabel->"In[69]:=",ExpressionUUID->"e8b3d68e-3a64-495e-8d0c-37a8bb05d6f1"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", "+", 
   RowBox[{"2", " ", 
    SqrtBox["2"]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]}], 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SqrtBox["2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8441085131362534`*^9, 3.8441087447614875`*^9, 3.8441095881866293`*^9, 
   3.8441103501241937`*^9, {3.8441130890324264`*^9, 3.8441131009108887`*^9}, {
   3.8441135743599415`*^9, 3.8441135847969913`*^9}, 3.8441141279015055`*^9, 
   3.844115650694487*^9, 3.8441220903386736`*^9, 3.844124075426792*^9, 
   3.8441246435065775`*^9, 3.844125969146491*^9, 3.8441275921908727`*^9, {
   3.8441277375494165`*^9, 3.844127743710724*^9}, 3.8441292309910293`*^9, 
   3.8441311312817664`*^9, 3.844132805407607*^9, 3.844180519674311*^9, {
   3.844258217703167*^9, 3.8442582659329877`*^9}, {3.8442586439270277`*^9, 
   3.8442586735948467`*^9}, {3.8442587929526367`*^9, 3.8442588196033545`*^9}, 
   3.84425928673363*^9, 3.844259391117962*^9, 3.8442596789514065`*^9, 
   3.8442600638442726`*^9, 3.844260987343223*^9, 3.8442610388646684`*^9, 
   3.8442617379755707`*^9, 3.8442618034555783`*^9, 3.8444357661209116`*^9, 
   3.8446069671708503`*^9, 3.8446091997625084`*^9, 3.844609240185405*^9, 
   3.8447044403133717`*^9, 3.8447044718803964`*^9, 3.8449686615383997`*^9, 
   3.8449755887544823`*^9, 3.8449771326986523`*^9, 3.8454829123891983`*^9, 
   3.8455085006983757`*^9, {3.8455088261894865`*^9, 3.8455088300910783`*^9}, 
   3.8455090415491686`*^9, 3.8461086683625154`*^9, 3.8461087174152737`*^9, 
   3.8461089822955675`*^9, 3.846109730719222*^9, 3.84775279147268*^9, 
   3.8520609438940883`*^9, 3.8521424870779333`*^9, 3.8523126788388443`*^9, 
   3.85271741498903*^9, 3.8530849887209883`*^9, 3.853849769672899*^9},
 FontSize->14,
 CellLabel->"Out[69]=",ExpressionUUID->"7ed6cc8d-7b8d-4260-a3c4-ef7773512ac2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X1", ",", "ZX0", ",", "X0"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "1"}], ",", 
    RowBox[{"y", "=", "0"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "0"}], ",", 
    RowBox[{"b", "=", "1"}], ",", 
    RowBox[{"c", "=", "1"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.844108528010021*^9, 3.844109583622353*^9, 3.844110285189449*^9, {
   3.8441103531579657`*^9, 3.8441103539505444`*^9}, 3.8441131360476756`*^9, {
   3.8441135684853377`*^9, 3.8441135820177493`*^9}, {3.84411365637899*^9, 
   3.844113683980566*^9}, 3.8441141187287025`*^9, {3.84412586995859*^9, 
   3.8441259088200383`*^9}, 3.8441275957186375`*^9, {3.844127752868944*^9, 
   3.844127755392603*^9}, 3.844129240299624*^9, 3.844131103227186*^9, 
   3.8442587854753757`*^9, 3.844258984197725*^9, {3.8442592534936695`*^9, 
   3.8442592537317066`*^9}, 3.8442593774284787`*^9, 3.8442596665378*^9, 
   3.8442600482328696`*^9, {3.8442609638863397`*^9, 3.84426096928734*^9}, 
   3.844261024207221*^9, 3.8442617251480303`*^9, 3.8442617903139696`*^9, 
   3.84460922795776*^9, {3.8455088416413603`*^9, 3.8455088795661793`*^9}, 
   3.8455090272096734`*^9, 3.846108708795453*^9, 3.8461089796701894`*^9, {
   3.85206106848036*^9, 3.8520610772837124`*^9}, {3.852312490697959*^9, 
   3.85231250696455*^9}},
 FontSize->14,
 CellLabel->"In[70]:=",ExpressionUUID->"2d3d4e6b-947b-4b28-b097-75fa2356e46f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "-", 
    RowBox[{
     SqrtBox["2"], " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.8441085291035194`*^9, 3.8441087448494625`*^9, 3.8441095855389156`*^9, 
   3.8441103548262043`*^9, 3.8441131369468784`*^9, {3.84411357649734*^9, 
   3.844113583054524*^9}, {3.844113658526658*^9, 3.8441136849991255`*^9}, 
   3.8441141356531134`*^9, 3.8441156550699863`*^9, 3.844122090418619*^9, 
   3.8441240755147915`*^9, 3.844124643583577*^9, 3.8441259692195225`*^9, {
   3.8441275967001095`*^9, 3.8441276174460745`*^9}, 3.8441277560824084`*^9, 
   3.844129241994054*^9, 3.8441311286732163`*^9, 3.844132805490841*^9, 
   3.844180519761331*^9, 3.844258217818163*^9, {3.8442587869183755`*^9, 
   3.8442588168302703`*^9}, 3.8442589850587215`*^9, 3.8442592868266306`*^9, 
   3.844259391251962*^9, 3.8442596790553694`*^9, 3.844260063961273*^9, 
   3.844260987452222*^9, 3.8442610389607363`*^9, 3.84426173806157*^9, 
   3.844261803584574*^9, 3.8444357662659616`*^9, 3.844606967253872*^9, 
   3.8446091997835073`*^9, 3.844609240294407*^9, 3.844704440333372*^9, 
   3.844704471960395*^9, 3.8449686616384*^9, 3.8449755888353558`*^9, 
   3.844977132782612*^9, 3.8454829124652514`*^9, 3.845508500780385*^9, 
   3.845508880691324*^9, 3.845509041641115*^9, 3.846108668458535*^9, 
   3.846108717497274*^9, 3.8461089823785906`*^9, 3.846109730810222*^9, 
   3.847752791552679*^9, 3.852061078436558*^9, 3.852142487154937*^9, 
   3.8523126789228444`*^9, 3.85271741505302*^9, 3.853084988787987*^9, 
   3.853849769757598*^9},
 FontSize->14,
 CellLabel->"Out[70]=",ExpressionUUID->"042d401a-d2a2-41ec-a3be-db0f4c1821bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X0", ",", "XZ1", ",", "X1"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "1"}], ",", 
    RowBox[{"y", "=", "1"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "0"}], ",", 
    RowBox[{"b", "=", "1"}], ",", 
    RowBox[{"c", "=", "0"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8441083873559895`*^9, 3.844108451225446*^9}, {
   3.844109542404761*^9, 3.844109545749219*^9}, {3.8441102724218454`*^9, 
   3.844110301487986*^9}, {3.844110526593505*^9, 3.844110537469571*^9}, {
   3.84411356188613*^9, 3.844113563325465*^9}, 3.844114167166011*^9, {
   3.8441156992338037`*^9, 3.844115737864539*^9}, {3.844125892085396*^9, 
   3.8441258925329485`*^9}, 3.844125955217789*^9, 3.844127603443632*^9, 
   3.844130484866464*^9, 3.8441311054152303`*^9, 3.844258802244955*^9, 
   3.8442589998720813`*^9, {3.8442592619288177`*^9, 3.844259262217825*^9}, 
   3.8442593792244787`*^9, 3.844259668712856*^9, 3.844260050226274*^9, {
   3.8442609669033384`*^9, 3.8442609671323395`*^9}, 3.844261027235221*^9, 
   3.844261256337228*^9, 3.8442617269530296`*^9, 3.8442617922257504`*^9, {
   3.844262755561276*^9, 3.8442627596383114`*^9}, 3.8446092292571917`*^9, {
   3.8455088926116953`*^9, 3.8455089132834225`*^9}, 3.845509028782314*^9, {
   3.8520610875762644`*^9, 3.852061093354143*^9}, {3.8523125219735785`*^9, 
   3.8523125299183702`*^9}},
 FontSize->14,
 CellLabel->"In[71]:=",ExpressionUUID->"30e45f01-84d9-4d5b-bce3-a7abd1882320"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", "+", 
   RowBox[{"2", " ", 
    SqrtBox["2"]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]}], 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SqrtBox["2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.8441084440322466`*^9, 3.844108451776075*^9}, 
   3.8441084832469893`*^9, 3.8441087435887604`*^9, 3.844109546239075*^9, {
   3.8441102939336367`*^9, 3.8441103021357365`*^9}, {3.8441105311622767`*^9, 
   3.844110538396142*^9}, 3.844113570322055*^9, 3.8441141759811144`*^9, 
   3.8441157433822165`*^9, 3.8441220905256743`*^9, 3.844124075636753*^9, 
   3.8441246436625767`*^9, 3.84412596929354*^9, 3.8441276140836663`*^9, 
   3.8441304877815857`*^9, 3.844131126460416*^9, 3.8441328055812917`*^9, 
   3.8441805198473315`*^9, 3.8442582179292116`*^9, 3.8442588150742393`*^9, 
   3.8442590006190863`*^9, 3.84425928693363*^9, 3.8442593913799624`*^9, 
   3.844259679150402*^9, 3.8442600641732745`*^9, 3.8442609875552206`*^9, 
   3.844261039130741*^9, 3.8442612680066943`*^9, 3.8442617381515713`*^9, 
   3.8442618037175713`*^9, {3.844262756824278*^9, 3.8442627609622583`*^9}, 
   3.844435766415909*^9, 3.844606967333847*^9, 3.8446091998625083`*^9, 
   3.8446092404214077`*^9, 3.844704440352372*^9, 3.8447044720464*^9, 
   3.84496866174338*^9, 3.844975588916272*^9, 3.844977132865529*^9, 
   3.845482912541233*^9, 3.8455085008583403`*^9, {3.8455089092122803`*^9, 
   3.8455089141125565`*^9}, 3.8455090417331104`*^9, 3.8461086685365524`*^9, 
   3.846108717588274*^9, 3.846108982458589*^9, 3.8461097309142203`*^9, 
   3.847752791634679*^9, 3.8520610945684547`*^9, 3.8521424872359357`*^9, 
   3.8523126790048437`*^9, 3.85271741512269*^9, 3.853084988856988*^9, 
   3.853849769841675*^9},
 FontSize->14,
 CellLabel->"Out[71]=",ExpressionUUID->"a6e44a30-ea9d-4ec8-b697-e6e3ae3476f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X1", ",", "XZ0", ",", "X1"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "1"}], ",", 
    RowBox[{"y", "=", "1"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "1"}], ",", 
    RowBox[{"b", "=", "0"}], ",", 
    RowBox[{"c", "=", "0"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8441084627230463`*^9, 3.844108464088106*^9}, {
   3.844109554790704*^9, 3.844109580277666*^9}, 3.8441102814444447`*^9, {
   3.8441103419217615`*^9, 3.8441103434007497`*^9}, 3.8441135654366436`*^9, 
   3.844114169313368*^9, {3.844115761296279*^9, 3.844115784298112*^9}, 
   3.8441158756093197`*^9, {3.8441167751559253`*^9, 3.844116785526166*^9}, {
   3.844125892986171*^9, 3.8441259093479557`*^9}, 3.844125943357524*^9, 
   3.844127605869317*^9, 3.844130546290099*^9, 3.8441311071269293`*^9, 
   3.8442588039670706`*^9, 3.8442590122975173`*^9, {3.8442592644758167`*^9, 
   3.8442592647727766`*^9}, 3.84425938084827*^9, 3.8442596705049505`*^9, 
   3.8442600525982723`*^9, {3.844260974923222*^9, 3.8442609751742215`*^9}, 
   3.8442610288045096`*^9, 3.8442612593612175`*^9, 3.8442617288470297`*^9, 
   3.8442617948223705`*^9, 3.8446092312495327`*^9, {3.844968795594782*^9, 
   3.8449688024002666`*^9}, {3.844977162685478*^9, 3.844977163375865*^9}, {
   3.8449772323648605`*^9, 3.84497723295572*^9}, {3.845508926327421*^9, 
   3.845508934695243*^9}, 3.8455090315084343`*^9, {3.8520611020949397`*^9, 
   3.8520611112261553`*^9}, 3.8523125317849836`*^9, {3.852312567187654*^9, 
   3.8523126014428344`*^9}},
 FontSize->14,
 CellLabel->"In[72]:=",ExpressionUUID->"0196027f-4c4a-4bd0-b6a7-a60f742fadac"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "-", 
    RowBox[{
     SqrtBox["2"], " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.8441084897799797`*^9, 3.844108744644491*^9, 3.844109590413474*^9, {
   3.8441103396960297`*^9, 3.8441103439394507`*^9}, 3.844113572048298*^9, 
   3.8441141782289004`*^9, 3.8441158850860043`*^9, {3.8441167765573807`*^9, 
   3.8441167863981466`*^9}, 3.844122090601675*^9, 3.8441240757247534`*^9, 
   3.8441246437405767`*^9, 3.844125969376487*^9, 3.8441276113534756`*^9, 
   3.8441305720641007`*^9, 3.8441311243207107`*^9, 3.84413280567333*^9, 
   3.8441805199323387`*^9, 3.8442582180512085`*^9, 3.8442588130408125`*^9, 
   3.8442590130585184`*^9, 3.8442592870386305`*^9, 3.844259391481962*^9, 
   3.8442596792414007`*^9, 3.8442600643172727`*^9, 3.8442609876632214`*^9, 
   3.8442610392547636`*^9, 3.8442612699096937`*^9, 3.844261738240571*^9, 
   3.844261803861567*^9, 3.8444357665619593`*^9, 3.8446069674138503`*^9, 
   3.844609199904518*^9, 3.8446092405414057`*^9, 3.844704440371372*^9, 
   3.844704472133402*^9, 3.8449686618267627`*^9, 3.8449688028577743`*^9, 
   3.8449755889993887`*^9, 3.8449771329447184`*^9, 3.8449771641317167`*^9, 
   3.8449772336650977`*^9, 3.845482912618251*^9, 3.845508500938339*^9, 
   3.8455089353622413`*^9, 3.84550904181417*^9, 3.8461086686095695`*^9, 
   3.8461087176642723`*^9, 3.8461089824725885`*^9, 3.8461097310012217`*^9, 
   3.8477527917186794`*^9, 3.852061114600814*^9, 3.852142487317879*^9, 
   3.852312679083844*^9, 3.8527174151906905`*^9, 3.8530849889239883`*^9, 
   3.853849769929406*^9},
 FontSize->14,
 CellLabel->"Out[72]=",ExpressionUUID->"1bf7611e-dc08-44b4-b7a8-e041ba30d20e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X0", ",", "XZ0", ",", "X0"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "1"}], ",", 
    RowBox[{"y", "=", "1"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "0"}], ",", 
    RowBox[{"b", "=", "0"}], ",", 
    RowBox[{"c", "=", "1"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8441085081719527`*^9, 3.8441085117848577`*^9}, 
   3.8441095820155287`*^9, 3.8441102832732677`*^9, 3.8441103490576143`*^9, {
   3.8441130882418356`*^9, 3.844113098853675*^9}, {3.8441135669215994`*^9, 
   3.8441135806138334`*^9}, 3.8441141710243797`*^9, {3.844115795923555*^9, 
   3.844115806654427*^9}, {3.8441158801416397`*^9, 3.844115882900871*^9}, 
   3.844116765886698*^9, {3.844117756031254*^9, 3.8441177575389433`*^9}, {
   3.8441259099879184`*^9, 3.844125910572323*^9}, 3.8441259558054385`*^9, {
   3.844127514893104*^9, 3.844127518275918*^9}, {3.84412760798569*^9, 
   3.844127631786689*^9}, {3.8441284994156036`*^9, 3.8441285053176656`*^9}, {
   3.8441286413186865`*^9, 3.8441286445922747`*^9}, 3.8441286896375723`*^9, {
   3.8441287353245153`*^9, 3.8441287504709415`*^9}, {3.84412881798203*^9, 
   3.844128835672244*^9}, {3.8441290734344263`*^9, 3.8441290773180923`*^9}, 
   3.8441305686508417`*^9, 3.844131110711917*^9, 3.8442588058440704`*^9, 
   3.8442590278039713`*^9, {3.8442592675639963`*^9, 3.844259267729993*^9}, 
   3.844259382789303*^9, 3.844259672465042*^9, 3.844260054527272*^9, {
   3.8442609781492205`*^9, 3.8442609783982215`*^9}, 3.8442610308764553`*^9, 
   3.8442612618723764`*^9, 3.844261431329873*^9, 3.844261731619034*^9, 
   3.8442617964695253`*^9, 3.84460923332502*^9, {3.8455089395127764`*^9, 
   3.845508963810439*^9}, 3.8455090333910947`*^9, {3.8520611271748376`*^9, 
   3.8520611355458345`*^9}, {3.8523125769321723`*^9, 3.852312584807852*^9}, {
   3.852312621388376*^9, 3.852312622964054*^9}},
 FontSize->14,
 CellLabel->"In[73]:=",ExpressionUUID->"bf2da161-4987-4fb1-b4be-3cbe0dd9420a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "-", 
    RowBox[{
     SqrtBox["2"], " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.8441085131362534`*^9, 3.8441087447614875`*^9, 3.8441095881866293`*^9, 
   3.8441103501241937`*^9, {3.8441130890324264`*^9, 3.8441131009108887`*^9}, {
   3.8441135743599415`*^9, 3.8441135847969913`*^9}, 3.8441141804801702`*^9, 
   3.8441158876641617`*^9, 3.844116766964819*^9, 3.844117758808217*^9, 
   3.8441220906796985`*^9, {3.844123155634801*^9, 3.8441231647198486`*^9}, 
   3.844124075813792*^9, 3.844124643817577*^9, 3.844125969444542*^9, 
   3.844127518735506*^9, {3.844127609798439*^9, 3.844127632306411*^9}, 
   3.8441285060921917`*^9, 3.8441286451282716`*^9, 3.8441286904799275`*^9, {
   3.84412874059031*^9, 3.8441287510952673`*^9}, {3.844128827461376*^9, 
   3.844128836656231*^9}, 3.8441290780544343`*^9, 3.8441305697977505`*^9, 
   3.844131122213188*^9, 3.844132805765328*^9, 3.8441805200213118`*^9, 
   3.8442582181882143`*^9, 3.844258811131812*^9, 3.84425902847797*^9, 
   3.8442592871446314`*^9, 3.844259391594962*^9, 3.8442596793334208`*^9, 
   3.8442600644382725`*^9, 3.844260987761221*^9, 3.8442610393477516`*^9, 
   3.84426127263912*^9, 3.8442614399908857`*^9, 3.8442617383295703`*^9, 
   3.8442618040195627`*^9, 3.8444357666999598`*^9, 3.844606967492852*^9, 
   3.844609199990508*^9, 3.844609240648405*^9, 3.8447044403903713`*^9, 
   3.8447044722263966`*^9, 3.8449686619362116`*^9, 3.844975589080087*^9, 
   3.844977133031664*^9, 3.845482912698199*^9, 3.845508501018341*^9, {
   3.8455089605896735`*^9, 3.8455089647321525`*^9}, 3.8455090419141135`*^9, 
   3.8461086686825504`*^9, 3.8461087177452717`*^9, 3.8461089825485926`*^9, 
   3.8461097310922227`*^9, 3.84775279173168*^9, 3.852061136300095*^9, 
   3.852142487401933*^9, 3.852312679164844*^9, 3.852717415266981*^9, 
   3.8530849889969883`*^9, 3.8538497700119286`*^9},
 FontSize->14,
 CellLabel->"Out[73]=",ExpressionUUID->"6b2d6258-fdc3-4326-9fab-636feb70c730"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X1", ",", "XZ1", ",", "X0"}], "]"}], ".", "\[Rho]3"}], "]"}], "//",
    "FullSimplify"}], "//", "Chop", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"x", "=", "1"}], ",", 
    RowBox[{"y", "=", "1"}], ",", 
    RowBox[{"z", "=", "1"}], ",", 
    RowBox[{"a", "=", "1"}], ",", 
    RowBox[{"b", "=", "1"}], ",", 
    RowBox[{"c", "=", "1"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8441162288484225`*^9, 3.844116231402866*^9}, 
   3.844116780200055*^9, {3.8441171190881305`*^9, 3.8441171358357067`*^9}, 
   3.8441177506620865`*^9, {3.844125893453863*^9, 3.844125911163802*^9}, 
   3.8441259438905506`*^9, 3.844127780805158*^9, 3.844130559906721*^9, {
   3.8441310063467884`*^9, 3.8441310100803537`*^9}, 3.8441311168959455`*^9, {
   3.8441311891407623`*^9, 3.844131191926197*^9}, 3.844132813550612*^9, 
   3.8441805600861497`*^9, {3.8442586498352365`*^9, 3.844258661691476*^9}, 
   3.8442588077651105`*^9, {3.844259271587206*^9, 3.8442592915246286`*^9}, 
   3.844259384616313*^9, 3.8442596754671383`*^9, 3.844260056345271*^9, {
   3.8442609820852203`*^9, 3.8442609835222197`*^9}, 3.844261032460456*^9, 
   3.8442612642904263`*^9, {3.844261433559868*^9, 3.8442614375088716`*^9}, 
   3.8442617341170297`*^9, 3.844261798156471*^9, {3.844265662648382*^9, 
   3.844265668313624*^9}, 3.8446092345047855`*^9, {3.8449772007321076`*^9, 
   3.844977200860549*^9}, {3.845508971826168*^9, 3.8455089809936037`*^9}, 
   3.8455090351762667`*^9, {3.852061143063692*^9, 3.8520611452328453`*^9}, {
   3.852312625928998*^9, 3.8523126334533553`*^9}, {3.8530850046059456`*^9, 
   3.853085033592844*^9}},
 FontSize->14,
 CellLabel->"In[74]:=",ExpressionUUID->"c0bfabf4-4994-43b0-86b5-41afdb429afc"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", "+", 
   RowBox[{"2", " ", 
    SqrtBox["2"]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]}], 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SqrtBox["2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8441162327168503`*^9, 3.84411678114091*^9, {3.8441171299441757`*^9, 
   3.8441171367649083`*^9}, 3.8441177518159776`*^9, 3.8441220907566986`*^9, {
   3.844123151379174*^9, 3.8441231630535555`*^9}, 3.8441240759177566`*^9, 
   3.844124643896577*^9, 3.8441259695104866`*^9, {3.844127776426033*^9, 
   3.844127781785902*^9}, 3.8441305608258667`*^9, 3.8441310108894796`*^9, 
   3.8441311205998993`*^9, 3.8441311925328465`*^9, {3.8441328058529325`*^9, 
   3.844132818287563*^9}, 3.844180520108333*^9, 3.8441805610742464`*^9, 
   3.844258218415243*^9, {3.8442586539624133`*^9, 3.8442586622804437`*^9}, 
   3.8442588093668127`*^9, 3.844259072892971*^9, {3.84425928726163*^9, 
   3.8442592921906304`*^9}, {3.844259385876315*^9, 3.844259391712964*^9}, 
   3.8442596794224014`*^9, 3.844260064581273*^9, 3.8442609878592205`*^9, 
   3.8442610394597816`*^9, 3.84426127538547*^9, 3.844261442446884*^9, 
   3.84426173842557*^9, 3.844261804146529*^9, {3.8442656639113817`*^9, 
   3.8442656690576196`*^9}, 3.8444357668929605`*^9, 3.8446069675888405`*^9, 
   3.8446092000155125`*^9, 3.8446092407654057`*^9, 3.8447044404093714`*^9, 
   3.8447044723034*^9, 3.8449686620122485`*^9, 3.844975589157087*^9, 
   3.8449771331147213`*^9, 3.8449772012925205`*^9, 3.845482912775251*^9, 
   3.845508501099348*^9, {3.845508977815703*^9, 3.845508982082436*^9}, 
   3.8455090419971666`*^9, 3.846108668757573*^9, 3.846108717824273*^9, 
   3.8461089826365705`*^9, 3.84610973118122*^9, 3.847752791814679*^9, 
   3.852061145966567*^9, 3.852142487483879*^9, 3.8523126792648425`*^9, 
   3.852717415335328*^9, {3.8530849890869894`*^9, 3.853085034103819*^9}, 
   3.8538497700993447`*^9},
 FontSize->14,
 CellLabel->"Out[74]=",ExpressionUUID->"3ef9f305-b1d0-48f1-a01b-476226c3e108"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["comparing expressions", "Subtitle",
 CellChangeTimes->{{3.8441160766877904`*^9, 3.844116081402769*^9}, {
  3.8523884832834225`*^9, 3.8523884899454985`*^9}},
 FontSize->14,ExpressionUUID->"872f5828-668f-4b81-81cb-67120c1a8408"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p1", "=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox["2"], "-", 
         RowBox[{
          SqrtBox["2"], " ", "p", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]}],
         ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox["2"], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]}], 
     ")"}]}], "//", "FullSimplify", 
   RowBox[{"(*", 
    RowBox[{"our", " ", "expression"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8521425383850136`*^9, 3.852142607853286*^9}, {
  3.852142647335923*^9, 3.8521426566156626`*^9}, {3.8523134952710695`*^9, 
  3.852313502311137*^9}, {3.8527173786471915`*^9, 3.8527173795455017`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"ca216766-50cf-421f-934a-6a1253c540e8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}], "-", 
    RowBox[{
     SqrtBox["2"], " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8527174154078455`*^9, 3.853084989158988*^9, 
  3.853849770254531*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"302f2a89-ff98-4b61-8202-5d0f76412261"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p2", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "^", "3"}], ")"}], "/", 
      RowBox[{"Sqrt", "[", "8", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "p"}], ")"}], "^", "2"}]}], ")"}], "/", 
      RowBox[{"Sqrt", "[", "32", "]"}]}]}], ")"}], "//", "FullSimplify", 
   RowBox[{"(*", 
    RowBox[{"expression", " ", "from", " ", 
     RowBox[{"arXiv", ":", 
      RowBox[{"1708.00798", "v3"}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.844113598975587*^9, 3.8441138245653915`*^9, {3.844113860664175*^9, 
   3.844113881190303*^9}, {3.8441150135824146`*^9, 3.8441150272496758`*^9}, 
   3.8441158416876373`*^9, {3.844115964916613*^9, 3.8441159651699963`*^9}, {
   3.844115998344112*^9, 3.8441160171629276`*^9}, {3.8441161303164*^9, 
   3.844116132347844*^9}, {3.8441169096725845`*^9, 3.8441169273888993`*^9}, {
   3.8441170592536583`*^9, 3.8441171037965713`*^9}, {3.8441175074441423`*^9, 
   3.84411752485828*^9}, {3.844117994095907*^9, 3.844118037073029*^9}, {
   3.844124178683248*^9, 3.8441241799063*^9}, {3.8441261645113955`*^9, 
   3.844126172166913*^9}, {3.84412703600012*^9, 3.844127060618701*^9}, 
   3.844127091419194*^9, 3.8441271285005474`*^9, 3.8441278242981777`*^9, {
   3.84418064152148*^9, 3.8441806585147047`*^9}, {3.8521426170938234`*^9, 
   3.852142619153698*^9}, {3.8523135103882456`*^9, 3.852313528301612*^9}, {
   3.852717387923745*^9, 3.8527173887304173`*^9}, 3.8536013160278454`*^9, {
   3.853849744385391*^9, 3.853849760772025*^9}, {3.8546419074802904`*^9, 
   3.854641908519043*^9}},
 FontSize->14,ExpressionUUID->"2dc06e83-39a6-4c38-bef5-5b2a52ca4701"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}], "-", 
    RowBox[{
     SqrtBox["2"], " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.8441180205916743`*^9, 3.8441180386463375`*^9}, 
   3.8441220956299458`*^9, 3.8441240761167574`*^9, 3.8441241803659005`*^9, 
   3.844124644061577*^9, 3.8441259696485214`*^9, {3.844126165236169*^9, 
   3.844126172690323*^9}, {3.8441270438282237`*^9, 3.844127061408287*^9}, 
   3.8441271300140734`*^9, 3.8441278254051714`*^9, 3.8441328060410185`*^9, 
   3.844180520286332*^9, {3.84418065224185*^9, 3.844180659549698*^9}, 
   3.8442582186532393`*^9, 3.8444357671728287`*^9, 3.844606967807864*^9, 
   3.8446092001145124`*^9, 3.844704440448372*^9, 3.8447044724663997`*^9, 
   3.8449686621802197`*^9, 3.8449755893266745`*^9, 3.844977133284718*^9, 
   3.8454829129342504`*^9, 3.845508501263339*^9, 3.8461086689015136`*^9, 
   3.8461097313702216`*^9, 3.847752791981679*^9, 3.852142619874667*^9, 
   3.8523126794358444`*^9, 3.852717415620634*^9, 3.8530849892289877`*^9, 
   3.8538497703493643`*^9},
 FontSize->14,
 CellLabel->"Out[76]=",ExpressionUUID->"ee9e534e-58d6-42a1-b241-ce58a8637b03"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diff", "=", 
  RowBox[{
   RowBox[{"p1", "-", "p2"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.852717355965452*^9, 3.852717407145046*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"5cde6af1-3acc-4b5f-84f6-3a84668b2a1d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.852717415688654*^9, 3.853084989297988*^9, 
  3.853849770446982*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"6cda3906-7758-45f2-9fd9-89ae0e2a64f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["two qubit case", "Subtitle",
 CellChangeTimes->{{3.8441160601192503`*^9, 3.8441160603338614`*^9}, {
  3.852312267660032*^9, 3.8523122824204197`*^9}, {3.8523123367093153`*^9, 
  3.8523123442656374`*^9}, {3.852388408056594*^9, 3.8523884092135286`*^9}, {
  3.8523885012977934`*^9, 3.8523885064378953`*^9}},
 FontSize->14,ExpressionUUID->"747d19c3-4fe6-4a67-b856-7157c48f3294"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"C", "/", "4"}], ")"}], 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"id", ",", "id"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "C"}], ")"}], "*", "\[Phi]"}]}]}]], "Input",
 CellChangeTimes->{{3.844260092009431*^9, 3.8442601422885113`*^9}, {
  3.8523126582371492`*^9, 3.852312661723546*^9}},
 FontSize->14,
 CellLabel->"In[78]:=",ExpressionUUID->"2c38fe9a-e5e5-47e8-a59a-46fb55b57cda"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", "C"}], "2"], "+", 
      FractionBox["C", "4"]}], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"1", "-", "C"}], "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["C", "4"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["C", "4"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "C"}], "2"], ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", "C"}], "2"], "+", 
      FractionBox["C", "4"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.844260143486462*^9, 3.8444357674619184`*^9, 
  3.8446069679978657`*^9, 3.844609200209508*^9, 3.844704440488371*^9, 
  3.8447044726204314`*^9, 3.8449686623435555`*^9, 3.8449755894789753`*^9, 
  3.844977133444663*^9, 3.845482913093254*^9, 3.845508501434394*^9, 
  3.8461086690415697`*^9, 3.8461097315652227`*^9, 3.8477527921526794`*^9, 
  3.8523126795188427`*^9, 3.8527174157606583`*^9, 3.853084989370987*^9, 
  3.853849770536806*^9},
 FontSize->14,
 CellLabel->"Out[78]=",ExpressionUUID->"7a557bf6-8ec5-43f8-8eaa-6f202c634816"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X", ",", "X"}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z", ",", "Z"}], "]"}]}], ")"}], "*", 
   RowBox[{"Sqrt", "[", "2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.839949804256771*^9, 3.8399498129353886`*^9}, {
   3.839950111529004*^9, 3.839950117558807*^9}, {3.839950265603094*^9, 
   3.8399503213011513`*^9}, 3.839950361991967*^9, {3.8399506171809177`*^9, 
   3.8399506400944557`*^9}, 3.8399509226958475`*^9, {3.839951014683195*^9, 
   3.8399510291495104`*^9}, {3.8399511331442914`*^9, 3.83995115353753*^9}, {
   3.8399513128953114`*^9, 3.8399513429088535`*^9}, {3.8399514097157516`*^9, 
   3.839951422448716*^9}, 3.839951641506538*^9, {3.8399517651652136`*^9, 
   3.8399517746128535`*^9}, {3.839951947925846*^9, 3.8399519577952433`*^9}, 
   3.8399519883710375`*^9, {3.8399522664348516`*^9, 3.8399522979890437`*^9}, {
   3.839952485146574*^9, 3.8399524905057297`*^9}, {3.8399525951093493`*^9, 
   3.8399526431471987`*^9}, {3.8399527365218554`*^9, 3.839952737508481*^9}, {
   3.839952990490693*^9, 3.8399530019177713`*^9}, {3.839953054484376*^9, 
   3.8399530702927113`*^9}, {3.8399531093761787`*^9, 
   3.8399531171085577`*^9}, {3.839953275170432*^9, 3.8399533023283634`*^9}, {
   3.8399540380351796`*^9, 3.839954044598827*^9}, {3.839954153595029*^9, 
   3.83995418641703*^9}, 3.8399547133731413`*^9, {3.8441112529828663`*^9, 
   3.8441112747198043`*^9}, {3.8442601772482023`*^9, 3.8442601850714383`*^9}, 
   3.8442602261979513`*^9, {3.844260265325265*^9, 3.844260272794362*^9}},
 FontSize->14,
 CellLabel->"In[79]:=",ExpressionUUID->"759b229f-5ab2-497c-9b6b-d458ba9b97f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SqrtBox["2"], ",", "0", ",", "0", ",", 
     SqrtBox["2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      SqrtBox["2"]}], ",", 
     SqrtBox["2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     SqrtBox["2"], ",", 
     RowBox[{"-", 
      SqrtBox["2"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox["2"], ",", "0", ",", "0", ",", 
     SqrtBox["2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8442602269249506`*^9, 3.844260273705411*^9, 
  3.84443576759295*^9, 3.844606968113881*^9, 3.844609200278509*^9, 
  3.8447044405103717`*^9, 3.844704472698431*^9, 3.8449686624915724`*^9, 
  3.8449755895629206`*^9, 3.844977133523718*^9, 3.8454829131752005`*^9, 
  3.8455085015133653`*^9, 3.846108669115552*^9, 3.846109731669221*^9, 
  3.8477527922356796`*^9, 3.852312679604845*^9, 3.8527174158366265`*^9, 
  3.853084989439988*^9, 3.8538497706318784`*^9},
 FontSize->14,
 CellLabel->"Out[79]=",ExpressionUUID->"ffb6d9ef-fdc0-4cfd-a797-55cab105aad6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{"\[Sigma]2", ".", "B1"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8442601883234377`*^9, 3.8442601989743195`*^9}, {
  3.844260233125824*^9, 3.8442602400383863`*^9}, {3.8442602809882727`*^9, 
  3.844260282260274*^9}},
 FontSize->14,
 CellLabel->"In[80]:=",ExpressionUUID->"cfcf105c-f204-4843-a70f-ce2e74160da4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  SqrtBox["2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "C"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.844260200118086*^9, {3.8442602346292615`*^9, 3.844260240566387*^9}, 
   3.844260283411272*^9, 3.8444357677293444`*^9, 3.8446069681978655`*^9, 
   3.844609200374508*^9, 3.8447044405293713`*^9, 3.8447044727794027`*^9, 
   3.8449686625835395`*^9, 3.8449755896399746`*^9, 3.8449771335956993`*^9, 
   3.845482913253254*^9, 3.845508501593384*^9, 3.846108669129569*^9, 
   3.846109731757222*^9, 3.8477527923156776`*^9, 3.8523126796968417`*^9, 
   3.852717415908656*^9, 3.853084989511988*^9, 3.853849770724383*^9},
 FontSize->14,
 CellLabel->"Out[80]=",ExpressionUUID->"c912ba71-6e50-4d55-91cd-5f57f48624f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"Z0", ",", "ZX0"}], "]"}], ".", "\[Sigma]2"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846109281701105*^9, 3.846109294658254*^9}, {
  3.846110636824127*^9, 3.8461106393129168`*^9}},
 FontSize->14,
 CellLabel->"In[81]:=",ExpressionUUID->"8bcf5b46-4b4b-4a6e-bea6-5d87a8656373"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "-", 
    RowBox[{
     SqrtBox["2"], " ", "C"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.84610928851153*^9, 3.846109295244196*^9}, 
   3.8461097318542213`*^9, 3.8461106399748645`*^9, 3.8477527923996787`*^9, 
   3.8523126797938433`*^9, 3.8527174159806557`*^9, 3.853084989582988*^9, 
   3.8538497708219137`*^9},
 FontSize->14,
 CellLabel->"Out[81]=",ExpressionUUID->"9b4ef6b4-a604-4cf4-a3f0-cb506a2fa54b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"Z1", ",", "ZX1"}], "]"}], ".", "\[Sigma]2"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846109317394303*^9, 3.846109327920105*^9}, {
  3.8461106476459084`*^9, 3.846110649414256*^9}},
 FontSize->14,
 CellLabel->"In[82]:=",ExpressionUUID->"bb2a4a3c-5d6e-4af7-837a-cfef4bd6e2f3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "-", 
    RowBox[{
     SqrtBox["2"], " ", "C"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.846109328434283*^9, 3.8461097319472218`*^9, 
  3.846110649857828*^9, 3.847752792483679*^9, 3.852312679892844*^9, 
  3.8527174160607605`*^9, 3.8530849896549883`*^9, 3.8538497709118567`*^9},
 FontSize->14,
 CellLabel->"Out[82]=",ExpressionUUID->"311ad006-49a0-4e71-9d6e-d58ee707e579"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"X1", ",", "XZ0"}], "]"}], ".", "\[Sigma]2"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8442604269843445`*^9, 3.8442604457709265`*^9}, {
   3.844261108031801*^9, 3.844261110537803*^9}, 3.844261151971562*^9, {
   3.8461097998051586`*^9, 3.8461097999941235`*^9}, {3.846109883417514*^9, 
   3.8461098837865286`*^9}, 3.846110138339929*^9, {3.8461106577446465`*^9, 
   3.846110659376485*^9}},
 FontSize->14,
 CellLabel->"In[83]:=",ExpressionUUID->"2a6b0a26-cb04-4d67-a57d-c1c7d050b8b2"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "-", 
    RowBox[{
     SqrtBox["2"], " ", "C"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.844260455726265*^9, 3.844261120692645*^9, 
  3.844261162555462*^9, 3.8444357682641296`*^9, 3.8446069684608326`*^9, 
  3.8446092005845084`*^9, 3.8447044405983715`*^9, 3.8447044730183964`*^9, 
  3.844968662864519*^9, 3.8449755898999186`*^9, 3.844977133814665*^9, 
  3.8454829134342017`*^9, 3.8455085018253956`*^9, 3.8461086692845163`*^9, 
  3.846109732169222*^9, 3.846109801341984*^9, 3.846109884383602*^9, 
  3.8461101449300585`*^9, 3.846110659980688*^9, 3.847752792568679*^9, 
  3.852312679988841*^9, 3.8527174161367583`*^9, 3.853084989726013*^9, 
  3.8538497710019493`*^9},
 FontSize->14,
 CellLabel->"Out[83]=",ExpressionUUID->"a187c586-a15e-49eb-84df-d609839fb481"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"X0", ",", "XZ1"}], "]"}], ".", "\[Sigma]2"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8442604526430144`*^9, 3.8442604540770144`*^9}, {
   3.844261113535802*^9, 3.8442611138208017`*^9}, {3.844261154630871*^9, 
   3.844261158488022*^9}, {3.8461098058972473`*^9, 3.8461098060959525`*^9}, {
   3.846109887629965*^9, 3.8461098878529663`*^9}, 3.8461101419706964`*^9, {
   3.8461106699663715`*^9, 3.846110675488638*^9}},
 FontSize->14,
 CellLabel->"In[84]:=",ExpressionUUID->"79b88b2f-a690-4baa-8a5f-8bf21824dc86"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "-", 
    RowBox[{
     SqrtBox["2"], " ", "C"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8442604585551577`*^9, 3.844261123388461*^9, 
  3.844261159692423*^9, 3.8444357684011126`*^9, 3.8446069685558643`*^9, 
  3.844609200607519*^9, 3.844704440616371*^9, 3.8447044730963964`*^9, 
  3.84496866294882*^9, 3.8449755899749756`*^9, 3.844977133887698*^9, 
  3.845482913503196*^9, 3.845508501902339*^9, 3.84610866935454*^9, 
  3.8461097322392216`*^9, 3.8461098089981947`*^9, 3.8461098882893376`*^9, 
  3.846110142581773*^9, 3.846110676352665*^9, 3.8477527926556787`*^9, 
  3.8523126800858445`*^9, 3.852717416208761*^9, 3.8530849897949877`*^9, 
  3.8538497710895414`*^9},
 FontSize->14,
 CellLabel->"Out[84]=",ExpressionUUID->"7c209d4d-389f-49d6-b624-05475d4d593c"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1520, 805},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
Magnification->1.5,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 172, 2, 60, "Subtitle",ExpressionUUID->"44fe4bf1-b816-4b31-b8bb-945334af55e8"],
Cell[755, 26, 358, 10, 44, "Input",ExpressionUUID->"7663c847-fcd2-496a-b628-40c10c98a2c9"],
Cell[1116, 38, 408, 10, 44, "Input",ExpressionUUID->"0b971b3c-004d-4565-a597-496a52f16766"],
Cell[1527, 50, 589, 14, 44, "Input",ExpressionUUID->"620be6ba-92ff-4796-ae9e-5dc5db7a6dd0"],
Cell[2119, 66, 810, 23, 44, "Input",ExpressionUUID->"dcc7cf14-0018-4010-80c7-3ce8713c51db"],
Cell[2932, 91, 456, 12, 44, "Input",ExpressionUUID->"6a719ef2-9acd-467c-b014-9ae86b6aa420"],
Cell[3391, 105, 407, 11, 44, "Input",ExpressionUUID->"b4c43e91-eb45-4d5f-9de0-635e6c65f3f6"],
Cell[3801, 118, 407, 11, 44, "Input",ExpressionUUID->"90f26474-9ce9-495c-86c0-933e2e57d19f"],
Cell[4211, 131, 460, 12, 44, "Input",ExpressionUUID->"0b36e09b-02a2-402f-a52d-149fd7f795d5"],
Cell[4674, 145, 279, 7, 44, "Input",ExpressionUUID->"7491a414-4dbd-4260-8604-f4210c26c8ca"],
Cell[4956, 154, 257, 6, 44, "Input",ExpressionUUID->"ec577b6a-1e7f-4413-bd24-40b0e469aadb"],
Cell[5216, 162, 385, 11, 44, "Input",ExpressionUUID->"ef53937d-7ffa-4c76-a6e6-6c0a204140de"],
Cell[5604, 175, 660, 17, 44, "Input",ExpressionUUID->"fd419f7d-d6d6-42ae-9e27-7708e33696b6"],
Cell[6267, 194, 716, 19, 44, "Input",ExpressionUUID->"f977d2ad-3670-42bc-85c6-60213073ac97"],
Cell[6986, 215, 420, 9, 44, "Input",ExpressionUUID->"d46a9cb4-c7c2-4690-bf63-62bf842ae643"],
Cell[7409, 226, 309, 7, 44, "Input",ExpressionUUID->"12745797-485f-4539-bbc6-cc40173e7145"],
Cell[7721, 235, 598, 16, 44, "Input",ExpressionUUID->"63bf0136-4c6c-4c01-a10f-cd9e8a83a723"],
Cell[8322, 253, 765, 18, 44, "Input",ExpressionUUID->"4cf87edb-b52c-4f20-93e7-46496f327a2d"],
Cell[9090, 273, 818, 19, 44, "Input",ExpressionUUID->"f30646e7-864e-49ad-89dd-ad5a06ed8389"],
Cell[9911, 294, 1928, 36, 75, "Input",ExpressionUUID->"a63ad655-8db3-490f-a638-91dcb7b17efe"],
Cell[CellGroupData[{
Cell[11864, 334, 431, 9, 44, "Input",ExpressionUUID->"31c817c9-ab60-490e-9662-64898aaac205"],
Cell[12298, 345, 1172, 21, 50, "Output",ExpressionUUID->"307968cc-8aa7-453a-84eb-7b846bc8a5ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13507, 371, 493, 10, 44, "Input",ExpressionUUID->"892fd0c6-03e1-458f-b75c-49497a503f52"],
Cell[14003, 383, 2114, 51, 122, "Output",ExpressionUUID->"57e3b106-be7a-4c7c-ad88-75d2f25ea2c0"]
}, Open  ]],
Cell[16132, 437, 1726, 44, 105, "Input",ExpressionUUID->"5d4f92d3-2ee3-468e-9702-fc8385b65074"],
Cell[CellGroupData[{
Cell[17883, 485, 458, 10, 44, "Input",ExpressionUUID->"f2132e94-96b8-42b8-b8ce-40c20e2023ae"],
Cell[18344, 497, 2674, 71, 293, "Output",ExpressionUUID->"da2e9201-f34c-4e9d-abe7-0afd4940d1b5"]
}, Open  ]],
Cell[21033, 571, 1698, 43, 105, "Input",ExpressionUUID->"8126d551-6d82-4ae6-8fbe-c0fecc71aedc"],
Cell[CellGroupData[{
Cell[22756, 618, 433, 10, 44, "Input",ExpressionUUID->"9d7ca0f5-3af4-4861-ba46-6d4738c49078"],
Cell[23192, 630, 7836, 237, 371, "Output",ExpressionUUID->"0aefb972-796a-478c-8dad-53bd44798e85"]
}, Open  ]],
Cell[31043, 870, 1500, 41, 105, "Input",ExpressionUUID->"b9f47a9c-37c6-4036-8c40-7e138f8c846d"],
Cell[CellGroupData[{
Cell[32568, 915, 496, 11, 44, "Input",ExpressionUUID->"c7e80375-27a7-46a6-a21b-76d3c221215c"],
Cell[33067, 928, 29837, 894, 403, "Output",ExpressionUUID->"6a1df886-ae77-4cf1-86c7-7d2797498868"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62941, 1827, 413, 9, 44, "Input",ExpressionUUID->"4b741589-0a42-48e7-b0a4-d59ba9849aab"],
Cell[63357, 1838, 1084, 15, 50, "Output",ExpressionUUID->"6e18e7db-acf0-48e0-b58f-e0998d0b623d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64478, 1858, 300, 7, 44, "Input",ExpressionUUID->"03034b8c-68db-484e-bbd4-4ce4d530f579"],
Cell[64781, 1867, 1979, 54, 75, "Output",ExpressionUUID->"2317f9b2-6342-4e35-8ec7-d6f41cfe6e60"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66797, 1926, 566, 12, 44, "Input",ExpressionUUID->"b07108d1-a0ac-4817-bcea-fa2c83c45b1f"],
Cell[67366, 1940, 1380, 27, 85, "Output",ExpressionUUID->"8b18d879-d5c3-4184-82ca-651665796f56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68783, 1972, 1275, 30, 44, "Input",ExpressionUUID->"7800d5b7-b815-41d4-a701-d1fd835f2b57"],
Cell[70061, 2004, 1625, 34, 70, "Output",ExpressionUUID->"50710844-fe00-4282-b012-da68d7b60860"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71723, 2043, 609, 14, 44, "Input",ExpressionUUID->"9762bb5d-78ca-4af8-882e-a0dbdad01db3"],
Cell[72335, 2059, 1137, 20, 70, "Output",ExpressionUUID->"e041e21e-dc27-46ae-b348-6037c81d3b45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73509, 2084, 344, 8, 44, "Input",ExpressionUUID->"de3ce3be-0c9b-4aa2-8fb0-8244b5914752"],
Cell[73856, 2094, 3681, 108, 343, "Output",ExpressionUUID->"f68e8b99-c334-4300-83ee-e5f8cabf4be3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77574, 2207, 1502, 35, 135, "Input",ExpressionUUID->"77b7ed56-89a1-402f-a139-90b1c68d6ae5"],
Cell[79079, 2244, 2512, 67, 343, "Output",ExpressionUUID->"e354df95-0112-4106-a56e-c293fe51e8b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81628, 2316, 926, 21, 44, "Input",ExpressionUUID->"1483b151-0d1c-4f14-a10b-009be2bee4fd"],
Cell[82557, 2339, 2496, 63, 122, "Output",ExpressionUUID->"c942f07f-39bf-4e03-8cf6-5037694959a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85090, 2407, 569, 14, 44, "Input",ExpressionUUID->"6ef63d10-3655-473c-83cd-7af1abdadd56"],
Cell[85662, 2423, 1072, 20, 55, "Output",ExpressionUUID->"9f5eefaa-b1ea-4258-a8b6-e97a6cf47e92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86771, 2448, 447, 10, 44, "Input",ExpressionUUID->"6ae92373-9c1f-4c47-a157-f9ca595f39d6"],
Cell[87221, 2460, 1151, 25, 85, "Output",ExpressionUUID->"4fd5b1fa-10fb-47c3-ae22-48b1c8792575"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88409, 2490, 744, 21, 44, "Input",ExpressionUUID->"d6a46057-da26-4118-865a-2f46e22d6889"],
Cell[89156, 2513, 2320, 54, 122, "Output",ExpressionUUID->"8a049432-be6c-4234-9be5-fb5870a228d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91513, 2572, 286, 6, 44, "Input",ExpressionUUID->"c7ee3462-b94f-4b72-b83e-4435b46ef3e0"],
Cell[91802, 2580, 997, 19, 55, "Output",ExpressionUUID->"a9b6b3fb-3bf4-4edb-8ed1-b56af8c003e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92836, 2604, 430, 10, 44, "Input",ExpressionUUID->"028498cb-904b-4f06-83f1-965f911246a3"],
Cell[93269, 2616, 871, 14, 70, "Output",ExpressionUUID->"2cc13244-ac37-4452-9628-10276dbd226d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94177, 2635, 291, 7, 44, "Input",ExpressionUUID->"162dc4ac-f003-4737-b81c-282163af5de2"],
Cell[94471, 2644, 1156, 28, 80, "Output",ExpressionUUID->"8de3dad8-da7c-4616-bf38-d1259aa73b84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95664, 2677, 482, 10, 44, "Input",ExpressionUUID->"8d6f0b95-892e-4646-a638-9195a0100d2d"],
Cell[96149, 2689, 1309, 29, 61, "Output",ExpressionUUID->"93dc2802-5609-4afa-9a25-1511418d7f16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97495, 2723, 202, 4, 44, "Input",ExpressionUUID->"e1a8f149-066c-47d6-8056-854d4115d7e8"],
Cell[97700, 2729, 1099, 24, 50, "Output",ExpressionUUID->"f5b86181-6955-4100-8c1b-192e321ddf6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98836, 2758, 200, 4, 44, "Input",ExpressionUUID->"3133948b-a11a-47c7-ae37-6773a94b8dca"],
Cell[99039, 2764, 1116, 25, 50, "Output",ExpressionUUID->"0dd7a4eb-4c91-4c48-a3b7-9633eaf56fa9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100192, 2794, 710, 14, 44, "Input",ExpressionUUID->"5c4cbef9-b07c-49ea-bb75-531e52d3fa76"],
Cell[100905, 2810, 1498, 33, 61, "Output",ExpressionUUID->"412ecfec-29c4-4f32-8f51-fce1093629bf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[102452, 2849, 324, 4, 60, "Subtitle",ExpressionUUID->"57ebf878-4543-49ae-9eb1-95a0ccdf832e"],
Cell[CellGroupData[{
Cell[102801, 2857, 475, 13, 44, "Input",ExpressionUUID->"b044c366-29d0-4bb7-9e5e-60863108669a"],
Cell[103279, 2872, 1091, 20, 50, "Output",ExpressionUUID->"8adae1ad-e990-48c0-997d-8ccbdc75c2c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104407, 2897, 902, 26, 62, "Input",ExpressionUUID->"9421e151-2e97-4287-8edb-9fc40267676b"],
Cell[105312, 2925, 1899, 52, 99, "Output",ExpressionUUID->"c06cbbe7-10f8-4d31-8e5a-4dee347ce450"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107248, 2982, 730, 20, 44, "Input",ExpressionUUID->"70a1355c-f1f8-4fb3-b1d8-2625826c5422"],
Cell[107981, 3004, 1191, 25, 70, "Output",ExpressionUUID->"6b1553c8-1919-46b8-aad8-41632586dc95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109209, 3034, 971, 29, 62, "Input",ExpressionUUID->"d5e65a6a-32f8-49b1-9d55-b40c99292126"],
Cell[110183, 3065, 2045, 59, 99, "Output",ExpressionUUID->"1359286d-c199-402b-9b39-e594ff281f04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112265, 3129, 525, 14, 44, "Input",ExpressionUUID->"3466ead8-eeff-4906-b5a9-4d8bb0f6394b"],
Cell[112793, 3145, 1105, 20, 50, "Output",ExpressionUUID->"e5fb1e56-3376-4a0d-a200-38e26cfcbec5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113935, 3170, 977, 27, 62, "Input",ExpressionUUID->"e3b25233-dc4f-4760-8f5f-d708a5438c9d"],
Cell[114915, 3199, 1914, 52, 99, "Output",ExpressionUUID->"068ce0f1-50af-4b50-aeaf-97bf1d19b5bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116866, 3256, 707, 18, 44, "Input",ExpressionUUID->"a76b0e1c-ddad-45da-abb2-6c22e7385eda"],
Cell[117576, 3276, 1177, 24, 70, "Output",ExpressionUUID->"d0eace70-857d-4933-901f-3b8425c6523c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118790, 3305, 973, 29, 62, "Input",ExpressionUUID->"ed84dc90-6484-4b00-9363-7672f013d162"],
Cell[119766, 3336, 2062, 58, 99, "Output",ExpressionUUID->"7112f262-7a41-408a-9b64-51a5c4aa224c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[121877, 3400, 345, 4, 60, "Subtitle",ExpressionUUID->"cff69380-1ca4-4c54-b30f-de9a4bc65890"],
Cell[CellGroupData[{
Cell[122247, 3408, 498, 11, 44, "Input",ExpressionUUID->"17f9a4ff-4758-4c52-8030-619937e97ba1"],
Cell[122748, 3421, 1076, 20, 70, "Output",ExpressionUUID->"b0269930-999d-4f61-bf87-69b800782973"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123861, 3446, 494, 11, 44, "Input",ExpressionUUID->"066e3e1b-9fa9-49bd-8f1f-35df873d48f2"],
Cell[124358, 3459, 1010, 20, 70, "Output",ExpressionUUID->"b9381108-f5a3-4281-b5e3-01a4d4d7c24d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125405, 3484, 474, 11, 44, "Input",ExpressionUUID->"e3be3d43-aa0c-4049-94be-0e8c07cc9f78"],
Cell[125882, 3497, 1024, 20, 70, "Output",ExpressionUUID->"b040323c-ed79-4a24-92ab-57c376e02cbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126943, 3522, 443, 10, 44, "Input",ExpressionUUID->"8cc20760-16a4-4985-9e51-1b60274c7f57"],
Cell[127389, 3534, 1014, 20, 70, "Output",ExpressionUUID->"de49636a-5902-481c-839d-ddac6e396e9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128440, 3559, 284, 6, 44, "Input",ExpressionUUID->"7e39f57d-bcd6-4253-b53e-9ddeeadf970b"],
Cell[128727, 3567, 993, 19, 55, "Output",ExpressionUUID->"49908b39-5223-416f-b030-5d5b7f8b174d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[129769, 3592, 304, 4, 60, "Subtitle",ExpressionUUID->"ddc0aee2-49da-4892-90d2-10eb8be13277"],
Cell[CellGroupData[{
Cell[130098, 3600, 2041, 37, 44, "Input",ExpressionUUID->"b4a11c4f-2243-4825-8d1a-e8cb198d2e19"],
Cell[132142, 3639, 2063, 35, 70, "Output",ExpressionUUID->"2c58ab6c-c5f5-457f-8524-0fe956212660"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134242, 3679, 1447, 29, 44, "Input",ExpressionUUID->"053fa3d5-ea21-4c36-8b39-a47b114fd21c"],
Cell[135692, 3710, 1714, 35, 97, "Output",ExpressionUUID->"eb9052cd-c8a2-42e7-b866-1e04f6509338"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137443, 3750, 1461, 29, 44, "Input",ExpressionUUID->"6a88b302-37f6-4242-8536-08819338c27f"],
Cell[138907, 3781, 1636, 30, 70, "Output",ExpressionUUID->"04125b86-7999-409b-9b47-793cbf495bc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140580, 3816, 1543, 31, 44, "Input",ExpressionUUID->"496655b0-9f8d-480c-bda5-216cf050f334"],
Cell[142126, 3849, 1817, 36, 97, "Output",ExpressionUUID->"672172e4-6a91-4453-92ac-ba38797d3d73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143980, 3890, 1615, 31, 44, "Input",ExpressionUUID->"9d0d9d18-260b-4a8b-8ca6-0036f132a819"],
Cell[145598, 3923, 1818, 32, 70, "Output",ExpressionUUID->"1dcfc770-3f8e-4bc1-a0d6-7cc10379bba6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147453, 3960, 1602, 31, 44, "Input",ExpressionUUID->"8559e845-3d28-4c5d-8134-bf5f1e8389f6"],
Cell[149058, 3993, 1831, 36, 97, "Output",ExpressionUUID->"120bd03e-2b7a-494e-b2a3-5a258a8cc01c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150926, 4034, 1587, 31, 44, "Input",ExpressionUUID->"30494f73-219c-4a33-9b74-ffdf5353c967"],
Cell[152516, 4067, 1758, 32, 70, "Output",ExpressionUUID->"6e78cdde-0856-4d8a-bdce-f38d676840e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154311, 4104, 2052, 38, 44, "Input",ExpressionUUID->"1bd17ead-ea97-488a-8d9c-3c38e6729bb1"],
Cell[156366, 4144, 2178, 41, 97, "Output",ExpressionUUID->"022b7d5c-6965-4f10-9ccd-72f7f81baefd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158581, 4190, 2225, 40, 44, "Input",ExpressionUUID->"b3cea57e-84d9-47fc-9e0c-9f24a271473d"],
Cell[160809, 4232, 2240, 40, 70, "Output",ExpressionUUID->"602c3c63-98f0-446b-bba7-db3c161a126d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163086, 4277, 1597, 31, 44, "Input",ExpressionUUID->"c9a836c4-8bb5-4ba1-8dc6-8be42fd09ebe"],
Cell[164686, 4310, 1904, 39, 97, "Output",ExpressionUUID->"90b87fde-88ef-4366-836c-91c3999dd556"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166627, 4354, 1702, 32, 44, "Input",ExpressionUUID->"e8b3d68e-3a64-495e-8d0c-37a8bb05d6f1"],
Cell[168332, 4388, 2081, 41, 97, "Output",ExpressionUUID->"7ed6cc8d-7b8d-4260-a3c4-ef7773512ac2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170450, 4434, 1587, 32, 44, "Input",ExpressionUUID->"2d3d4e6b-947b-4b28-b097-75fa2356e46f"],
Cell[172040, 4468, 1887, 37, 70, "Output",ExpressionUUID->"042d401a-d2a2-41ec-a3be-db0f4c1821bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173964, 4510, 1641, 32, 44, "Input",ExpressionUUID->"30e45f01-84d9-4d5b-bce3-a7abd1882320"],
Cell[175608, 4544, 2055, 41, 97, "Output",ExpressionUUID->"a6e44a30-ea9d-4ec8-b697-e6e3ae3476f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177700, 4590, 1800, 34, 44, "Input",ExpressionUUID->"0196027f-4c4a-4bd0-b6a7-a60f742fadac"],
Cell[179503, 4626, 1912, 37, 70, "Output",ExpressionUUID->"1bf7611e-dc08-44b4-b7a8-e041ba30d20e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181452, 4668, 2129, 38, 44, "Input",ExpressionUUID->"bf2da161-4987-4fb1-b4be-3cbe0dd9420a"],
Cell[183584, 4708, 2224, 41, 70, "Output",ExpressionUUID->"6b2d6258-fdc3-4326-9fab-636feb70c730"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185845, 4754, 1800, 34, 44, "Input",ExpressionUUID->"c0bfabf4-4994-43b0-86b5-41afdb429afc"],
Cell[187648, 4790, 2231, 44, 97, "Output",ExpressionUUID->"3ef9f305-b1d0-48f1-a01b-476226c3e108"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[189928, 4840, 232, 3, 60, "Subtitle",ExpressionUUID->"872f5828-668f-4b81-81cb-67120c1a8408"],
Cell[CellGroupData[{
Cell[190185, 4847, 1228, 36, 70, "Input",ExpressionUUID->"ca216766-50cf-421f-934a-6a1253c540e8"],
Cell[191416, 4885, 603, 20, 69, "Output",ExpressionUUID->"302f2a89-ff98-4b61-8202-5d0f76412261"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192056, 4910, 1978, 43, 75, "Input",ExpressionUUID->"2dc06e83-39a6-4c38-bef5-5b2a52ca4701"],
Cell[194037, 4955, 1438, 32, 70, "Output",ExpressionUUID->"ee9e534e-58d6-42a1-b241-ce58a8637b03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195512, 4992, 258, 5, 43, "Input",ExpressionUUID->"5cde6af1-3acc-4b5f-84f6-3a84668b2a1d"],
Cell[195773, 4999, 196, 3, 49, "Output",ExpressionUUID->"6cda3906-7758-45f2-9fd9-89ae0e2a64f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[196018, 5008, 379, 5, 60, "Subtitle",ExpressionUUID->"747d19c3-4fe6-4a67-b856-7157c48f3294"],
Cell[CellGroupData[{
Cell[196422, 5017, 516, 14, 44, "Input",ExpressionUUID->"2c38fe9a-e5e5-47e8-a59a-46fb55b57cda"],
Cell[196941, 5033, 1275, 33, 70, "Output",ExpressionUUID->"7a557bf6-8ec5-43f8-8eaa-6f202c634816"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198253, 5071, 1734, 29, 44, "Input",ExpressionUUID->"759b229f-5ab2-497c-9b6b-d458ba9b97f0"],
Cell[199990, 5102, 1100, 29, 61, "Output",ExpressionUUID->"ffb6d9ef-fdc0-4cfd-a797-55cab105aad6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201127, 5136, 389, 8, 44, "Input",ExpressionUUID->"cfcf105c-f204-4843-a70f-ce2e74160da4"],
Cell[201519, 5146, 782, 16, 55, "Output",ExpressionUUID->"c912ba71-6e50-4d55-91cd-5f57f48624f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202338, 5167, 410, 10, 44, "Input",ExpressionUUID->"8bcf5b46-4b4b-4a6e-bea6-5d87a8656373"],
Cell[202751, 5179, 519, 13, 70, "Output",ExpressionUUID->"9b4ef6b4-a604-4cf4-a3f0-cb506a2fa54b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203307, 5197, 410, 10, 44, "Input",ExpressionUUID->"bb2a4a3c-5d6e-4af7-837a-cfef4bd6e2f3"],
Cell[203720, 5209, 486, 12, 70, "Output",ExpressionUUID->"311ad006-49a0-4e71-9d6e-d58ee707e579"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204243, 5226, 615, 13, 44, "Input",ExpressionUUID->"2a6b0a26-cb04-4d67-a57d-c1c7d050b8b2"],
Cell[204861, 5241, 872, 18, 70, "Output",ExpressionUUID->"a187c586-a15e-49eb-84df-d609839fb481"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205770, 5264, 643, 13, 44, "Input",ExpressionUUID->"79b88b2f-a690-4baa-8a5f-8bf21824dc86"],
Cell[206416, 5279, 870, 18, 70, "Output",ExpressionUUID->"7c209d4d-389f-49d6-b624-05475d4d593c"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ConfKey_UB1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    558958,      13644]
NotebookOptionsPosition[    518256,      12996]
NotebookOutlinePosition[    518599,      13011]
CellTagsIndexPosition[    518556,      13008]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"one", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194781166758723`*^9, 3.81947819168161*^9}, 
   3.8194782802568884`*^9},
 FontSize->12,
 CellLabel->"In[1]:=",ExpressionUUID->"fddbdba1-cbe4-44f9-8935-5d747c78811d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zero", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194782110262556`*^9, 3.819478226105381*^9}, 
   3.8194782837395153`*^9, {3.819478543586627*^9, 3.8194785613610687`*^9}},
 FontSize->12,
 CellLabel->"In[2]:=",ExpressionUUID->"77a7ef8f-6866-4a3e-846d-4e6366baa08e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{"{", 
    RowBox[{"zero", ",", "one"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194785841645803`*^9, 3.8194785869422574`*^9}, 
   3.8194786246099787`*^9, {3.8194791970637197`*^9, 3.8194792072070827`*^9}, {
   3.819480545698775*^9, 3.8194805470255027`*^9}},
 FontSize->12,
 CellLabel->"In[3]:=",ExpressionUUID->"7fbd6cf9-3552-4189-b879-005add3203a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"zero", "+", "one"}], ")"}], "*", 
      RowBox[{"Sqrt", "[", "0.5", "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"zero", "-", "one"}], ")"}], "*", 
      RowBox[{"Sqrt", "[", "0.5", "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194843240288363`*^9, 3.819484377061881*^9}},
 FontSize->12,
 CellLabel->"In[4]:=",ExpressionUUID->"4d9d30a6-50f1-4a3e-b783-20b740687f34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M0", "=", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"z", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819484388980982*^9, 3.819484413425012*^9}, {
  3.8194844523464403`*^9, 3.8194844865073423`*^9}},
 FontSize->12,
 CellLabel->"In[5]:=",ExpressionUUID->"ab53db24-0f78-457f-8dff-e47ccfb6491f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"z", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194844999157887`*^9, 3.8194845045570536`*^9}},
 FontSize->12,
 CellLabel->"In[6]:=",ExpressionUUID->"3b6a5299-9ecb-4c21-8c22-2da367c43fbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194845077512245`*^9, 3.8194845262692056`*^9}},
 FontSize->12,
 CellLabel->"In[7]:=",ExpressionUUID->"cfcd9326-b8dc-4336-bfc4-73873ece0071"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M3", "=", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194845299893107`*^9, 3.8194845436235847`*^9}, {
  3.8399496241399617`*^9, 3.8399496251867723`*^9}},
 FontSize->12,
 CellLabel->"In[8]:=",ExpressionUUID->"8000fd8d-f200-48b6-ab75-bd5f59937f8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z", "=", 
   RowBox[{"M0", "-", "M1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.839949630428173*^9, 3.83994964021719*^9}, 
   3.8399496736733646`*^9},
 FontSize->12,
 CellLabel->"In[9]:=",ExpressionUUID->"403961a4-c539-41f3-bd2f-c4661f532d73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"M2", "-", "M3"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399496457740116`*^9, 3.8399496752174983`*^9}},
 FontSize->12,
 CellLabel->"In[10]:=",ExpressionUUID->"33d8985f-b328-4d7a-ab08-d7b6085b6955"],

Cell[BoxData[
 RowBox[{
  RowBox[{"id", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194805564798145`*^9, 3.819480570483486*^9}},
 FontSize->12,
 CellLabel->"In[11]:=",ExpressionUUID->"15c5c122-4bf4-49a4-92b2-20dbb3e578fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8195874942399497`*^9, 3.819587509232903*^9}, 
   3.8405263244251013`*^9},
 FontSize->12,
 CellLabel->"In[12]:=",ExpressionUUID->"d2bd90c6-acce-49d6-acfb-c9a459afd3d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", "0.5", "]"}]}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399529354383388`*^9, 3.8399529425886073`*^9}, {
  3.840526326217058*^9, 3.8405263265711565`*^9}},
 FontSize->12,
 CellLabel->"In[13]:=",ExpressionUUID->"e221281c-967e-4f86-8c2e-d6a156be2feb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", " ", "=", " ", 
   RowBox[{"\[Phi]3", ".", 
    RowBox[{"Transpose", "[", "\[Phi]3", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.827238676833578*^9, 3.8272386851016464`*^9}, {
  3.8272387191848564`*^9, 3.827238740825206*^9}, {3.8399474355894117`*^9, 
  3.839947437739086*^9}},
 FontSize->12,
 CellLabel->"In[14]:=",ExpressionUUID->"7fb874df-477e-4cd3-93eb-fe200b871dc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]1", "=", 
   RowBox[{"\[Phi]4", ".", 
    RowBox[{"Transpose", "[", "\[Phi]4", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.839952951259695*^9, 3.8399529798832073`*^9}},
 FontSize->12,
 CellLabel->"In[15]:=",ExpressionUUID->"de59d76f-9e09-48de-a5cc-5c8e26e87020"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SWAP", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8405261848615646`*^9, 3.8405262849569893`*^9}},
 FontSize->12,
 CellLabel->"In[16]:=",ExpressionUUID->"51e09a16-f03f-4520-86d9-b2ca6bd4789b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GHZ", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one", ",", "one"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399474490604067`*^9, 3.8399475255412207`*^9}, 
   3.8399510922014503`*^9, 3.84052632176833*^9, {3.843925514056181*^9, 
   3.843925520024706*^9}},
 FontSize->12,
 CellLabel->"In[17]:=",ExpressionUUID->"b702c08c-5cd0-48f2-98bf-3d307e038226"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GHZm", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one", ",", "one"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399474490604067`*^9, 3.8399475255412207`*^9}, 
   3.8399510922014503`*^9, 3.84052632176833*^9, {3.843925514056181*^9, 
   3.843925520024706*^9}, {3.8439401747375784`*^9, 3.843940177714424*^9}},
 FontSize->12,
 CellLabel->"In[18]:=",ExpressionUUID->"c6f137ed-a9fe-4ba9-a084-3e7c88cd1458"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"X", ",", "X", ",", "X"}], "]"}], "+", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"Z", ",", "Z", ",", "id"}], "]"}]}], ")"}], "*", 
    RowBox[{"Sqrt", "[", "0.5", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.839949804256771*^9, 3.8399498129353886`*^9}, {
   3.839950111529004*^9, 3.839950117558807*^9}, {3.839950265603094*^9, 
   3.8399503213011513`*^9}, 3.839950361991967*^9, {3.8399506171809177`*^9, 
   3.8399506400944557`*^9}, 3.8399509226958475`*^9, {3.839951014683195*^9, 
   3.8399510291495104`*^9}, {3.8399511331442914`*^9, 3.83995115353753*^9}, {
   3.8399513128953114`*^9, 3.8399513429088535`*^9}, {3.8399514097157516`*^9, 
   3.839951422448716*^9}, 3.839951641506538*^9, {3.8399517651652136`*^9, 
   3.8399517746128535`*^9}, {3.839951947925846*^9, 3.8399519577952433`*^9}, 
   3.8399519883710375`*^9, {3.8399522664348516`*^9, 3.8399522979890437`*^9}, {
   3.839952485146574*^9, 3.8399524905057297`*^9}, {3.8399525951093493`*^9, 
   3.8399526431471987`*^9}, {3.8399527365218554`*^9, 3.839952737508481*^9}, {
   3.839952990490693*^9, 3.8399530019177713`*^9}, {3.839953054484376*^9, 
   3.8399530702927113`*^9}, {3.8399531093761787`*^9, 
   3.8399531171085577`*^9}, {3.839953275170432*^9, 3.8399533023283634`*^9}, {
   3.8399540380351796`*^9, 3.839954044598827*^9}, {3.839954153595029*^9, 
   3.83995418641703*^9}, 3.8399547133731413`*^9, {3.8441112529828663`*^9, 
   3.8441112747198043`*^9}},
 FontSize->12,
 CellLabel->"In[19]:=",ExpressionUUID->"f6910345-e44b-4c95-bf24-b875b31db291"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y", "=", 
  RowBox[{"Chop", "[", 
   RowBox[{"\[ImaginaryI]", "*", 
    RowBox[{"Z", ".", "X"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8439258051809196`*^9, 3.8439258389719133`*^9}, {
   3.8439259026693263`*^9, 3.843925903547207*^9}, 3.843926235411663*^9, {
   3.8441227126411724`*^9, 3.844122717051166*^9}},
 FontSize->12,
 CellLabel->"In[20]:=",ExpressionUUID->"e1c3e300-ee3d-4175-ae2e-dba50ba46367"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.0000000000000002`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.0000000000000002`", " ", "\[ImaginaryI]"}]}], ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8439258133412*^9, 3.8439258399627495`*^9}, 
   3.843925909052916*^9, 3.843926236205863*^9, 3.8439274150395927`*^9, 
   3.843941027470071*^9, 3.8441048686091366`*^9, 3.844122075741787*^9, 
   3.8441227177377014`*^9, 3.8441240675854344`*^9, 3.8441246382235775`*^9, 
   3.8441259653368163`*^9, 3.8441327995230007`*^9, 3.844180514512043*^9, 
   3.844251990125822*^9, 3.8446045248359237`*^9, 3.84465124453539*^9, 
   3.844683769264141*^9, 3.8446981712514915`*^9, 3.844733070417162*^9, 
   3.8447333653781447`*^9, 3.8449811262625732`*^9, 3.846351588433528*^9, 
   3.8464985558266277`*^9, 3.8526839532082205`*^9, 3.8526840763501635`*^9, 
   3.8531648923383017`*^9, 3.85318244596338*^9, 3.853284252483704*^9},
 FontSize->12,
 CellLabel->"Out[20]=",ExpressionUUID->"9060b31f-f1db-4d01-ab3d-06910917c138"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "C", ")"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "id"}], "]"}], ")"}], "/", "8"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "C"}], ")"}], "*", 
    RowBox[{"GHZ", ".", 
     RowBox[{"Transpose", "[", "GHZ", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8439459574621572`*^9, 3.843945976844393*^9}},
 FontSize->12,
 CellLabel->"In[21]:=",ExpressionUUID->"73899731-3132-4113-ba69-670cac58abff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"0.5000000000000001`", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "C"}], ")"}]}], "+", 
      FractionBox["C", "8"]}], ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`",
      ",", "0.`", ",", "0.`", ",", 
     RowBox[{"0.5000000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "C"}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      FractionBox["C", "8"]}], ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`",
      ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      FractionBox["C", "8"]}], ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`",
      ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      FractionBox["C", "8"]}], ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      FractionBox["C", "8"]}], ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      FractionBox["C", "8"]}], ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      FractionBox["C", "8"]}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "C"}], ")"}]}], ",", "0.`", ",", "0.`", ",", "0.`", 
     ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{
      RowBox[{"0.5000000000000001`", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "C"}], ")"}]}], "+", 
      FractionBox["C", "8"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8439459784501314`*^9, 3.8441048699481745`*^9, 
  3.844122077581994*^9, 3.844124072118726*^9, 3.8441246406515765`*^9, 
  3.8441259670888424`*^9, 3.844132801888015*^9, 3.8441805166793795`*^9, 
  3.8442520538645153`*^9, 3.8446045249159203`*^9, 3.844651244627389*^9, 
  3.844683769346141*^9, 3.8446981713394904`*^9, 3.8447330705876293`*^9, 
  3.844733365433144*^9, 3.8449811263476286`*^9, 3.846351588534563*^9, 
  3.846498555923066*^9, 3.852683953311494*^9, 3.852684076415865*^9, 
  3.8531648924233007`*^9, 3.853182446053378*^9, 3.853284252571703*^9},
 FontSize->12,
 CellLabel->"Out[21]=",ExpressionUUID->"2a967da2-f39f-4cf7-8fc3-9c8cdec4fbfd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{"\[Sigma]1", ".", "B"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8439459812347918`*^9, 3.8439459973180237`*^9}},
 FontSize->12,
 CellLabel->"In[22]:=",ExpressionUUID->"82d067d8-38c5-4b96-b4e3-b91359b14c94"],

Cell[BoxData[
 RowBox[{"1.4142135623730958`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.4142135623730958`", " ", "C"}]}]], "Output",
 CellChangeTimes->{{3.843945992131507*^9, 3.843945997849471*^9}, 
   3.8441048700631394`*^9, 3.8441220777289944`*^9, 3.8441240722107277`*^9, 
   3.844124640749577*^9, 3.8441259671473284`*^9, 3.8441328019720163`*^9, 
   3.8441805167614126`*^9, 3.8442520540425167`*^9, 3.8446045249899216`*^9, 
   3.844651244715389*^9, 3.8446837694181404`*^9, 3.8446981714254913`*^9, 
   3.8447330707526903`*^9, 3.844733365491145*^9, 3.844981126432725*^9, 
   3.8463515886345854`*^9, 3.8464985560265923`*^9, 3.852683953410773*^9, 
   3.8526840764648113`*^9, 3.8531648925123005`*^9, 3.853182446138379*^9, 
   3.8532842526657033`*^9},
 FontSize->12,
 CellLabel->"Out[22]=",ExpressionUUID->"d86ca54b-bc3c-421c-a52c-332f1320c88a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tr", "[", 
  RowBox[{
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}], ".", "\[Sigma]1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.843946064184905*^9, 3.8439460698222694`*^9}},
 FontSize->12,
 CellLabel->"In[23]:=",ExpressionUUID->"f633e521-76d6-41f4-81bc-3907f90f8251"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  FractionBox["C", "8"]}]], "Output",
 CellChangeTimes->{3.8439460702703238`*^9, 3.8441048701191416`*^9, 
  3.844122077813941*^9, 3.844124072375725*^9, 3.844124640763578*^9, 
  3.844125967205929*^9, 3.8441328020690246`*^9, 3.8441805168544006`*^9, 
  3.8442520541085157`*^9, 3.8446045250649214`*^9, 3.8446512447933884`*^9, 
  3.844683769490141*^9, 3.844698171510492*^9, 3.8447330709066916`*^9, 
  3.844733365545145*^9, 3.8449811265146675`*^9, 3.846351588728566*^9, 
  3.846498556122592*^9, 3.8526839535033517`*^9, 3.8526840765119877`*^9, 
  3.853164892595301*^9, 3.8531824462213793`*^9, 3.8532842527477036`*^9},
 FontSize->12,
 CellLabel->"Out[23]=",ExpressionUUID->"e8212450-96ba-4c74-90a2-b7c9ef540074"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Z", "+", "X"}], ")"}], "/", 
  RowBox[{"Sqrt", "[", "2", "]"}]}]], "Input",
 CellChangeTimes->{{3.8441079039475527`*^9, 3.8441079228003764`*^9}},
 FontSize->12,
 CellLabel->"In[24]:=",ExpressionUUID->"6278162b-aa90-49ab-ad12-78f789f9122c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.7071067811865475`", ",", "0.7071067811865476`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7071067811865476`", ",", 
     RowBox[{"-", "0.7071067811865475`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8441079249466953`*^9, 3.84412207789898*^9, 
  3.8441240724627247`*^9, 3.844124640856577*^9, 3.8441259672729645`*^9, 
  3.8441328021580567`*^9, 3.8441805169344187`*^9, 3.8442520541735163`*^9, 
  3.844604525142921*^9, 3.8446512448733883`*^9, 3.844683769560651*^9, 
  3.844698171592492*^9, 3.844733071068637*^9, 3.8447333656001453`*^9, 
  3.8449811266016674`*^9, 3.846351588824583*^9, 3.8464985562185917`*^9, 
  3.852683953593315*^9, 3.852684076560096*^9, 3.8531648926823006`*^9, 
  3.8531824463993797`*^9, 3.853284252833704*^9},
 FontSize->12,
 CellLabel->"Out[24]=",ExpressionUUID->"89aaab9e-0f94-4cd3-8493-70292eb98fe5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigensystem", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Z", "+", "X"}], ")"}], "/", 
   RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8441079286301403`*^9, 3.844107939080332*^9}, {
  3.844107970122038*^9, 3.8441079750725336`*^9}, {3.8441252656354322`*^9, 
  3.8441252728895807`*^9}},
 FontSize->12,
 CellLabel->"In[25]:=",ExpressionUUID->"21f0f536-40ad-4a90-be2e-128fbc652bbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.`"}], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.3826834323650898`", ",", 
       RowBox[{"-", "0.9238795325112867`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9238795325112867`"}], ",", 
       RowBox[{"-", "0.3826834323650898`"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8441079398905325`*^9, 3.844107975748434*^9, 3.844122077984003*^9, 
   3.844124072548727*^9, 3.8441246409415765`*^9, {3.8441252668907413`*^9, 
   3.844125273500998*^9}, 3.844125967328985*^9, 3.844132802341052*^9, 
   3.844180517013381*^9, 3.844252054238516*^9, 3.844604525221921*^9, 
   3.844651244953388*^9, 3.8446837696376514`*^9, 3.8446981716884923`*^9, 
   3.84473307125836*^9, 3.844733365654145*^9, 3.844981126683704*^9, 
   3.8463515889225645`*^9, 3.8464985563226233`*^9, 3.8526839536944194`*^9, 
   3.8526840766060314`*^9, 3.8531648927623014`*^9, 3.8531824464833794`*^9, 
   3.8532842529197035`*^9},
 FontSize->12,
 CellLabel->"Out[25]=",ExpressionUUID->"2256a83d-4b59-42fd-b247-cd7e8402bd88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigensystem", "[", "Z", "]"}]], "Input",
 CellChangeTimes->{3.8441079908186684`*^9},
 FontSize->12,
 CellLabel->"In[26]:=",ExpressionUUID->"4f07c77a-0256-47dd-8208-2c5ecf450ecc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8441079921349044`*^9, 3.844122078069001*^9, 
  3.844124072637727*^9, 3.844124641026578*^9, 3.8441259673859286`*^9, 
  3.8441328024270153`*^9, 3.8441805170924387`*^9, 3.8442520543035173`*^9, 
  3.844604525299921*^9, 3.844651245034388*^9, 3.8446837697106533`*^9, 
  3.8446981717744923`*^9, 3.8447330714313517`*^9, 3.8447333657091455`*^9, 
  3.8449811267676687`*^9, 3.846351589020585*^9, 3.846498556422629*^9, 
  3.852683953793749*^9, 3.852684076656842*^9, 3.8531648928453016`*^9, 
  3.85318244657038*^9, 3.8532842530017037`*^9},
 FontSize->12,
 CellLabel->"Out[26]=",ExpressionUUID->"d2ee5839-9f6b-47a9-bc8b-49bb413c2a9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigensystem", "[", "X", "]"}]], "Input",
 CellChangeTimes->{3.844108000773091*^9},
 FontSize->12,
 CellLabel->"In[27]:=",ExpressionUUID->"18b2da66-f8d3-4101-b58b-ef8bdc10c02d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.0000000000000002`"}], ",", "1.0000000000000002`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7071067811865475`"}], ",", "0.7071067811865475`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7071067811865475`", ",", "0.7071067811865475`"}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8441080020324407`*^9, 3.8441220781520576`*^9, 
  3.844124072726726*^9, 3.8441246411145763`*^9, 3.84412596744293*^9, 
  3.84413280251602*^9, 3.844180517106415*^9, 3.844252054370516*^9, 
  3.8446045253769207`*^9, 3.844651245113388*^9, 3.844683769782652*^9, 
  3.8446981718674927`*^9, 3.8447330715883484`*^9, 3.8447333657661514`*^9, 
  3.8449811268476696`*^9, 3.8463515891185284`*^9, 3.8464985565146403`*^9, 
  3.852683953893307*^9, 3.85268407670396*^9, 3.853164892931301*^9, 
  3.8531824466563797`*^9, 3.8532842530867043`*^9},
 FontSize->12,
 CellLabel->"Out[27]=",ExpressionUUID->"22743d8b-fdab-4bca-b3b9-1d82a4f8e7a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigensystem", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Z", "-", "X"}], ")"}], "/", 
   RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.844114049592715*^9, {3.8441246313382807`*^9, 3.84412463253037*^9}, {
   3.844125549222596*^9, 3.8441255542344704`*^9}},
 FontSize->12,
 CellLabel->"In[28]:=",ExpressionUUID->"d7b31d81-d0d6-4111-ad91-71617d2eb52d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.`"}], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3826834323650898`"}], ",", 
       RowBox[{"-", "0.9238795325112867`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9238795325112867`"}], ",", "0.3826834323650898`"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8441140503299565`*^9, 3.844122078238036*^9, 3.8441240728187265`*^9, {
   3.844124633870859*^9, 3.844124641203576*^9}, {3.8441255507077065`*^9, 
   3.8441255547213736`*^9}, 3.8441259675009823`*^9, 3.8441328026120157`*^9, 
   3.844180517185415*^9, 3.8442520544375153`*^9, 3.8446045254579215`*^9, 
   3.84465124519339*^9, 3.84468376985865*^9, 3.8446981719554925`*^9, 
   3.844733071750351*^9, 3.8447333664284387`*^9, 3.844981126862669*^9, 
   3.8463515893205843`*^9, 3.846498556614641*^9, 3.8526839541106987`*^9, 
   3.852684076750804*^9, 3.853164893013302*^9, 3.8531824467413797`*^9, 
   3.8532842531727037`*^9},
 FontSize->12,
 CellLabel->"Out[28]=",ExpressionUUID->"53a23ab1-705a-4f81-a083-e5376c64343c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Z0", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108038190269*^9, 3.844108103975374*^9}, 
   3.8441081928475323`*^9, 3.8441258156344604`*^9},
 FontSize->12,
 CellLabel->"In[29]:=",ExpressionUUID->"f2dd1ee7-288b-4bfe-b2b4-d93d34aaa0f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.84410807602376*^9, 3.8441081046338205`*^9}, 
   3.844108247026205*^9, 3.844108307186757*^9, 3.844108383753091*^9, 
   3.8441084818250203`*^9, 3.8441220783240566`*^9, 3.8441240729107246`*^9, 
   3.8441246413485765`*^9, 3.8441259675559745`*^9, 3.8441328027120247`*^9, 
   3.844180517263424*^9, 3.8442520545045166`*^9, 3.8446045256079216`*^9, 
   3.8446512452743893`*^9, 3.8446837699346514`*^9, 3.84469817204049*^9, 
   3.8447330719053936`*^9, 3.844733366581422*^9, 3.844981126939722*^9, 
   3.846351589421583*^9, 3.8464985567266755`*^9, 3.852683954209279*^9, 
   3.852684076798049*^9, 3.8531648930953016`*^9, 3.85318244682438*^9, 
   3.853284253253703*^9},
 FontSize->12,
 CellLabel->"Out[29]=",ExpressionUUID->"e316e806-fa39-4c50-b0a8-17a383ceabbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZX0", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"0.3826834323650898`", ",", 
       RowBox[{"-", "0.9238795325112867`"}]}], "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.3826834323650898`", ",", 
      RowBox[{"-", "0.9238795325112867`"}]}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108107885461*^9, 3.8441081164110312`*^9}, {
   3.844108148506378*^9, 3.844108154135186*^9}, 3.8441081954478593`*^9, 
   3.8441258778676224`*^9},
 FontSize->12,
 CellLabel->"In[30]:=",ExpressionUUID->"970a2435-6985-4489-ae98-7822eec54330"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.14644660940672624`", ",", 
     RowBox[{"-", "0.3535533905932738`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.3535533905932738`"}], ",", "0.8535533905932737`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8441081558124647`*^9, 3.8441082442344136`*^9, 
  3.8441083847980337`*^9, 3.8441084828476505`*^9, 3.844122078410057*^9, 
  3.8441240730027285`*^9, 3.8441246414435763`*^9, 3.844125967614012*^9, 
  3.8441328028110514`*^9, 3.8441805173434343`*^9, 3.8442520545685167`*^9, 
  3.8446045257679214`*^9, 3.8446512453533883`*^9, 3.844683770004652*^9, 
  3.844698172166492*^9, 3.844733072061372*^9, 3.8447333666324205`*^9, 
  3.8449811270947037`*^9, 3.846351589517585*^9, 3.846498556814452*^9, 
  3.8526839543085613`*^9, 3.8526840768448296`*^9, 3.853164893209302*^9, 
  3.8531824469083796`*^9, 3.853284253388214*^9},
 FontSize->12,
 CellLabel->"Out[30]=",ExpressionUUID->"c578ac24-4323-468f-9121-a39d80be114f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X0", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7071067811865475`"}], ",", "0.7071067811865475`"}], 
      "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.7071067811865475`"}], ",", "0.7071067811865475`"}], 
     "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108160321687*^9, 3.8441081604831104`*^9}, {
   3.844108198810649*^9, 3.8441082365646744`*^9}, 3.84412589486309*^9},
 FontSize->12,
 CellLabel->"In[31]:=",ExpressionUUID->"18fa5aae-beee-4281-b205-c862d1ead584"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", 
     RowBox[{"-", "0.4999999999999999`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.4999999999999999`"}], ",", "0.4999999999999999`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8441082812250333`*^9, 3.844108384873033*^9, 
  3.844108482942935*^9, 3.8441220784960575`*^9, 3.8441240731116962`*^9, 
  3.8441246415435767`*^9, 3.8441259676708193`*^9, 3.844132802905433*^9, 
  3.844180517427436*^9, 3.8442520546335163`*^9, 3.844604525849922*^9, 
  3.844651245445389*^9, 3.8446837700996504`*^9, 3.8446981722484913`*^9, 
  3.8447330722233267`*^9, 3.8447333666814203`*^9, 3.8449811271682034`*^9, 
  3.8463515896135826`*^9, 3.846498556907198*^9, 3.852683954408228*^9, 
  3.8526840768929596`*^9, 3.8531648932923*^9, 3.8531824469943805`*^9, 
  3.853284253472214*^9},
 FontSize->12,
 CellLabel->"Out[31]=",ExpressionUUID->"2d73f638-4bdf-4f4c-946d-d9b1fafeda12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XZ0", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3826834323650898`"}], ",", 
       RowBox[{"-", "0.9238795325112867`"}]}], "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.3826834323650898`"}], ",", 
      RowBox[{"-", "0.9238795325112867`"}]}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844115097830244*^9, 3.8441151481818385`*^9}, 
   3.844125946255326*^9},
 FontSize->12,
 CellLabel->"In[32]:=",ExpressionUUID->"6aa455b6-a231-4b06-bc99-2f8e3f14c43a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.14644660940672624`", ",", "0.3535533905932738`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3535533905932738`", ",", "0.8535533905932737`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8441151527683167`*^9, 3.844122078580003*^9, 
  3.8441240732106895`*^9, 3.8441246416285763`*^9, 3.8441259677277923`*^9, 
  3.8441328030064*^9, 3.844180517594869*^9, 3.844252054694516*^9, 
  3.844604525928921*^9, 3.844651245528393*^9, 3.8446837701736526`*^9, 
  3.8446981723344917`*^9, 3.844733072394349*^9, 3.844733366729421*^9, 
  3.8449811272462053`*^9, 3.846351589629532*^9, 3.8464985569956155`*^9, 
  3.8526839545073285`*^9, 3.852684076938764*^9, 3.853164893376301*^9, 
  3.85318244707838*^9, 3.853284253560214*^9},
 FontSize->12,
 CellLabel->"Out[32]=",ExpressionUUID->"9d354bb9-b6fe-48d4-832b-f750dd18e623"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Z1", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108038190269*^9, 3.844108103975374*^9}, 
   3.8441081928475323`*^9, {3.844108267396991*^9, 3.8441083027544637`*^9}, 
   3.844125830731575*^9},
 FontSize->12,
 CellLabel->"In[33]:=",ExpressionUUID->"18073ef3-09e5-41d9-93ff-47b5c8e6dd12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.84410807602376*^9, 3.8441081046338205`*^9}, 
   3.844108247026205*^9, {3.8441082780892706`*^9, 3.84410830425198*^9}, 
   3.8441083849350348`*^9, 3.844108483009972*^9, 3.844122078664001*^9, 
   3.8441240733406925`*^9, 3.844124641715577*^9, 3.844125967787794*^9, 
   3.844132803109432*^9, 3.844180517684888*^9, 3.8442520547605147`*^9, 
   3.8446045260079284`*^9, 3.8446512456093893`*^9, 3.844683770244652*^9, 
   3.844698172417492*^9, 3.8447330725493126`*^9, 3.844733366775421*^9, 
   3.8449811273282223`*^9, 3.8463515897255282`*^9, 3.846498557084943*^9, 
   3.8526839546063404`*^9, 3.852684076986768*^9, 3.8531648934613013`*^9, 
   3.8531824471623793`*^9, 3.8532842536442146`*^9},
 FontSize->12,
 CellLabel->"Out[33]=",ExpressionUUID->"5b6422bd-fafc-4885-9e1a-3cb50e5e55db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZX1", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9238795325112867`"}], ",", 
       RowBox[{"-", "0.3826834323650898`"}]}], "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.9238795325112867`"}], ",", 
      RowBox[{"-", "0.3826834323650898`"}]}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108107885461*^9, 3.8441081164110312`*^9}, {
   3.844108148506378*^9, 3.844108154135186*^9}, 3.8441081954478593`*^9, {
   3.8441083287835474`*^9, 3.8441083321045656`*^9}, 3.844108469435644*^9, 
   3.84412586495327*^9},
 FontSize->12,
 CellLabel->"In[34]:=",ExpressionUUID->"acdc7a5e-37d3-41cc-a9cc-a61c74580bef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.8535533905932737`", ",", "0.3535533905932738`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3535533905932738`", ",", "0.14644660940672624`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8441081558124647`*^9, 3.8441082442344136`*^9, 
  3.8441083336941633`*^9, 3.8441083850050344`*^9, 3.844108483085991*^9, 
  3.844122078840041*^9, 3.84412407351869*^9, 3.8441246417985764`*^9, 
  3.8441259678468294`*^9, 3.8441328032313967`*^9, 3.844180517774947*^9, 
  3.8442520548235164`*^9, 3.844604526084922*^9, 3.8446512456903887`*^9, 
  3.8446837703166523`*^9, 3.8446981725064936`*^9, 3.8447330727143126`*^9, 
  3.844733366824421*^9, 3.8449811274051695`*^9, 3.8463515898205867`*^9, 
  3.8464985571741533`*^9, 3.852683954706716*^9, 3.852684077036979*^9, 
  3.853164893544301*^9, 3.8531824472473793`*^9, 3.853284253726215*^9},
 FontSize->12,
 CellLabel->"Out[34]=",ExpressionUUID->"aabc0564-b187-45aa-bd8c-9bc93188fcbb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X1", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"0.7071067811865475`", ",", "0.7071067811865475`"}], "}"}], 
     "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.7071067811865475`", ",", "0.7071067811865475`"}], "}"}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108160321687*^9, 3.8441081604831104`*^9}, {
   3.844108198810649*^9, 3.8441082365646744`*^9}, {3.844108366200143*^9, 
   3.8441083701051483`*^9}, 3.8441084714323044`*^9, 3.844125913962471*^9},
 FontSize->12,
 CellLabel->"In[35]:=",ExpressionUUID->"12861ba5-c789-4bdd-971b-2b6ee40338a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0.4999999999999999`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0.4999999999999999`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8441082408813925`*^9, {3.844108371123575*^9, 3.8441083850680337`*^9}, 
   3.844108483163991*^9, 3.84412207892306*^9, 3.844124073616723*^9, 
   3.844124641880577*^9, 3.8441259679008923`*^9, 3.844132803441396*^9, 
   3.8441805178659415`*^9, 3.8442520548815165`*^9, 3.844604526163922*^9, 
   3.8446512457713904`*^9, 3.8446837703896513`*^9, 3.844698172594492*^9, 
   3.8447330728783517`*^9, 3.844733366871421*^9, 3.8449811274891696`*^9, 
   3.8463515899155293`*^9, 3.8464985572707043`*^9, 3.85268395480828*^9, 
   3.8526840770820537`*^9, 3.853164893629301*^9, 3.8531824473823795`*^9, 
   3.853284253810214*^9},
 FontSize->12,
 CellLabel->"Out[35]=",ExpressionUUID->"8e35a210-b4bf-458a-bb62-39c00c88a174"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XZ1", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9238795325112867`"}], ",", "0.3826834323650898`"}], 
      "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.9238795325112867`"}], ",", "0.3826834323650898`"}], 
     "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844115167581237*^9, 3.8441151809189878`*^9}, 
   3.8441259580496683`*^9},
 FontSize->12,
 CellLabel->"In[36]:=",ExpressionUUID->"1bfce257-665a-464a-af72-4ec158acc5de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.8535533905932737`", ",", 
     RowBox[{"-", "0.3535533905932738`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.3535533905932738`"}], ",", "0.14644660940672624`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.844115182586765*^9, 3.844122079007005*^9, 
  3.844124073704729*^9, 3.844124641964576*^9, 3.8441259679588547`*^9, 
  3.8441328035723968`*^9, 3.844180517960839*^9, 3.8442520550675163`*^9, 
  3.844604526239922*^9, 3.844651245854388*^9, 3.8446837704626513`*^9, 
  3.8446981726794925`*^9, 3.8447330730374126`*^9, 3.844733366920421*^9, 
  3.844981127576205*^9, 3.846351590008588*^9, 3.846498557362728*^9, 
  3.852683954910378*^9, 3.852684077129795*^9, 3.8531648937143016`*^9, 
  3.85318244746238*^9, 3.8532842538932147`*^9},
 FontSize->12,
 CellLabel->"Out[36]=",ExpressionUUID->"352bbd65-7874-4a6d-b4e5-41d10170c914"]
}, Open  ]],

Cell[CellGroupData[{

Cell["shs", "Subtitle",
 CellChangeTimes->{{3.8441160601192503`*^9, 3.8441160603338614`*^9}},
 FontSize->12,ExpressionUUID->"e684dd03-a7e4-4f00-af83-5734c6c04dca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z0", ",", "ZX0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8441083873559895`*^9, 3.844108451225446*^9}, {
   3.844109542404761*^9, 3.844109545749219*^9}, {3.8441102724218454`*^9, 
   3.844110301487986*^9}, {3.844110526593505*^9, 3.844110537469571*^9}, {
   3.844122826280138*^9, 3.8441228295821*^9}, 3.8441258117574787`*^9, {
   3.8441258795260735`*^9, 3.8441258974383636`*^9}, {3.84412670456011*^9, 
   3.844126707163661*^9}, 3.8441314330867786`*^9, {3.8441814567255445`*^9, 
   3.8441814752188964`*^9}, 3.8442587132969675`*^9, 3.844258842777221*^9, {
   3.8442591904035387`*^9, 3.844259190650522*^9}, {3.8442593344538465`*^9, 
   3.8442593387401595`*^9}, 3.8442596046116295`*^9, {3.8442600187166405`*^9, 
   3.844260022210869*^9}, {3.8442608958091073`*^9, 3.8442608993886213`*^9}, 
   3.8442609980862207`*^9, 3.8442617039674683`*^9, {3.84426176289229*^9, 
   3.8442617673734508`*^9}, {3.8442621354911795`*^9, 
   3.8442621525628967`*^9}, {3.844264694407954*^9, 3.844264698079631*^9}, {
   3.8446070158011913`*^9, 3.844607019573224*^9}, 3.844609210651354*^9, {
   3.8449686944961324`*^9, 3.844968705516735*^9}, {3.8449772436196585`*^9, 
   3.8449772439787154`*^9}, {3.8449810534435616`*^9, 3.844981054657198*^9}},
 FontSize->12,
 CellLabel->"In[37]:=",ExpressionUUID->"92b7b974-1db0-4ba6-b0e2-45de4984d545"],

Cell[BoxData[
 RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{{3.8441084440322466`*^9, 3.844108451776075*^9}, 
   3.8441084832469893`*^9, 3.8441087435887604`*^9, 3.844109546239075*^9, {
   3.8441102939336367`*^9, 3.8441103021357365`*^9}, {3.8441105311622767`*^9, 
   3.844110538396142*^9}, 3.844122082557789*^9, 3.8441228300149755`*^9, 
   3.8441240744227457`*^9, 3.844124642677576*^9, 3.8441259684339094`*^9, 
   3.8441267075883956`*^9, 3.8441314345170264`*^9, 3.8441328044853992`*^9, 
   3.84418051871589*^9, {3.844181461391941*^9, 3.84418147574376*^9}, 
   3.844258216293165*^9, 3.8442587146246786`*^9, 3.844258843628222*^9, 
   3.844259192569584*^9, 3.8442592366872454`*^9, {3.844259340631133*^9, 
   3.844259362844448*^9}, 3.8442596057685947`*^9, 3.84426002267887*^9, 
   3.844260062934272*^9, {3.8442609366679955`*^9, 3.8442609437263126`*^9}, 
   3.8442610379396706`*^9, 3.844261293341382*^9, 3.84426170864919*^9, 
   3.8442618022105694`*^9, 3.8442621540674157`*^9, 3.8442646986856313`*^9, 
   3.844435764567915*^9, 3.844606966182828*^9, 3.844607019939492*^9, 
   3.8446091991135073`*^9, 3.8446092392444067`*^9, 3.8447044401193714`*^9, 
   3.844704470991356*^9, 3.8449686605869055`*^9, {3.844968698101982*^9, 
   3.8449687060646796`*^9}, 3.8449755879485383`*^9, 3.8449771317354374`*^9, 
   3.8449772448066144`*^9, 3.84498112765217*^9, 3.84635159010053*^9, 
   3.8464985574547253`*^9, 3.852683955055423*^9, 3.8526840771757956`*^9, 
   3.8531648937973013`*^9, 3.8531824475493793`*^9, 3.8532842539772143`*^9},
 FontSize->12,
 CellLabel->"Out[37]=",ExpressionUUID->"1b98fe23-c3e1-4273-8dcc-580af38c5bde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z1", ",", "ZX1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8441084627230463`*^9, 3.844108464088106*^9}, {
   3.844109554790704*^9, 3.844109580277666*^9}, 3.8441102814444447`*^9, {
   3.8441103419217615`*^9, 3.8441103434007497`*^9}, 3.8441258329107337`*^9, 
   3.84412586727388*^9, 3.8441258980727234`*^9, 3.844131439964182*^9, 
   3.844258748780443*^9, 3.8442588511934614`*^9, {3.844259205518777*^9, 
   3.8442592057608137`*^9}, 3.8442593454332285`*^9, 3.8442596089697447`*^9, 
   3.8442600277631025`*^9, {3.8442609045211325`*^9, 3.844260904770117*^9}, 
   3.8442610000992203`*^9, 3.8442617021144724`*^9, 3.844261771431513*^9, 
   3.844609211834443*^9, 3.844981061740714*^9},
 FontSize->12,
 CellLabel->"In[38]:=",ExpressionUUID->"6dd6eed3-50b7-4bdd-bcc9-177d690013ab"],

Cell[BoxData[
 RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{
  3.8441084897799797`*^9, 3.844108744644491*^9, 3.844109590413474*^9, {
   3.8441103396960297`*^9, 3.8441103439394507`*^9}, 3.844122083698613*^9, 
   3.8441240745947137`*^9, 3.8441246427565765`*^9, 3.844125968496911*^9, 
   3.8441314598479495`*^9, 3.8441328045744314`*^9, 3.844180518813861*^9, 
   3.8442582164301662`*^9, 3.844258749955411*^9, 3.84425885174946*^9, 
   3.8442592368362093`*^9, 3.844259362998444*^9, 3.8442596100968065`*^9, 
   3.8442600631242723`*^9, {3.844260939428008*^9, 3.8442609439123106`*^9}, 
   3.8442610381487255`*^9, 3.8442612935360384`*^9, 3.844261708856523*^9, 
   3.844261802494528*^9, 3.8444357647609215`*^9, 3.8446069662768664`*^9, 
   3.844609199219508*^9, 3.844609239443406*^9, 3.8447044401393714`*^9, 
   3.844704471096356*^9, 3.84496866066689*^9, 3.844975588021538*^9, 
   3.8449771318274407`*^9, 3.84498112773717*^9, 3.8463515901935835`*^9, 
   3.8464985575467243`*^9, 3.852683955151582*^9, 3.852684077233899*^9, 
   3.8531648938773007`*^9, 3.85318244762838*^9, 3.8532842540642147`*^9},
 FontSize->12,
 CellLabel->"Out[38]=",ExpressionUUID->"7fbcea42-45ce-4a57-aed0-becc310806ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z1", ",", "ZX1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8441085081719527`*^9, 3.8441085117848577`*^9}, 
   3.8441095820155287`*^9, 3.8441102832732677`*^9, 3.8441103490576143`*^9, {
   3.8441130882418356`*^9, 3.844113098853675*^9}, 3.8441140165253515`*^9, 
   3.8441258335771027`*^9, 3.844125868016049*^9, 3.844125916378974*^9, 
   3.8441314428066516`*^9, 3.844258744701063*^9, 3.844258877509083*^9, {
   3.8442592090490055`*^9, 3.844259209423005*^9}, 3.84425934726723*^9, 
   3.8442596172489834`*^9, 3.844260029545907*^9, {3.844260907498139*^9, 
   3.844260907708153*^9}, 3.844261002011221*^9, 3.8442616985314536`*^9, 
   3.8442617744045105`*^9, 3.844609213530425*^9, 3.844981072739402*^9},
 FontSize->12,
 CellLabel->"In[39]:=",ExpressionUUID->"4505c150-eeb2-40ab-8b37-ba7a37c767ca"],

Cell[BoxData[
 RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{
  3.8441085131362534`*^9, 3.8441087447614875`*^9, 3.8441095881866293`*^9, 
   3.8441103501241937`*^9, {3.8441130890324264`*^9, 3.8441131009108887`*^9}, 
   3.8441140228974476`*^9, 3.844122083803579*^9, 3.844124074688755*^9, 
   3.8441246428345776`*^9, 3.8441259685668564`*^9, 3.8441314620198145`*^9, 
   3.844132804660451*^9, 3.8441805189008737`*^9, 3.8442582165741644`*^9, 
   3.844258745765098*^9, 3.8442588786421204`*^9, 3.8442592369352427`*^9, 
   3.8442593630784793`*^9, 3.844259618729684*^9, 3.8442600631932745`*^9, 
   3.844260943996311*^9, 3.844261038227672*^9, 3.844261293612037*^9, 
   3.8442617089465227`*^9, 3.84426180259558*^9, 3.8444357648988647`*^9, 
   3.844606966373826*^9, 3.8446091993665075`*^9, 3.844609239520406*^9, 
   3.844704440158372*^9, 3.84470447124839*^9, 3.8449686607429028`*^9, 
   3.844975588035539*^9, 3.8449771319274826`*^9, 3.8449811278111696`*^9, 
   3.846351590299529*^9, 3.8464985576467004`*^9, 3.852683955248344*^9, 
   3.8526840772788844`*^9, 3.8531648939623013`*^9, 3.85318244770938*^9, 
   3.853284254161215*^9},
 FontSize->12,
 CellLabel->"Out[39]=",ExpressionUUID->"0002e690-dce1-4cf1-91d5-e0e2cc7204ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z0", ",", "ZX0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{
  3.844108528010021*^9, 3.844109583622353*^9, 3.844110285189449*^9, {
   3.8441103531579657`*^9, 3.8441103539505444`*^9}, 3.8441131360476756`*^9, 
   3.844114018783941*^9, 3.8441258125814433`*^9, 3.8441258800260096`*^9, 
   3.8441259170282745`*^9, 3.844131446102351*^9, 3.8442587390382886`*^9, 
   3.844258870460014*^9, {3.8442592122790794`*^9, 3.844259212383026*^9}, 
   3.844259348700301*^9, 3.844259627005124*^9, 3.8442600323749094`*^9, {
   3.8442609102901273`*^9, 3.8442609105141387`*^9}, 3.8442610040082207`*^9, 
   3.844261693011099*^9, 3.844261776008501*^9, 3.844609215024886*^9, {
   3.844977269765213*^9, 3.8449772990248947`*^9}, 3.844981075772599*^9},
 FontSize->12,
 CellLabel->"In[40]:=",ExpressionUUID->"50a74c80-7562-4872-8c1c-470dee854969"],

Cell[BoxData[
 RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{
  3.8441085291035194`*^9, 3.8441087448494625`*^9, 3.8441095855389156`*^9, 
   3.8441103548262043`*^9, 3.8441131369468784`*^9, 3.844114020299139*^9, 
   3.84412208388358*^9, 3.8441240747787914`*^9, 3.844124642916576*^9, 
   3.844125968636858*^9, 3.8441314678791513`*^9, 3.8441328047564306`*^9, 
   3.84418051899127*^9, 3.844258216711207*^9, 3.8442587401663046`*^9, 
   3.8442588713680463`*^9, 3.8442592370362034`*^9, 3.8442593631654916`*^9, 
   3.8442596277711835`*^9, 3.844260063274273*^9, 3.8442609440933104`*^9, 
   3.844261038304728*^9, 3.8442612937110724`*^9, 3.844261709032522*^9, 
   3.844261802685529*^9, 3.844435765046874*^9, 3.8446069664808254`*^9, 
   3.844609199433508*^9, 3.844609239602407*^9, 3.844704440177372*^9, 
   3.844704471326356*^9, 3.8449686608189154`*^9, 3.8449755881085377`*^9, 
   3.844977132018478*^9, {3.8449772703976965`*^9, 3.8449772997096004`*^9}, 
   3.844981127893224*^9, 3.846351590393583*^9, 3.8464985577547226`*^9, 
   3.8526839553455205`*^9, 3.852684077322874*^9, 3.853164894046302*^9, 
   3.85318244778938*^9, 3.853284254247215*^9},
 FontSize->12,
 CellLabel->"Out[40]=",ExpressionUUID->"87f80cd7-1026-453e-a51a-99baae38796b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z0", ",", "XZ0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8441083873559895`*^9, 3.844108451225446*^9}, {
   3.844109542404761*^9, 3.844109545749219*^9}, {3.8441102724218454`*^9, 
   3.844110301487986*^9}, {3.844110526593505*^9, 3.844110537469571*^9}, {
   3.84411356188613*^9, 3.844113563325465*^9}, {3.8441153081296787`*^9, 
   3.8441153115266285`*^9}, 3.8441258133034554`*^9, 3.8441258988087854`*^9, 
   3.844125947208355*^9, 3.844131448033527*^9, 3.8441815041657*^9, 
   3.8442587337178907`*^9, {3.8442592160962477`*^9, 3.844259220192331*^9}, 
   3.844259349924261*^9, 3.8442596392971067`*^9, 3.844260034053871*^9, {
   3.844260913166182*^9, 3.8442609244961653`*^9}, 3.8442610069122205`*^9, 
   3.8442612902100472`*^9, 3.8442616905470495`*^9, 3.844261777702617*^9, 
   3.844609217012272*^9, {3.844981079558181*^9, 3.84498108098675*^9}, {
   3.8449812154275293`*^9, 3.8449812167044573`*^9}},
 FontSize->12,
 CellLabel->"In[41]:=",ExpressionUUID->"8d41a490-00bf-47dc-a56a-d6ae06639e0d"],

Cell[BoxData[
 RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{{3.8441084440322466`*^9, 3.844108451776075*^9}, 
   3.8441084832469893`*^9, 3.8441087435887604`*^9, 3.844109546239075*^9, {
   3.8441102939336367`*^9, 3.8441103021357365`*^9}, {3.8441105311622767`*^9, 
   3.844110538396142*^9}, 3.844113570322055*^9, 3.8441153136025095`*^9, 
   3.844122083963579*^9, 3.844124074874789*^9, 3.844124642995577*^9, 
   3.844125968709902*^9, 3.844131470494896*^9, 3.8441328048654118`*^9, 
   3.8441805191242776`*^9, 3.84418150492614*^9, 3.8442582168391647`*^9, 
   3.8442587347768917`*^9, 3.8442592371422443`*^9, 3.8442593632764463`*^9, 
   3.844259648017107*^9, 3.8442600633612723`*^9, 3.8442609441793103`*^9, 
   3.8442610383777065`*^9, 3.844261293811233*^9, 3.844261709119523*^9, 
   3.8442618027775674`*^9, 3.844435765187868*^9, 3.844606966567816*^9, 
   3.844609199452508*^9, 3.844609239676406*^9, 3.844704440196372*^9, 
   3.844704471402355*^9, 3.844968660907688*^9, 3.844975588256539*^9, 
   3.8449771321134434`*^9, 3.8449811279722223`*^9, 3.8449812175551615`*^9, 
   3.8463515904865828`*^9, 3.8464985578460617`*^9, 3.8526839554433513`*^9, 
   3.8526840773678236`*^9, 3.8531648941293006`*^9, 3.8531824478683805`*^9, 
   3.853284254331215*^9},
 FontSize->12,
 CellLabel->"Out[41]=",ExpressionUUID->"2f865f93-5b14-4e2b-b638-92b566e9f848"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z1", ",", "XZ1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8441084627230463`*^9, 3.844108464088106*^9}, {
   3.844109554790704*^9, 3.844109580277666*^9}, 3.8441102814444447`*^9, {
   3.8441103419217615`*^9, 3.8441103434007497`*^9}, 3.8441135654366436`*^9, {
   3.8441153211738925`*^9, 3.8441153229747124`*^9}, {3.8441153803851094`*^9, 
   3.8441153872386646`*^9}, 3.8441154898444643`*^9, 3.844125834238391*^9, 
   3.844125918500888*^9, 3.844125959093382*^9, 3.8441314525344276`*^9, 
   3.8442587283638906`*^9, {3.8442592241563797`*^9, 3.8442592245583825`*^9}, {
   3.8442593531192484`*^9, 3.8442593538612843`*^9}, 3.8442596411661067`*^9, 
   3.8442600358688707`*^9, {3.84426092715918*^9, 3.84426092739649*^9}, 
   3.8442610086802197`*^9, 3.8442612886480026`*^9, 3.844261688088005*^9, 
   3.844261779121704*^9, 3.844609218245532*^9, {3.84498108558508*^9, 
   3.8449810862166443`*^9}, {3.8449811807199526`*^9, 3.8449812063619056`*^9}},
 FontSize->12,
 CellLabel->"In[42]:=",ExpressionUUID->"b14fee4f-57ca-4aaa-ac02-da086e00afa9"],

Cell[BoxData[
 RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{
  3.8441084897799797`*^9, 3.844108744644491*^9, 3.844109590413474*^9, {
   3.8441103396960297`*^9, 3.8441103439394507`*^9}, 3.844113572048298*^9, 
   3.8441153238888583`*^9, 3.8441153889002237`*^9, 3.8441155242320724`*^9, 
   3.844122084043634*^9, 3.8441240749657564`*^9, 3.8441246430745773`*^9, 
   3.8441259687829094`*^9, 3.844131473129121*^9, 3.8441328049544487`*^9, 
   3.8441805192122784`*^9, 3.8442582169652095`*^9, 3.8442587295668907`*^9, 
   3.844259237277204*^9, 3.8442593633715053`*^9, 3.8442596506998405`*^9, 
   3.8442600634342732`*^9, 3.8442609442793117`*^9, 3.8442610384507084`*^9, 
   3.8442612939142337`*^9, 3.8442617092075233`*^9, 3.8442618028635745`*^9, 
   3.844435765349907*^9, 3.8446069667148123`*^9, 3.8446091995205083`*^9, 
   3.8446092397414055`*^9, 3.8447044402163715`*^9, 3.844704471480354*^9, 
   3.844968661009437*^9, 3.844975588357539*^9, 3.8449771322364793`*^9, 
   3.8449811281192045`*^9, {3.844981185295752*^9, 3.8449812069723473`*^9}, 
   3.8463515905805664`*^9, 3.84649855793406*^9, 3.852683955540349*^9, 
   3.8526840774128237`*^9, 3.853164894226302*^9, 3.85318244798838*^9, 
   3.8532842544312143`*^9},
 FontSize->12,
 CellLabel->"Out[42]=",ExpressionUUID->"ad1c7df9-c20c-485f-8767-1ab30cb51f7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z1", ",", "XZ1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8441085081719527`*^9, 3.8441085117848577`*^9}, 
   3.8441095820155287`*^9, 3.8441102832732677`*^9, 3.8441103490576143`*^9, {
   3.8441130882418356`*^9, 3.844113098853675*^9}, {3.8441135669215994`*^9, 
   3.8441135806138334`*^9}, {3.84411532884999*^9, 3.8441153310320463`*^9}, 
   3.8441155061010695`*^9, 3.8441258348642955`*^9, 3.844125899444544*^9, 
   3.8441259596604233`*^9, 3.844131454789696*^9, 3.8441324656691604`*^9, 
   3.844132499389915*^9, {3.8441328268461*^9, 3.844132851614555*^9}, 
   3.844258723797678*^9, {3.844259227887376*^9, 3.8442592281343675`*^9}, 
   3.8442593565113297`*^9, 3.8442596435001063`*^9, 3.844260037486869*^9, {
   3.8442609301045375`*^9, 3.8442609303911004`*^9}, 3.84426101083722*^9, 
   3.844261286587035*^9, 3.8442616852643166`*^9, 3.844261780601017*^9, 
   3.84460921994771*^9, {3.844981088467928*^9, 3.844981089032179*^9}, {
   3.844981177308079*^9, 3.8449812017153416`*^9}},
 FontSize->12,
 CellLabel->"In[43]:=",ExpressionUUID->"734022ee-1398-4810-929b-33fea660c21f"],

Cell[BoxData[
 RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{
  3.8441085131362534`*^9, 3.8441087447614875`*^9, 3.8441095881866293`*^9, 
   3.8441103501241937`*^9, {3.8441130890324264`*^9, 3.8441131009108887`*^9}, {
   3.8441135743599415`*^9, 3.8441135847969913`*^9}, 3.844115332389948*^9, 
   3.8441155264191446`*^9, 3.8441220841236334`*^9, 3.8441240750547576`*^9, 
   3.844124643153578*^9, 3.8441259688617697`*^9, 3.844131475517996*^9, 
   3.8441324669478*^9, 3.8441324999866266`*^9, {3.8441328050414515`*^9, 
   3.844132852441416*^9}, 3.844180519304312*^9, 3.8442582170991645`*^9, 
   3.8442587250866785`*^9, 3.8442592373842645`*^9, 3.8442593634604993`*^9, 
   3.8442596536981964`*^9, 3.8442600635072737`*^9, 3.8442609443783092`*^9, 
   3.844261038526708*^9, 3.844261294008233*^9, 3.8442617092975225`*^9, 
   3.844261802953581*^9, 3.844435765495943*^9, 3.8446069668038116`*^9, 
   3.84460919954151*^9, 3.8446092398144054`*^9, 3.844704440235371*^9, 
   3.844704471562352*^9, 3.8449686611014366`*^9, 3.8449755884325185`*^9, 
   3.844977132323499*^9, 3.844981128198168*^9, {3.8449811907824297`*^9, 
   3.844981203018304*^9}, 3.846351590673583*^9, 3.8464985580300055`*^9, 
   3.852683955637617*^9, 3.8526840774579964`*^9, 3.853164894310302*^9, 
   3.8531824480698366`*^9, 3.8532842545112143`*^9},
 FontSize->12,
 CellLabel->"Out[43]=",ExpressionUUID->"b48697a5-aee7-49cf-9e33-cbce326f411a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Z0", ",", "XZ0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{
  3.844108528010021*^9, 3.844109583622353*^9, 3.844110285189449*^9, {
   3.8441103531579657`*^9, 3.8441103539505444`*^9}, 3.8441131360476756`*^9, {
   3.8441135684853377`*^9, 3.8441135820177493`*^9}, {3.84411365637899*^9, 
   3.844113683980566*^9}, {3.8441153407206154`*^9, 3.8441153430027113`*^9}, {
   3.844115448848361*^9, 3.8441154687788854`*^9}, {3.8441155118523684`*^9, 
   3.844115516602992*^9}, 3.8441168704070673`*^9, {3.8441171498075266`*^9, 
   3.844117187980719*^9}, 3.8441178164523153`*^9, 3.8441258141292763`*^9, {
   3.844125919390659*^9, 3.8441259477708373`*^9}, 3.844128049173946*^9, {
   3.8441310391794367`*^9, 3.8441310543532248`*^9}, 3.8441314567912025`*^9, {
   3.84413151202141*^9, 3.844131514898729*^9}, {3.8441805701253123`*^9, 
   3.84418057096052*^9}, {3.844180688541656*^9, 3.844180696854065*^9}, {
   3.844258684086606*^9, 3.8442586873976054`*^9}, {3.8442592313644876`*^9, 
   3.8442592316554985`*^9}, 3.8442593581295586`*^9, 3.844259645520105*^9, 
   3.8442600391848707`*^9, {3.8442609329159956`*^9, 3.844260933144995*^9}, 
   3.8442610142012205`*^9, 3.84426128390947*^9, 3.8442616781106744`*^9, 
   3.8442617823916006`*^9, 3.8446092215744467`*^9, {3.844977169421153*^9, 
   3.844977169670864*^9}, {3.844977249853363*^9, 3.844977250388342*^9}, {
   3.8449810919838724`*^9, 3.8449810925653453`*^9}, {3.8449811697310004`*^9, 
   3.844981169969036*^9}, {3.8449812100966415`*^9, 3.8449812105627794`*^9}},
 FontSize->12,
 CellLabel->"In[44]:=",ExpressionUUID->"100b5900-7735-48ba-8fa6-95ad0012198a"],

Cell[BoxData[
 RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{
  3.8441085291035194`*^9, 3.8441087448494625`*^9, 3.8441095855389156`*^9, 
   3.8441103548262043`*^9, 3.8441131369468784`*^9, {3.84411357649734*^9, 
   3.844113583054524*^9}, {3.844113658526658*^9, 3.8441136849991255`*^9}, 
   3.8441153439605255`*^9, 3.844115533764388*^9, 3.844116871210881*^9, {
   3.8441171513023996`*^9, 3.8441171888062754`*^9}, 3.844117817935561*^9, 
   3.8441220842006164`*^9, 3.8441240751457834`*^9, 3.844124643237578*^9, 
   3.844125968942752*^9, 3.8441280502387977`*^9, {3.844131040690053*^9, 
   3.8441310554180717`*^9}, 3.8441314784566708`*^9, 3.8441315154724126`*^9, 
   3.844132805131607*^9, 3.8441805193962774`*^9, 3.8441805719213915`*^9, {
   3.844180689839303*^9, 3.8441806975243945`*^9}, 3.844258217354206*^9, 
   3.844258688322605*^9, 3.844259237496253*^9, 3.844259363556445*^9, 
   3.8442596559372196`*^9, 3.844260063580272*^9, 3.8442609444943113`*^9, 
   3.8442610386037254`*^9, 3.844261294109233*^9, 3.844261679007877*^9, 
   3.8442617093825226`*^9, 3.8442618030505924`*^9, 3.844435765644907*^9, 
   3.8446069668868475`*^9, 3.844609199601508*^9, 3.8446092398994055`*^9, 
   3.8447044402543716`*^9, 3.844704471639351*^9, 3.8449686612057185`*^9, 
   3.8449755885124893`*^9, 3.8449771324154778`*^9, 3.8449771703018827`*^9, 
   3.8449772517721024`*^9, 3.844981128275205*^9, 3.844981170592743*^9, 
   3.844981211464284*^9, 3.8463515907645836`*^9, 3.8464985581220627`*^9, 
   3.8526839557336726`*^9, 3.8526840775033426`*^9, 3.8531648943923016`*^9, 
   3.8531824481487246`*^9, 3.8532842545942154`*^9},
 FontSize->12,
 CellLabel->"Out[44]=",ExpressionUUID->"b95fa8d5-5a23-4b7b-808d-040f582e010c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["sjsj", "Subtitle",
 CellChangeTimes->{{3.8441160702942815`*^9, 3.844116070707343*^9}},
 FontSize->12,ExpressionUUID->"ce0a9467-15b8-4833-9621-a363b4457137"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X0", ",", "ZX0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8441083873559895`*^9, 3.844108451225446*^9}, {
   3.844109542404761*^9, 3.844109545749219*^9}, {3.8441102724218454`*^9, 
   3.844110301487986*^9}, {3.844110526593505*^9, 3.844110537469571*^9}, {
   3.84411356188613*^9, 3.844113563325465*^9}, 3.844114107713914*^9, 
   3.844115575906942*^9, {3.8441224053927774`*^9, 3.8441224142486315`*^9}, {
   3.844125880538156*^9, 3.84412590102843*^9}, {3.844127164403331*^9, 
   3.844127167896657*^9}, 3.8441275739051127`*^9, {3.84412771173596*^9, 
   3.844127714088419*^9}, {3.8441291914090195`*^9, 3.8441291940399947`*^9}, 
   3.8441310964293413`*^9, {3.844131519140255*^9, 3.844131522876035*^9}, 
   3.844180578327867*^9, {3.8442587576660824`*^9, 3.844258770275897*^9}, {
   3.8442592442855473`*^9, 3.8442592446154995`*^9}, 3.844259372235469*^9, 
   3.844259661060462*^9, 3.8442600423558707`*^9, {3.8442609541668253`*^9, 
   3.8442609544878263`*^9}, 3.8442610176262207`*^9, 3.84426171460903*^9, 
   3.84426178510067*^9, 3.8442621134352303`*^9, {3.8442637206265216`*^9, 
   3.8442637338635826`*^9}, {3.8442647076207595`*^9, 
   3.8442647120708237`*^9}, {3.8442648516488266`*^9, 3.844264859345267*^9}, {
   3.8446069971016345`*^9, 3.8446069996465836`*^9}, 3.8446092240274506`*^9, 
   3.844968718979801*^9, {3.844977149799508*^9, 3.8449771509688697`*^9}, {
   3.8449810956500025`*^9, 3.844981096176208*^9}},
 FontSize->12,
 CellLabel->"In[45]:=",ExpressionUUID->"5aa90a02-3a94-45e0-9f77-83d2b71a5d39"],

Cell[BoxData[
 RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0883883476483184`", " ", "C"}]}]], "Output",
 CellChangeTimes->{{3.8441084440322466`*^9, 3.844108451776075*^9}, 
   3.8441084832469893`*^9, 3.8441087435887604`*^9, 3.844109546239075*^9, {
   3.8441102939336367`*^9, 3.8441103021357365`*^9}, {3.8441105311622767`*^9, 
   3.844110538396142*^9}, 3.844113570322055*^9, {3.8441141208802595`*^9, 
   3.8441141334808702`*^9}, 3.844115644677265*^9, 3.844122089346367*^9, {
   3.8441224086042337`*^9, 3.8441224154889617`*^9}, 3.8441240752367897`*^9, 
   3.8441246433175774`*^9, 3.8441259690107164`*^9, 3.8441271687831163`*^9, 
   3.844127576570099*^9, 3.8441277159774303`*^9, 3.8441291986995397`*^9, 
   3.844131134605141*^9, 3.844131524184307*^9, 3.8441328052185745`*^9, 
   3.8441805194833317`*^9, 3.8441805792854757`*^9, 3.8442582174791813`*^9, {
   3.8442587591930857`*^9, 3.8442587716128235`*^9}, 3.8442592864416313`*^9, 
   3.844259390794593*^9, 3.8442596787034063`*^9, 3.8442600636702747`*^9, 
   3.8442609870722213`*^9, 3.8442610386867266`*^9, 3.844261737663846*^9, 
   3.8442618031505823`*^9, {3.8442637250318413`*^9, 3.8442637398746843`*^9}, 
   3.8442647125509224`*^9, {3.844264853703229*^9, 3.844264860146262*^9}, 
   3.8444357658259087`*^9, 3.8446069669788127`*^9, 3.8446070000854836`*^9, 
   3.844609199671508*^9, 3.844609239985406*^9, 3.8447044402733717`*^9, 
   3.8447044717184*^9, 3.844968661317401*^9, 3.84496871947314*^9, 
   3.8449755885994835`*^9, {3.8449771325004787`*^9, 3.844977151786621*^9}, 
   3.8449811283561697`*^9, 3.846351590857529*^9, 3.846498558210059*^9, 
   3.852683955829379*^9, 3.852684077548854*^9, 3.8531648944773006`*^9, 
   3.853182448227053*^9, 3.853284254676215*^9},
 FontSize->12,
 CellLabel->"Out[45]=",ExpressionUUID->"e80bd236-a698-4651-aaa1-4b2bacde4b2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X1", ",", "ZX1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8441084627230463`*^9, 3.844108464088106*^9}, {
   3.844109554790704*^9, 3.844109580277666*^9}, 3.8441102814444447`*^9, {
   3.8441103419217615`*^9, 3.8441103434007497`*^9}, 3.8441135654366436`*^9, 
   3.844114112235814*^9, 3.8441155889807944`*^9, 3.844125869214684*^9, {
   3.844125901667029*^9, 3.844125920244446*^9}, 3.844127581970048*^9, 
   3.84412921632263*^9, 3.8441310984264297`*^9, {3.8442587621537275`*^9, 
   3.8442587795005255`*^9}, {3.844259247622317*^9, 3.8442592480603766`*^9}, 
   3.8442593739864783`*^9, 3.844259662382558*^9, 3.8442600439418707`*^9, {
   3.8442609580038247`*^9, 3.844260958368825*^9}, 3.8442610206892214`*^9, 
   3.8442617165040293`*^9, 3.8442617867707787`*^9, 3.844609225297432*^9, {
   3.8449810980131254`*^9, 3.8449810985753574`*^9}},
 FontSize->12,
 CellLabel->"In[46]:=",ExpressionUUID->"b607b12c-5cbc-4354-b741-2978a37eb95f"],

Cell[BoxData[
 RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{
  3.8441084897799797`*^9, 3.844108744644491*^9, 3.844109590413474*^9, {
   3.8441103396960297`*^9, 3.8441103439394507`*^9}, 3.844113572048298*^9, {
   3.844114123836883*^9, 3.8441141315548134`*^9}, 3.8441156482901964`*^9, 
   3.8441220902466745`*^9, 3.844124075330792*^9, 3.8441246434285774`*^9, 
   3.8441259690804863`*^9, 3.8441275878199105`*^9, 3.8441292181387186`*^9, 
   3.844131133119589*^9, 3.8441328053055997`*^9, 3.844180519575332*^9, 
   3.844258217603164*^9, {3.844258763387721*^9, 3.844258780317525*^9}, 
   3.844259286648631*^9, 3.8442593910269613`*^9, 3.844259678878421*^9, 
   3.8442600637522726`*^9, 3.8442609872532206`*^9, 3.8442610387737226`*^9, 
   3.8442617378799763`*^9, 3.844261803250579*^9, 3.844435765971966*^9, 
   3.8446069670778475`*^9, 3.8446091996965084`*^9, 3.844609240078406*^9, 
   3.844704440293371*^9, 3.844704471798397*^9, 3.844968661444274*^9, 
   3.844975588675538*^9, 3.844977132609624*^9, 3.844981128446213*^9, 
   3.8463515909505296`*^9, 3.8464985583100605`*^9, 3.852683955926948*^9, 
   3.852684077595251*^9, 3.853164894560302*^9, 3.8531824483070464`*^9, 
   3.853284254758215*^9},
 FontSize->12,
 CellLabel->"Out[46]=",ExpressionUUID->"57e1170b-ea46-4729-b0e6-1833986fb948"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X0", ",", "ZX1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8441085081719527`*^9, 3.8441085117848577`*^9}, 
   3.8441095820155287`*^9, 3.8441102832732677`*^9, 3.8441103490576143`*^9, {
   3.8441130882418356`*^9, 3.844113098853675*^9}, {3.8441135669215994`*^9, 
   3.8441135806138334`*^9}, 3.8441141158678985`*^9, {3.844115604999159*^9, 
   3.844115641690628*^9}, {3.8441258812098217`*^9, 3.844125908272612*^9}, 
   3.8441275909861336`*^9, {3.8441277365548463`*^9, 3.8441277425918317`*^9}, 
   3.8441292280028143`*^9, 3.844131101188983*^9, {3.8442582279748535`*^9, 
   3.844258264995967*^9}, 3.844258672244588*^9, 3.84425879184665*^9, {
   3.8442592507097197`*^9, 3.8442592509447184`*^9}, 3.8442593755584784`*^9, 
   3.844259664459595*^9, 3.8442600457318707`*^9, {3.844260961311825*^9, 
   3.8442609616038246`*^9}, 3.844261022516221*^9, {3.8442617200350294`*^9, 
   3.844261723110029*^9}, 3.8442617887818184`*^9, 3.84460922676581*^9, {
   3.844981100741049*^9, 3.844981101209824*^9}},
 FontSize->12,
 CellLabel->"In[47]:=",ExpressionUUID->"977d100f-451c-4162-9120-bf5a78c6651d"],

Cell[BoxData[
 RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{
  3.8441085131362534`*^9, 3.8441087447614875`*^9, 3.8441095881866293`*^9, 
   3.8441103501241937`*^9, {3.8441130890324264`*^9, 3.8441131009108887`*^9}, {
   3.8441135743599415`*^9, 3.8441135847969913`*^9}, 3.8441141279015055`*^9, 
   3.844115650694487*^9, 3.8441220903386736`*^9, 3.844124075426792*^9, 
   3.8441246435065775`*^9, 3.844125969146491*^9, 3.8441275921908727`*^9, {
   3.8441277375494165`*^9, 3.844127743710724*^9}, 3.8441292309910293`*^9, 
   3.8441311312817664`*^9, 3.844132805407607*^9, 3.844180519674311*^9, {
   3.844258217703167*^9, 3.8442582659329877`*^9}, {3.8442586439270277`*^9, 
   3.8442586735948467`*^9}, {3.8442587929526367`*^9, 3.8442588196033545`*^9}, 
   3.84425928673363*^9, 3.844259391117962*^9, 3.8442596789514065`*^9, 
   3.8442600638442726`*^9, 3.844260987343223*^9, 3.8442610388646684`*^9, 
   3.8442617379755707`*^9, 3.8442618034555783`*^9, 3.8444357661209116`*^9, 
   3.8446069671708503`*^9, 3.8446091997625084`*^9, 3.844609240185405*^9, 
   3.8447044403133717`*^9, 3.8447044718803964`*^9, 3.8449686615383997`*^9, 
   3.8449755887544823`*^9, 3.8449771326986523`*^9, 3.844981128526272*^9, 
   3.846351591044566*^9, 3.8464985584020586`*^9, 3.852683956042323*^9, 
   3.852684077641507*^9, 3.8531648946433015`*^9, 3.8531824484170527`*^9, 
   3.8532842548392143`*^9},
 FontSize->12,
 CellLabel->"Out[47]=",ExpressionUUID->"f10f2963-847a-459b-840d-adeca067870a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X1", ",", "ZX0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{
  3.844108528010021*^9, 3.844109583622353*^9, 3.844110285189449*^9, {
   3.8441103531579657`*^9, 3.8441103539505444`*^9}, 3.8441131360476756`*^9, {
   3.8441135684853377`*^9, 3.8441135820177493`*^9}, {3.84411365637899*^9, 
   3.844113683980566*^9}, 3.8441141187287025`*^9, {3.84412586995859*^9, 
   3.8441259088200383`*^9}, 3.8441275957186375`*^9, {3.844127752868944*^9, 
   3.844127755392603*^9}, 3.844129240299624*^9, 3.844131103227186*^9, 
   3.8442587854753757`*^9, 3.844258984197725*^9, {3.8442592534936695`*^9, 
   3.8442592537317066`*^9}, 3.8442593774284787`*^9, 3.8442596665378*^9, 
   3.8442600482328696`*^9, {3.8442609638863397`*^9, 3.84426096928734*^9}, 
   3.844261024207221*^9, 3.8442617251480303`*^9, 3.8442617903139696`*^9, 
   3.84460922795776*^9, {3.8449811038658915`*^9, 3.8449811043191395`*^9}},
 FontSize->12,
 CellLabel->"In[48]:=",ExpressionUUID->"2c2fe30d-c14e-4868-9ea3-d23a79832023"],

Cell[BoxData[
 RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{
  3.8441085291035194`*^9, 3.8441087448494625`*^9, 3.8441095855389156`*^9, 
   3.8441103548262043`*^9, 3.8441131369468784`*^9, {3.84411357649734*^9, 
   3.844113583054524*^9}, {3.844113658526658*^9, 3.8441136849991255`*^9}, 
   3.8441141356531134`*^9, 3.8441156550699863`*^9, 3.844122090418619*^9, 
   3.8441240755147915`*^9, 3.844124643583577*^9, 3.8441259692195225`*^9, {
   3.8441275967001095`*^9, 3.8441276174460745`*^9}, 3.8441277560824084`*^9, 
   3.844129241994054*^9, 3.8441311286732163`*^9, 3.844132805490841*^9, 
   3.844180519761331*^9, 3.844258217818163*^9, {3.8442587869183755`*^9, 
   3.8442588168302703`*^9}, 3.8442589850587215`*^9, 3.8442592868266306`*^9, 
   3.844259391251962*^9, 3.8442596790553694`*^9, 3.844260063961273*^9, 
   3.844260987452222*^9, 3.8442610389607363`*^9, 3.84426173806157*^9, 
   3.844261803584574*^9, 3.8444357662659616`*^9, 3.844606967253872*^9, 
   3.8446091997835073`*^9, 3.844609240294407*^9, 3.844704440333372*^9, 
   3.844704471960395*^9, 3.8449686616384*^9, 3.8449755888353558`*^9, 
   3.844977132782612*^9, 3.8449811286102133`*^9, 3.8463515911355824`*^9, 
   3.84649855849406*^9, 3.8526839561375885`*^9, 3.8526840776873317`*^9, 
   3.8531648947293015`*^9, 3.853182448496046*^9, 3.8532842549242134`*^9},
 FontSize->12,
 CellLabel->"Out[48]=",ExpressionUUID->"6a02ea93-ed0a-401d-84f7-52dbb8e26113"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X0", ",", "XZ0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8441083873559895`*^9, 3.844108451225446*^9}, {
   3.844109542404761*^9, 3.844109545749219*^9}, {3.8441102724218454`*^9, 
   3.844110301487986*^9}, {3.844110526593505*^9, 3.844110537469571*^9}, {
   3.84411356188613*^9, 3.844113563325465*^9}, 3.844114167166011*^9, {
   3.8441156992338037`*^9, 3.844115737864539*^9}, {3.844125892085396*^9, 
   3.8441258925329485`*^9}, 3.844125955217789*^9, 3.844127603443632*^9, 
   3.844130484866464*^9, 3.8441311054152303`*^9, 3.844258802244955*^9, 
   3.8442589998720813`*^9, {3.8442592619288177`*^9, 3.844259262217825*^9}, 
   3.8442593792244787`*^9, 3.844259668712856*^9, 3.844260050226274*^9, {
   3.8442609669033384`*^9, 3.8442609671323395`*^9}, 3.844261027235221*^9, 
   3.844261256337228*^9, 3.8442617269530296`*^9, 3.8442617922257504`*^9, {
   3.844262755561276*^9, 3.8442627596383114`*^9}, 3.8446092292571917`*^9, {
   3.8449811061450157`*^9, 3.8449811066239243`*^9}, {3.844981154339591*^9, 
   3.844981154727709*^9}},
 FontSize->12,
 CellLabel->"In[49]:=",ExpressionUUID->"0abcaa5a-e341-4821-9af2-4c124657b20d"],

Cell[BoxData[
 RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{{3.8441084440322466`*^9, 3.844108451776075*^9}, 
   3.8441084832469893`*^9, 3.8441087435887604`*^9, 3.844109546239075*^9, {
   3.8441102939336367`*^9, 3.8441103021357365`*^9}, {3.8441105311622767`*^9, 
   3.844110538396142*^9}, 3.844113570322055*^9, 3.8441141759811144`*^9, 
   3.8441157433822165`*^9, 3.8441220905256743`*^9, 3.844124075636753*^9, 
   3.8441246436625767`*^9, 3.84412596929354*^9, 3.8441276140836663`*^9, 
   3.8441304877815857`*^9, 3.844131126460416*^9, 3.8441328055812917`*^9, 
   3.8441805198473315`*^9, 3.8442582179292116`*^9, 3.8442588150742393`*^9, 
   3.8442590006190863`*^9, 3.84425928693363*^9, 3.8442593913799624`*^9, 
   3.844259679150402*^9, 3.8442600641732745`*^9, 3.8442609875552206`*^9, 
   3.844261039130741*^9, 3.8442612680066943`*^9, 3.8442617381515713`*^9, 
   3.8442618037175713`*^9, {3.844262756824278*^9, 3.8442627609622583`*^9}, 
   3.844435766415909*^9, 3.844606967333847*^9, 3.8446091998625083`*^9, 
   3.8446092404214077`*^9, 3.844704440352372*^9, 3.8447044720464*^9, 
   3.84496866174338*^9, 3.844975588916272*^9, 3.844977132865529*^9, {
   3.844981128698267*^9, 3.8449811553221917`*^9}, 3.84635159122753*^9, 
   3.8464985585860605`*^9, 3.852683956230607*^9, 3.852684077732073*^9, 
   3.8531648948123007`*^9, 3.8531824485750475`*^9, 3.853284255006215*^9},
 FontSize->12,
 CellLabel->"Out[49]=",ExpressionUUID->"fb76f2e6-f902-4128-8517-d36dda41ae40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X1", ",", "XZ1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8441084627230463`*^9, 3.844108464088106*^9}, {
   3.844109554790704*^9, 3.844109580277666*^9}, 3.8441102814444447`*^9, {
   3.8441103419217615`*^9, 3.8441103434007497`*^9}, 3.8441135654366436`*^9, 
   3.844114169313368*^9, {3.844115761296279*^9, 3.844115784298112*^9}, 
   3.8441158756093197`*^9, {3.8441167751559253`*^9, 3.844116785526166*^9}, {
   3.844125892986171*^9, 3.8441259093479557`*^9}, 3.844125943357524*^9, 
   3.844127605869317*^9, 3.844130546290099*^9, 3.8441311071269293`*^9, 
   3.8442588039670706`*^9, 3.8442590122975173`*^9, {3.8442592644758167`*^9, 
   3.8442592647727766`*^9}, 3.84425938084827*^9, 3.8442596705049505`*^9, 
   3.8442600525982723`*^9, {3.844260974923222*^9, 3.8442609751742215`*^9}, 
   3.8442610288045096`*^9, 3.8442612593612175`*^9, 3.8442617288470297`*^9, 
   3.8442617948223705`*^9, 3.8446092312495327`*^9, {3.844968795594782*^9, 
   3.8449688024002666`*^9}, {3.844977162685478*^9, 3.844977163375865*^9}, {
   3.8449772323648605`*^9, 3.84497723295572*^9}, {3.8449811506265664`*^9, 
   3.844981151292595*^9}},
 FontSize->12,
 CellLabel->"In[50]:=",ExpressionUUID->"082f7e71-01e2-4178-a78d-a7c333300efb"],

Cell[BoxData[
 RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{
  3.8441084897799797`*^9, 3.844108744644491*^9, 3.844109590413474*^9, {
   3.8441103396960297`*^9, 3.8441103439394507`*^9}, 3.844113572048298*^9, 
   3.8441141782289004`*^9, 3.8441158850860043`*^9, {3.8441167765573807`*^9, 
   3.8441167863981466`*^9}, 3.844122090601675*^9, 3.8441240757247534`*^9, 
   3.8441246437405767`*^9, 3.844125969376487*^9, 3.8441276113534756`*^9, 
   3.8441305720641007`*^9, 3.8441311243207107`*^9, 3.84413280567333*^9, 
   3.8441805199323387`*^9, 3.8442582180512085`*^9, 3.8442588130408125`*^9, 
   3.8442590130585184`*^9, 3.8442592870386305`*^9, 3.844259391481962*^9, 
   3.8442596792414007`*^9, 3.8442600643172727`*^9, 3.8442609876632214`*^9, 
   3.8442610392547636`*^9, 3.8442612699096937`*^9, 3.844261738240571*^9, 
   3.844261803861567*^9, 3.8444357665619593`*^9, 3.8446069674138503`*^9, 
   3.844609199904518*^9, 3.8446092405414057`*^9, 3.844704440371372*^9, 
   3.844704472133402*^9, 3.8449686618267627`*^9, 3.8449688028577743`*^9, 
   3.8449755889993887`*^9, 3.8449771329447184`*^9, 3.8449771641317167`*^9, 
   3.8449772336650977`*^9, {3.844981128782255*^9, 3.8449811586052756`*^9}, 
   3.846351591330529*^9, 3.846498558678034*^9, 3.852683956327612*^9, 
   3.8526840777780895`*^9, 3.8531648948973017`*^9, 3.853182448589044*^9, 
   3.8532842550902147`*^9},
 FontSize->12,
 CellLabel->"Out[50]=",ExpressionUUID->"77bd2785-d0f4-4bb7-9e91-9942f546bb5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X0", ",", "XZ1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8441085081719527`*^9, 3.8441085117848577`*^9}, 
   3.8441095820155287`*^9, 3.8441102832732677`*^9, 3.8441103490576143`*^9, {
   3.8441130882418356`*^9, 3.844113098853675*^9}, {3.8441135669215994`*^9, 
   3.8441135806138334`*^9}, 3.8441141710243797`*^9, {3.844115795923555*^9, 
   3.844115806654427*^9}, {3.8441158801416397`*^9, 3.844115882900871*^9}, 
   3.844116765886698*^9, {3.844117756031254*^9, 3.8441177575389433`*^9}, {
   3.8441259099879184`*^9, 3.844125910572323*^9}, 3.8441259558054385`*^9, {
   3.844127514893104*^9, 3.844127518275918*^9}, {3.84412760798569*^9, 
   3.844127631786689*^9}, {3.8441284994156036`*^9, 3.8441285053176656`*^9}, {
   3.8441286413186865`*^9, 3.8441286445922747`*^9}, 3.8441286896375723`*^9, {
   3.8441287353245153`*^9, 3.8441287504709415`*^9}, {3.84412881798203*^9, 
   3.844128835672244*^9}, {3.8441290734344263`*^9, 3.8441290773180923`*^9}, 
   3.8441305686508417`*^9, 3.844131110711917*^9, 3.8442588058440704`*^9, 
   3.8442590278039713`*^9, {3.8442592675639963`*^9, 3.844259267729993*^9}, 
   3.844259382789303*^9, 3.844259672465042*^9, 3.844260054527272*^9, {
   3.8442609781492205`*^9, 3.8442609783982215`*^9}, 3.8442610308764553`*^9, 
   3.8442612618723764`*^9, 3.844261431329873*^9, 3.844261731619034*^9, 
   3.8442617964695253`*^9, 3.84460923332502*^9, {3.8449811107550373`*^9, 
   3.8449811116983166`*^9}, {3.844981145840382*^9, 3.8449811459844255`*^9}},
 FontSize->12,
 CellLabel->"In[51]:=",ExpressionUUID->"40d241ac-aacc-444c-bac5-5c6e9b47b07d"],

Cell[BoxData[
 RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{
  3.8441085131362534`*^9, 3.8441087447614875`*^9, 3.8441095881866293`*^9, 
   3.8441103501241937`*^9, {3.8441130890324264`*^9, 3.8441131009108887`*^9}, {
   3.8441135743599415`*^9, 3.8441135847969913`*^9}, 3.8441141804801702`*^9, 
   3.8441158876641617`*^9, 3.844116766964819*^9, 3.844117758808217*^9, 
   3.8441220906796985`*^9, {3.844123155634801*^9, 3.8441231647198486`*^9}, 
   3.844124075813792*^9, 3.844124643817577*^9, 3.844125969444542*^9, 
   3.844127518735506*^9, {3.844127609798439*^9, 3.844127632306411*^9}, 
   3.8441285060921917`*^9, 3.8441286451282716`*^9, 3.8441286904799275`*^9, {
   3.84412874059031*^9, 3.8441287510952673`*^9}, {3.844128827461376*^9, 
   3.844128836656231*^9}, 3.8441290780544343`*^9, 3.8441305697977505`*^9, 
   3.844131122213188*^9, 3.844132805765328*^9, 3.8441805200213118`*^9, 
   3.8442582181882143`*^9, 3.844258811131812*^9, 3.84425902847797*^9, 
   3.8442592871446314`*^9, 3.844259391594962*^9, 3.8442596793334208`*^9, 
   3.8442600644382725`*^9, 3.844260987761221*^9, 3.8442610393477516`*^9, 
   3.84426127263912*^9, 3.8442614399908857`*^9, 3.8442617383295703`*^9, 
   3.8442618040195627`*^9, 3.8444357666999598`*^9, 3.844606967492852*^9, 
   3.844609199990508*^9, 3.844609240648405*^9, 3.8447044403903713`*^9, 
   3.8447044722263966`*^9, 3.8449686619362116`*^9, 3.844975589080087*^9, 
   3.844977133031664*^9, {3.8449811288702116`*^9, 3.8449811464140253`*^9}, 
   3.8463515914285316`*^9, 3.8464985587900047`*^9, 3.852683956428463*^9, 
   3.8526840778248863`*^9, 3.8531648949813023`*^9, 3.853182448667044*^9, 
   3.8532842551762147`*^9},
 FontSize->12,
 CellLabel->"Out[51]=",ExpressionUUID->"d93cec0e-55c0-4d24-92c2-ed7d94e61b88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"X1", ",", "XZ0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], "]"}],
    "//", "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8441162288484225`*^9, 3.844116231402866*^9}, 
   3.844116780200055*^9, {3.8441171190881305`*^9, 3.8441171358357067`*^9}, 
   3.8441177506620865`*^9, {3.844125893453863*^9, 3.844125911163802*^9}, 
   3.8441259438905506`*^9, 3.844127780805158*^9, 3.844130559906721*^9, {
   3.8441310063467884`*^9, 3.8441310100803537`*^9}, 3.8441311168959455`*^9, {
   3.8441311891407623`*^9, 3.844131191926197*^9}, 3.844132813550612*^9, 
   3.8441805600861497`*^9, {3.8442586498352365`*^9, 3.844258661691476*^9}, 
   3.8442588077651105`*^9, {3.844259271587206*^9, 3.8442592915246286`*^9}, 
   3.844259384616313*^9, 3.8442596754671383`*^9, 3.844260056345271*^9, {
   3.8442609820852203`*^9, 3.8442609835222197`*^9}, 3.844261032460456*^9, 
   3.8442612642904263`*^9, {3.844261433559868*^9, 3.8442614375088716`*^9}, 
   3.8442617341170297`*^9, 3.844261798156471*^9, {3.844265662648382*^9, 
   3.844265668313624*^9}, 3.8446092345047855`*^9, {3.8449772007321076`*^9, 
   3.844977200860549*^9}, {3.8449811145523663`*^9, 3.8449811152155724`*^9}},
 FontSize->12,
 CellLabel->"In[52]:=",ExpressionUUID->"98c9dd5a-172c-4280-b911-70895dc3c5f7"],

Cell[BoxData[
 RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.08838834764831846`", " ", "C"}]}]], "Output",
 CellChangeTimes->{
  3.8441162327168503`*^9, 3.84411678114091*^9, {3.8441171299441757`*^9, 
   3.8441171367649083`*^9}, 3.8441177518159776`*^9, 3.8441220907566986`*^9, {
   3.844123151379174*^9, 3.8441231630535555`*^9}, 3.8441240759177566`*^9, 
   3.844124643896577*^9, 3.8441259695104866`*^9, {3.844127776426033*^9, 
   3.844127781785902*^9}, 3.8441305608258667`*^9, 3.8441310108894796`*^9, 
   3.8441311205998993`*^9, 3.8441311925328465`*^9, {3.8441328058529325`*^9, 
   3.844132818287563*^9}, 3.844180520108333*^9, 3.8441805610742464`*^9, 
   3.844258218415243*^9, {3.8442586539624133`*^9, 3.8442586622804437`*^9}, 
   3.8442588093668127`*^9, 3.844259072892971*^9, {3.84425928726163*^9, 
   3.8442592921906304`*^9}, {3.844259385876315*^9, 3.844259391712964*^9}, 
   3.8442596794224014`*^9, 3.844260064581273*^9, 3.8442609878592205`*^9, 
   3.8442610394597816`*^9, 3.84426127538547*^9, 3.844261442446884*^9, 
   3.84426173842557*^9, 3.844261804146529*^9, {3.8442656639113817`*^9, 
   3.8442656690576196`*^9}, 3.8444357668929605`*^9, 3.8446069675888405`*^9, 
   3.8446092000155125`*^9, 3.8446092407654057`*^9, 3.8447044404093714`*^9, 
   3.8447044723034*^9, 3.8449686620122485`*^9, 3.844975589157087*^9, 
   3.8449771331147213`*^9, 3.8449772012925205`*^9, 3.844981128954253*^9, 
   3.8463515915205297`*^9, 3.8464985588780622`*^9, 3.8526839565250025`*^9, 
   3.8526840778720574`*^9, 3.853164895065301*^9, 3.8531824487470446`*^9, 
   3.8532842552572155`*^9},
 FontSize->12,
 CellLabel->"Out[52]=",ExpressionUUID->"7dbed1e6-3c4e-4048-b1b1-fbd398b1a52c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["matrices", "Subtitle",
 CellChangeTimes->{{3.8446511749754577`*^9, 3.8446511790328026`*^9}},
 FontSize->12,ExpressionUUID->"3b399277-3911-4bdf-b084-67c506610970"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"0", " ", "ZX"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"0", " ", "Z"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}},
 FontSize->12,
 CellLabel->"In[53]:=",ExpressionUUID->"a38e09c7-fcca-464d-a1d3-283a756946a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]000", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.8442629552834616`*^9, 
   3.84426295682843*^9}, 3.8446116531384974`*^9},
 FontSize->12,
 CellLabel->"In[54]:=",ExpressionUUID->"50d2cf8e-1a9d-446e-a021-d0c7e1ab4dec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.301776695296637`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.125`", " ", "C"}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.05177669529663686`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.125`", " ", "C"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.125`", " ", "C"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.05177669529663686`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.125`", " ", "C"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.301776695296637`", " ", "C"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.8442629578976088`*^9, 3.8446045263349233`*^9, 
   3.8446115498049445`*^9, 3.8446116941820545`*^9, 3.8446495155415792`*^9, 
   3.844651245950387*^9, 3.844683770549651*^9, 3.8446981727894917`*^9, 
   3.844733073225396*^9, 3.844733367876463*^9, 3.844981129085212*^9, 
   3.8463515916445637`*^9, 3.8464985589860587`*^9, 3.852683964315532*^9, 
   3.852684077929056*^9, 3.853164895166301*^9, 3.853182448841028*^9, 
   3.8532842553542137`*^9},
 FontSize->12,
 CellLabel->"Out[54]=",ExpressionUUID->"aa176849-75eb-4718-aa63-14a66a6897ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]000BC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
       "]"}], ".", "\[Rho]000", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}],
       ".", "\[Rho]000", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9},
 FontSize->12,
 CellLabel->"In[55]:=",ExpressionUUID->"8bb45bf8-9e01-4c8a-98d1-d33b9c63c318"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663698`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.17677669529663687`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.17677669529663687`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663698`", " ", "C"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.84649855909006*^9, 
   3.852683966562817*^9, 3.8526840779799633`*^9, 3.8531648952723*^9, 
   3.8531824489210725`*^9, 3.8532842554552145`*^9},
 FontSize->12,
 CellLabel->"Out[55]=",ExpressionUUID->"9348f412-d96a-496b-93ca-6697d6fbc1e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]000BC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]000BC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352428227372*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"3f4a47f3-9941-4d06-9ad6-bdd35fe56b58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663698`", " ", "C"}]}], ",", 
   RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663698`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.17677669529663687`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.17677669529663687`", " ", "C"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.846498559181431*^9, 
  3.8526839694329834`*^9, 3.852684078027398*^9, 3.8531648953543015`*^9, 
  3.8531824490233355`*^9, 3.8532842555332146`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"c8d9ec0c-ae99-467d-aa61-b2649dc1d8ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]000AB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]000", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]000", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442672754876204`*^9, 3.844267322288148*^9}, {
   3.844267428122768*^9, 3.8442674372932076`*^9}, {3.8446130849606857`*^9, 
   3.844613092184125*^9}, 3.8446131845564823`*^9},
 FontSize->12,
 CellLabel->"In[57]:=",ExpressionUUID->"68ed5703-a4aa-48a3-a2d7-e8dfa26b296d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663698`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.17677669529663687`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.17677669529663687`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663698`", " ", "C"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8442673159338408`*^9, 3.8442673249574165`*^9}, 
   3.8442674417465024`*^9, 3.844604527780921*^9, 3.8446115513059444`*^9, 
   3.844611695375098*^9, 3.8446131174687624`*^9, 3.8446131960667396`*^9, 
   3.844649515693615*^9, 3.844651246124979*^9, 3.844683770694651*^9, 
   3.8446981729634905`*^9, 3.8447330735564365`*^9, 3.844733367987463*^9, 
   3.8449811292492685`*^9, 3.846351591827566*^9, 3.846498559277377*^9, 
   3.8526839718986063`*^9, 3.852684078074204*^9, 3.853164895438302*^9, 
   3.853182449120336*^9, 3.853284255617215*^9},
 FontSize->12,
 CellLabel->"Out[57]=",ExpressionUUID->"7185c55a-d688-44e1-882e-6567b4038d4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]000AB", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]000AB", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352445964012*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"641aa584-5acb-45ce-82d6-fb5f1b3187bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663698`", " ", "C"}]}], ",", 
   RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663698`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.17677669529663687`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.17677669529663687`", " ", "C"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524622889442`*^9, 
  3.846498559373438*^9, 3.8526839747468224`*^9, 3.85268407811992*^9, 
  3.8531648955243015`*^9, 3.8531824491993356`*^9, 3.8532842557082148`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"704b5baf-7a1f-4846-a8bd-a7d19876cccb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]000AC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]000", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]000", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463516415463047`*^9, 3.8463516708819265`*^9}},
 FontSize->12,
 CellLabel->"In[59]:=",ExpressionUUID->"96522c9f-adb6-4828-9c42-1cd6cc9c1eb7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.25`", " ", "C"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.25`", " ", "C"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846351674304371*^9, 
   3.846498559465432*^9, 3.8526839780506926`*^9, 3.8526840781663837`*^9, 
   3.8531648956073017`*^9, 3.853182449279335*^9, 3.8532842557932143`*^9},
 FontSize->12,
 CellLabel->"Out[59]=",ExpressionUUID->"55feb118-cd61-4a97-9d0d-de5d12148b6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]000AC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]000AC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352458380713*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"9e05f2c8-bc54-4480-a7e6-88f6666b8570"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", 
   RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", 
   RowBox[{"0.25`", " ", "C"}], ",", 
   RowBox[{"0.25`", " ", "C"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524647515564`*^9, 
  3.846498559557431*^9, 3.852683980675708*^9, 3.8526840782112045`*^9, 
  3.853164895693302*^9, 3.8531824492943373`*^9, 3.8532842558742146`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"6d10bf41-fda8-4bdc-bbab-d7e15cc501a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]000BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]000BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267000620784*^9, 3.844267044370624*^9}, 
   3.8442671250951614`*^9, {3.844604578004983*^9, 3.844604580409318*^9}, {
   3.844613096417437*^9, 3.8446131099679537`*^9}, 3.8446131814183965`*^9},
 FontSize->12,
 CellLabel->"In[61]:=",ExpressionUUID->"225eae44-4566-4580-852b-554f7173b1e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000001`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000001`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844267037522113*^9, 3.844267044998051*^9}, {
   3.8442671325505557`*^9, 3.844267154255332*^9}, {3.8442672009366703`*^9, 
   3.8442672537060633`*^9}, 3.844267444199465*^9, 3.8446045278599205`*^9, 
   3.844604593068783*^9, 3.8446115513809443`*^9, 3.844611695441079*^9, 
   3.8446131175307627`*^9, 3.844613196127613*^9, 3.8446495157646337`*^9, 
   3.8446512462059784`*^9, 3.844683770768651*^9, 3.844698173047491*^9, 
   3.844733073711458*^9, 3.844733368041462*^9, 3.8449811293212132`*^9, 
   3.8463515919155283`*^9, 3.846498559653431*^9, 3.852683986295355*^9, 
   3.8526840782673473`*^9, 3.8531648957763014`*^9, 3.853182449376336*^9, 
   3.853284255956215*^9},
 FontSize->12,
 CellLabel->"Out[61]=",ExpressionUUID->"ed8191e8-fc99-4316-bc11-bf84be3793e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]000BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]000BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267065356526*^9, 3.844267127610202*^9}, {
   3.844604582968546*^9, 3.844604590585753*^9}, {3.844613098891167*^9, 
   3.844613107325963*^9}, 3.8446131794571257`*^9},
 FontSize->12,
 CellLabel->"In[62]:=",ExpressionUUID->"30be4368-c00e-44f3-970d-a69d033c0828"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000001`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000001`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267099663314*^9, {3.8442671354078984`*^9, 3.844267157521298*^9}, {
   3.8442672036950226`*^9, 3.844267257493291*^9}, 3.8442674463204117`*^9, 
   3.844604527939921*^9, 3.844604594965831*^9, 3.8446115514459457`*^9, 
   3.844611695506096*^9, 3.8446131175947633`*^9, 3.8446131961965857`*^9, 
   3.844649515854675*^9, 3.8446512462869787`*^9, 3.8446837708436513`*^9, 
   3.8446981731304913`*^9, 3.844733073868461*^9, 3.844733368091462*^9, 
   3.8449811294052124`*^9, 3.8463515920035286`*^9, 3.8464985597494307`*^9, 
   3.8526839889633503`*^9, 3.852684078313549*^9, 3.8531648958613005`*^9, 
   3.853182449466335*^9, 3.8532842560542145`*^9},
 FontSize->12,
 CellLabel->"Out[62]=",ExpressionUUID->"a4622f7a-545c-42be-ae72-d2341955ec9d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]000AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]000AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.8442673390463066`*^9, 3.844267344758537*^9}, {
  3.8446045859207773`*^9, 3.8446045885035543`*^9}, {3.844613102394989*^9, 
  3.8446131054459486`*^9}, {3.844613145519075*^9, 3.844613169758703*^9}},
 FontSize->12,
 CellLabel->"In[63]:=",ExpressionUUID->"c284e7b1-98fe-424b-8ce7-23a36a2f3dfc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000001`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000001`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267350171671*^9, 3.8442674489242215`*^9, 3.84460452801692*^9, 
   3.844604597439324*^9, 3.8446115515129457`*^9, 3.844611695608096*^9, 
   3.8446131176557612`*^9, {3.844613149582357*^9, 3.844613196256631*^9}, 
   3.844649515926675*^9, 3.8446512463729787`*^9, 3.8446837709176517`*^9, 
   3.844698173227492*^9, 3.8447330740234604`*^9, 3.844733368139464*^9, 
   3.8449811294915123`*^9, 3.8463515920895433`*^9, 3.8464985598534317`*^9, 
   3.8526839914967775`*^9, 3.8526840783609085`*^9, 3.8531648959423018`*^9, 
   3.853182449544335*^9, 3.8532842561372147`*^9},
 FontSize->12,
 CellLabel->"Out[63]=",ExpressionUUID->"72183d06-a791-4292-9f6e-c34fec8d95fe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]000", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]000", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844614787902005*^9, 3.8446148188553514`*^9}},
 FontSize->12,
 CellLabel->"In[64]:=",ExpressionUUID->"beffc68f-b6a6-49de-9e7b-ed9e44f95953"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UBd000", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Lambda]000AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000AC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000AC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000AC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000BC", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000BC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000BC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000BC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000AB", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000AB", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000AB", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000AB", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "5", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "8", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "6", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
     "Chop"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
   3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446503838965616`*^9, 
   3.844650394120493*^9}, {3.846352488950621*^9, 3.846352657375533*^9}, {
   3.846352725774949*^9, 3.8463528791060953`*^9}, {3.8463532420973873`*^9, 
   3.84635328334816*^9}, 3.8464989294303565`*^9},
 FontSize->12,
 CellLabel->"In[65]:=",ExpressionUUID->"ee9cd649-bc0f-4f18-8c21-e14221e5cb77"],

Cell[BoxData[
 RowBox[{"2.7982479266142875`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.798247926614288`", " ", "C"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.4628344874857535`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.7414869670412716`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1.414213562373095`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.4426950408889638`"}], "+", 
     RowBox[{"0.721347520444482`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2.4628344874857535`"}], "+", 
     RowBox[{"1.0201394465967901`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2.4142135623730945`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{"0.7213475204444817`", " ", "C", " ", 
   RowBox[{"Log", "[", "C", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.422555594292174`"}], "-", 
     RowBox[{"1.0201394465967895`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.4142135623730952`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.422555594292174`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.29879192615230765`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1.414213562373096`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8446149280741124`*^9, 3.8446495160086555`*^9, 3.844650394882233*^9, 
   3.844651246475979*^9, 3.8446837710181637`*^9, 3.844698173322492*^9, 
   3.844733074201442*^9, 3.8447333682054634`*^9, 3.8449811295885324`*^9, 
   3.84635159221457*^9, 3.8463526155646925`*^9, {3.8463526489385967`*^9, 
   3.846352658108232*^9}, 3.846352744528432*^9, {3.8463528728753242`*^9, 
   3.8463528797552824`*^9}, 3.8463532529053717`*^9, 3.846353286276738*^9, 
   3.8464985600254326`*^9, 3.846498933563814*^9, 3.8526839975536947`*^9, 
   3.8526840784169707`*^9, 3.8531648961393003`*^9, 3.8531824497103357`*^9, 
   3.853284256308215*^9},
 FontSize->12,
 CellLabel->"Out[65]=",ExpressionUUID->"97d8dcb9-070c-4ebc-92a0-2f8a2a80d57a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB000", "=", " ", 
  RowBox[{
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "7", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "8", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}], ")"}]}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8463526724731755`*^9, 3.8463526827350454`*^9}, {
  3.8463534211209855`*^9, 3.846353421702093*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"2286c0c3-9609-4bbe-9be9-cf17e01a0f8e"],

Cell[BoxData[
 RowBox[{"0.5`", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.301776695296637`", " ", "C"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.301776695296637`", " ", "C"}]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.05177669529663686`", " ", "C"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.05177669529663686`", " ", "C"}]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "+", 
    RowBox[{"0.7213475204444817`", " ", "C", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"0.125`", " ", "C"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8463526848883886`*^9, 3.846353294950824*^9, 
  3.8463534262112303`*^9, 3.8464985601174326`*^9, 3.852683999894659*^9, 
  3.8526840784708204`*^9, 3.8531648962253017`*^9, 3.8531824498026943`*^9, 
  3.853284256388215*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"d7e5c173-7b0e-4a56-ad25-44e4d2fdca09"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"0", " ", "ZX"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"1", " ", "X"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.844252731964075*^9, 3.844252734215053*^9}},
 FontSize->12,
 CellLabel->"In[67]:=",ExpressionUUID->"3ae5dca6-710c-4dc7-a7e6-5dd69e196384"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]001", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.844252739517188*^9, 
   3.844252772418583*^9}, {3.844257318377095*^9, 3.844257322481939*^9}, {
   3.8442627816820507`*^9, 3.8442628015408115`*^9}, 3.844611650910859*^9},
 FontSize->12,
 CellLabel->"In[68]:=",ExpressionUUID->"a9c5bff9-01ab-482f-a21b-877d77a4703f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.8442527850564985`*^9, 3.84425308265005*^9, 3.84425732326194*^9, 
   3.8442573874133897`*^9, 3.8442628072359414`*^9, 3.844604526429921*^9, 
   3.8446115499259443`*^9, 3.8446116942700973`*^9, 3.8446495161206746`*^9, 
   3.844651246571978*^9, 3.8446837711271687`*^9, 3.8446981734194913`*^9, 
   3.844733074377426*^9, 3.844733368278472*^9, 3.8449811296885138`*^9, 
   3.846351592390584*^9, 3.846498560221379*^9, 3.8526840186395707`*^9, 
   3.8526840785314727`*^9, 3.8531648963403015`*^9, 3.853182449916695*^9, 
   3.853284256497214*^9},
 FontSize->12,
 CellLabel->"Out[68]=",ExpressionUUID->"a7f6a017-9f57-4bcb-99ae-9fe4ad968f8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]001BC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
       "]"}], ".", "\[Rho]001", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}],
       ".", "\[Rho]001", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463542605384264`*^9, 3.8463542660782175`*^9}},
 FontSize->12,
 CellLabel->"In[69]:=",ExpressionUUID->"3a18bbff-f57d-4bad-96c6-d3dd278c7a57"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846355350507515*^9, 
   3.8464985603253775`*^9, 3.852684018747359*^9, 3.8526840785780506`*^9, 
   3.8531648964293013`*^9, 3.8531824500006943`*^9, 3.8532842565782146`*^9},
 FontSize->12,
 CellLabel->"Out[69]=",ExpressionUUID->"d5f10121-c1bc-4b57-87b8-08f029c92382"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]001BC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]001BC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352428227372*^9}, {
  3.846354268352151*^9, 3.8463542704071283`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"4fd97cbd-34b9-48d1-aae3-5a0e39a77f83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463553506055145`*^9, 
  3.8464985604214096`*^9, 3.852684018839074*^9, 3.852684078592045*^9, 
  3.853164896516301*^9, 3.853182450080695*^9, 3.8532842566592145`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"49e05514-9ed6-4acf-b0dd-ac001fbb3101"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]001AB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]001", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]001", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442672754876204`*^9, 3.844267322288148*^9}, {
   3.844267428122768*^9, 3.8442674372932076`*^9}, {3.8446130849606857`*^9, 
   3.844613092184125*^9}, 3.8446131845564823`*^9, {3.846354272190845*^9, 
   3.846354277808859*^9}},
 FontSize->12,
 CellLabel->"In[71]:=",ExpressionUUID->"0ddde36e-6916-4146-836c-6b2d8d00ee65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663692`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.1767766952966368`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.1767766952966368`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663692`", " ", "C"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8442673159338408`*^9, 3.8442673249574165`*^9}, 
   3.8442674417465024`*^9, 3.844604527780921*^9, 3.8446115513059444`*^9, 
   3.844611695375098*^9, 3.8446131174687624`*^9, 3.8446131960667396`*^9, 
   3.844649515693615*^9, 3.844651246124979*^9, 3.844683770694651*^9, 
   3.8446981729634905`*^9, 3.8447330735564365`*^9, 3.844733367987463*^9, 
   3.8449811292492685`*^9, 3.846351591827566*^9, 3.846355350688532*^9, 
   3.846498560517431*^9, 3.8526840189331837`*^9, 3.8526840786379485`*^9, 
   3.853164896606301*^9, 3.853182450160695*^9, 3.853284256742215*^9},
 FontSize->12,
 CellLabel->"Out[71]=",ExpressionUUID->"4702dbdc-694c-4219-b74f-f11e26b0aa86"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]001AB", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]001AB", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352445964012*^9}, {
  3.8463542812860684`*^9, 3.846354285025817*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"e0fdf802-9aec-42c0-a0f2-68453f747993"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663692`", " ", "C"}]}], ",", 
   RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663692`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.1767766952966368`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.1767766952966368`", " ", "C"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524622889442`*^9, 
  3.8463553507735243`*^9, 3.8464985606174107`*^9, 3.852684019023136*^9, 
  3.8526840786859035`*^9, 3.8531648966923013`*^9, 3.8531824502396955`*^9, 
  3.8532842568252153`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"713a70f9-61a2-479b-9cf4-9b59a9a538a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]001AC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]001", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]001", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463516415463047`*^9, 3.8463516708819265`*^9}, {3.846354293772948*^9, 
   3.8463542988319016`*^9}},
 FontSize->12,
 CellLabel->"In[73]:=",ExpressionUUID->"93aa6d4c-f2c0-4d80-941f-12c786659f19"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846351674304371*^9, 
   3.846355350858532*^9, 3.8464985607094316`*^9, 3.8526840191152716`*^9, 
   3.852684078732313*^9, 3.8531648967813015`*^9, 3.853182450320694*^9, 
   3.8532842569082155`*^9},
 FontSize->12,
 CellLabel->"Out[73]=",ExpressionUUID->"639beb41-3178-4fa8-9c82-3e26590adbb2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]001AC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]001AC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352458380713*^9}, {
  3.8463543029753046`*^9, 3.8463543048045254`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"2529c74f-8782-461b-8c88-5ed7bb519d97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524647515564`*^9, 
  3.846355350946518*^9, 3.8464985608054314`*^9, 3.85268401920432*^9, 
  3.852684078780366*^9, 3.8531648968663015`*^9, 3.853182450400695*^9, 
  3.8532842569902153`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"7658e561-e5c0-4860-aa75-5e3434236fd5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]001BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]001BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267000620784*^9, 3.844267044370624*^9}, 
   3.8442671250951614`*^9, {3.844604578004983*^9, 3.844604580409318*^9}, {
   3.844613096417437*^9, 3.8446131099679537`*^9}, 3.8446131814183965`*^9, {
   3.846354307899654*^9, 3.8463543123520164`*^9}},
 FontSize->12,
 CellLabel->"In[75]:=",ExpressionUUID->"d72413b5-7509-47a4-ba83-8f298b9baf4d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844267037522113*^9, 3.844267044998051*^9}, {
   3.8442671325505557`*^9, 3.844267154255332*^9}, {3.8442672009366703`*^9, 
   3.8442672537060633`*^9}, 3.844267444199465*^9, 3.8446045278599205`*^9, 
   3.844604593068783*^9, 3.8446115513809443`*^9, 3.844611695441079*^9, 
   3.8446131175307627`*^9, 3.844613196127613*^9, 3.8446495157646337`*^9, 
   3.8446512462059784`*^9, 3.844683770768651*^9, 3.844698173047491*^9, 
   3.844733073711458*^9, 3.844733368041462*^9, 3.8449811293212132`*^9, 
   3.8463515919155283`*^9, 3.846355351033533*^9, 3.846498560917449*^9, 
   3.8526840192930837`*^9, 3.8526840787951565`*^9, 3.8531648969563017`*^9, 
   3.853182450491703*^9, 3.8532842570732145`*^9},
 FontSize->12,
 CellLabel->"Out[75]=",ExpressionUUID->"6e8055db-2c47-404d-a122-97dcacb08919"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]001BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]001BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267065356526*^9, 3.844267127610202*^9}, {
   3.844604582968546*^9, 3.844604590585753*^9}, {3.844613098891167*^9, 
   3.844613107325963*^9}, 3.8446131794571257`*^9, {3.8463543177775545`*^9, 
   3.8463543229596453`*^9}},
 FontSize->12,
 CellLabel->"In[76]:=",ExpressionUUID->"ed879019-2c02-4ffd-9484-14cc7078be3d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267099663314*^9, {3.8442671354078984`*^9, 3.844267157521298*^9}, {
   3.8442672036950226`*^9, 3.844267257493291*^9}, 3.8442674463204117`*^9, 
   3.844604527939921*^9, 3.844604594965831*^9, 3.8446115514459457`*^9, 
   3.844611695506096*^9, 3.8446131175947633`*^9, 3.8446131961965857`*^9, 
   3.844649515854675*^9, 3.8446512462869787`*^9, 3.8446837708436513`*^9, 
   3.8446981731304913`*^9, 3.844733073868461*^9, 3.844733368091462*^9, 
   3.8449811294052124`*^9, 3.8463515920035286`*^9, 3.8463553511245327`*^9, 
   3.846498561005373*^9, 3.8526840193801556`*^9, 3.8526840788400135`*^9, 
   3.8531648970443015`*^9, 3.8531824505716944`*^9, 3.8532842571582146`*^9},
 FontSize->12,
 CellLabel->"Out[76]=",ExpressionUUID->"2ded8984-be1e-4ac9-84b1-d23992978503"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]001AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]001AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.8442673390463066`*^9, 3.844267344758537*^9}, {
  3.8446045859207773`*^9, 3.8446045885035543`*^9}, {3.844613102394989*^9, 
  3.8446131054459486`*^9}, {3.844613145519075*^9, 3.844613169758703*^9}, {
  3.8463543200199385`*^9, 3.846354324930481*^9}},
 FontSize->12,
 CellLabel->"In[77]:=",ExpressionUUID->"1aef24f3-b095-4a16-9595-dbf394ace116"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267350171671*^9, 3.8442674489242215`*^9, 3.84460452801692*^9, 
   3.844604597439324*^9, 3.8446115515129457`*^9, 3.844611695608096*^9, 
   3.8446131176557612`*^9, {3.844613149582357*^9, 3.844613196256631*^9}, 
   3.844649515926675*^9, 3.8446512463729787`*^9, 3.8446837709176517`*^9, 
   3.844698173227492*^9, 3.8447330740234604`*^9, 3.844733368139464*^9, 
   3.8449811294915123`*^9, 3.8463515920895433`*^9, 3.846355351226513*^9, 
   3.8464985610973787`*^9, 3.8526840194672303`*^9, 3.8526840788860116`*^9, 
   3.8531648971303015`*^9, 3.8531824506516943`*^9, 3.8532842572402153`*^9},
 FontSize->12,
 CellLabel->"Out[77]=",ExpressionUUID->"21edac1d-f472-4cc4-8ad0-d79b13a77601"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]001", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]001", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844614787902005*^9, 3.8446148188553514`*^9}, {
  3.846354327851164*^9, 3.8463543307328615`*^9}},
 FontSize->12,
 CellLabel->"In[78]:=",ExpressionUUID->"df9e68a5-6205-43df-8bc7-f4780ad8c1b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UBd001", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Lambda]001AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001AC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001AC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001AC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001BC", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001BC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001BC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001BC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001AB", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001AB", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001AB", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001AB", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "5", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "8", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "6", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
     "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
   3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446503838965616`*^9, 
   3.844650394120493*^9}, {3.846352488950621*^9, 3.846352657375533*^9}, {
   3.846352725774949*^9, 3.8463528791060953`*^9}, {3.8463532420973873`*^9, 
   3.84635328334816*^9}, {3.8463543331958103`*^9, 3.8463543793146896`*^9}, {
   3.846355326111565*^9, 3.846355336557742*^9}, {3.846355414030452*^9, 
   3.8463554252899766`*^9}, {3.846355517457004*^9, 3.846355521272357*^9}, 
   3.8463556153322153`*^9, 3.846498942724097*^9},
 FontSize->12,
 CellLabel->"In[79]:=",ExpressionUUID->"7c62c480-d92d-421e-b0ba-80d8fc2f3754"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.4999999999999991`"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.2314172437428763`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.5100697232983948`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2.4142135623730945`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.21127779714608697`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.5100697232983945`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.4142135623730952`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8446149280741124`*^9, 3.8446495160086555`*^9, 3.844650394882233*^9, 
   3.844651246475979*^9, 3.8446837710181637`*^9, 3.844698173322492*^9, 
   3.844733074201442*^9, 3.8447333682054634`*^9, 3.8449811295885324`*^9, 
   3.84635159221457*^9, 3.8463526155646925`*^9, {3.8463526489385967`*^9, 
   3.846352658108232*^9}, 3.846352744528432*^9, {3.8463528728753242`*^9, 
   3.8463528797552824`*^9}, 3.8463532529053717`*^9, 3.846353286276738*^9, 
   3.8463553513671637`*^9, 3.846355428844103*^9, 3.8463555218930826`*^9, 
   3.846355618185998*^9, 3.846498561241356*^9, 3.846498944872821*^9, 
   3.8526840195622883`*^9, 3.8526840789421673`*^9, 3.853164897241302*^9, 
   3.853182450756695*^9, 3.853284257410215*^9},
 FontSize->12,
 CellLabel->"Out[79]=",ExpressionUUID->"825f1d42-7f9e-4ba2-b527-21ebda20b210"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB001", "=", " ", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
  3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446150777267275`*^9, 
  3.8446151075611277`*^9}, {3.844650371753048*^9, 3.844650377416473*^9}},
 FontSize->12,
 CellLabel->"In[80]:=",ExpressionUUID->"10a27cb1-f507-4132-9acd-bd139f75ba6f"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831846`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831846`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.0883883476483184`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.0883883476483184`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8446149280741124`*^9, 3.844615112952981*^9, 
  3.844649516586658*^9, 3.844650378321192*^9, 3.844651247077979*^9, 
  3.8446837715911627`*^9, 3.8446981739564915`*^9, 3.84473307534954*^9, 
  3.844733368600477*^9, 3.844981130351883*^9, 3.8463515929485645`*^9, 
  3.8464985613453183`*^9, 3.852684019650463*^9, 3.852684078989962*^9, 
  3.8531648973403006`*^9, 3.8531824508356943`*^9, 3.853284257508215*^9},
 FontSize->12,
 CellLabel->"Out[80]=",ExpressionUUID->"6af9d623-197a-4d28-be1d-5e58e0e093f2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"1", " ", "XZ"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"0", " ", "Z"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442530343127813`*^9, 3.8442530373933325`*^9}},
 FontSize->12,
 CellLabel->"In[81]:=",ExpressionUUID->"935086b7-39e4-4407-b77f-c31153423980"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]010", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.844253045585658*^9, 
   3.844253074793051*^9}, {3.8442629460305386`*^9, 3.8442629481495385`*^9}, 
   3.8446116484913654`*^9},
 FontSize->12,
 CellLabel->"In[82]:=",ExpressionUUID->"ab0bc7f4-f58f-4e1d-8489-da881ed4325f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.301776695296637`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.125`", " ", "C"}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.05177669529663686`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.125`", " ", "C"}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.125`", " ", "C"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.05177669529663686`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.125`", " ", "C"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.301776695296637`", " ", "C"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, {
   3.8442530712601*^9, 3.84425307615805*^9}, 3.8442629497119446`*^9, 
   3.84460452663992*^9, 3.844611550033945*^9, 3.8446116943470955`*^9, 
   3.8446495166806574`*^9, 3.844651247190978*^9, 3.8446837716801634`*^9, 
   3.8446981740544925`*^9, 3.844733075522542*^9, 3.8447333686694727`*^9, 
   3.84498113045385*^9, 3.8463515930505652`*^9, 3.8464985615253167`*^9, 
   3.852684030453211*^9, 3.8526840790499415`*^9, 3.8531648974453006`*^9, 
   3.853182450932695*^9, 3.853284257603214*^9},
 FontSize->12,
 CellLabel->"Out[82]=",ExpressionUUID->"715320af-9c34-43cb-9227-2ccabf2f29c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]010BC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
       "]"}], ".", "\[Rho]010", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}],
       ".", "\[Rho]010", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463542605384264`*^9, 3.8463542660782175`*^9}, 3.852586640679083*^9, {
   3.852595281953741*^9, 3.85259528729858*^9}},
 FontSize->12,
 CellLabel->"In[83]:=",ExpressionUUID->"bc852eb8-622a-4036-bda0-e066c07aa966"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663698`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.17677669529663687`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.17677669529663687`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663698`", " ", "C"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846355350507515*^9, 
   3.8464985603253775`*^9, 3.8526840315321875`*^9, 3.8526840790979033`*^9, 
   3.8531648975363016`*^9, 3.8531824510106945`*^9, 3.853284257690215*^9},
 FontSize->12,
 CellLabel->"Out[83]=",ExpressionUUID->"7f44fbe5-08e7-4c25-9e4a-fe972c498566"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]010BC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]010BC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352428227372*^9}, {
  3.846354268352151*^9, 3.8463542704071283`*^9}, {3.852586646109685*^9, 
  3.8525866486939287`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"94228e39-eef5-4e3c-bdd8-4b1f9c4223db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663698`", " ", "C"}]}], ",", 
   RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663698`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.17677669529663687`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.17677669529663687`", " ", "C"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463553506055145`*^9, 
  3.8464985604214096`*^9, 3.852684031631052*^9, 3.852684079144391*^9, 
  3.853164897622301*^9, 3.8531824510906944`*^9, 3.8532842577822146`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"0c5c576c-359a-4427-81dc-da74cf91438a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]010AB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]010", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]010", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442672754876204`*^9, 3.844267322288148*^9}, {
   3.844267428122768*^9, 3.8442674372932076`*^9}, {3.8446130849606857`*^9, 
   3.844613092184125*^9}, 3.8446131845564823`*^9, {3.846354272190845*^9, 
   3.846354277808859*^9}, {3.8525929970339785`*^9, 3.8525930042070737`*^9}},
 FontSize->12,
 CellLabel->"In[85]:=",ExpressionUUID->"ec32f4dc-1c5c-423d-8096-bb330d93bf96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663698`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.17677669529663687`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.17677669529663687`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663698`", " ", "C"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8442673159338408`*^9, 3.8442673249574165`*^9}, 
   3.8442674417465024`*^9, 3.844604527780921*^9, 3.8446115513059444`*^9, 
   3.844611695375098*^9, 3.8446131174687624`*^9, 3.8446131960667396`*^9, 
   3.844649515693615*^9, 3.844651246124979*^9, 3.844683770694651*^9, 
   3.8446981729634905`*^9, 3.8447330735564365`*^9, 3.844733367987463*^9, 
   3.8449811292492685`*^9, 3.846351591827566*^9, 3.846355350688532*^9, 
   3.846498560517431*^9, 3.8526840317110558`*^9, 3.8526840791919117`*^9, 
   3.853164897711301*^9, 3.853182451105695*^9, 3.853284257874215*^9},
 FontSize->12,
 CellLabel->"Out[85]=",ExpressionUUID->"8a6fa907-0c21-49d3-b249-adc4a74b74d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]010AB", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]010AB", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352445964012*^9}, {
  3.8463542812860684`*^9, 3.846354285025817*^9}, {3.8525930087517333`*^9, 
  3.852593011230764*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"6e520c75-1c60-4410-9446-a7be06a204b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663698`", " ", "C"}]}], ",", 
   RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663698`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.17677669529663687`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.17677669529663687`", " ", "C"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524622889442`*^9, 
  3.8463553507735243`*^9, 3.8464985606174107`*^9, 3.8526840317894588`*^9, 
  3.8526840792368975`*^9, 3.8531648977973013`*^9, 3.8531824511956944`*^9, 
  3.8532842579582148`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"51c3eb54-0de8-444a-aeb1-ced9f06c2ce0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]010AC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]010", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]010", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463516415463047`*^9, 3.8463516708819265`*^9}, {3.846354293772948*^9, 
   3.8463542988319016`*^9}, {3.852593013993543*^9, 3.852593022481241*^9}},
 FontSize->12,
 CellLabel->"In[87]:=",ExpressionUUID->"9ad92d3a-56ee-4ed7-afdc-238edb504b73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.25`", " ", "C"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.25`", " ", "C"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846351674304371*^9, 
   3.846355350858532*^9, 3.8464985607094316`*^9, 3.852684031867361*^9, 
   3.8526840792960176`*^9, 3.853164897888302*^9, 3.853182451274695*^9, 
   3.8532842580452137`*^9},
 FontSize->12,
 CellLabel->"Out[87]=",ExpressionUUID->"8f9ee570-a053-47fd-90f1-d306cae0f3f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]010AC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]010AC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352458380713*^9}, {
  3.8463543029753046`*^9, 3.8463543048045254`*^9}, {3.8525930263533063`*^9, 
  3.852593028728898*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"bcfc52b6-fc5f-45b2-8284-262bae3f23f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", 
   RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", 
   RowBox[{"0.25`", " ", "C"}], ",", 
   RowBox[{"0.25`", " ", "C"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524647515564`*^9, 
  3.846355350946518*^9, 3.8464985608054314`*^9, 3.852684031945038*^9, 
  3.852684079340969*^9, 3.8531648979793015`*^9, 3.853182451353695*^9, 
  3.8532842581292152`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"2bd833ce-a018-47bd-98ea-4fadaaa68600"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]010BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]010BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267000620784*^9, 3.844267044370624*^9}, 
   3.8442671250951614`*^9, {3.844604578004983*^9, 3.844604580409318*^9}, {
   3.844613096417437*^9, 3.8446131099679537`*^9}, 3.8446131814183965`*^9, {
   3.846354307899654*^9, 3.8463543123520164`*^9}, {3.8525930332241354`*^9, 
   3.8525930368625193`*^9}},
 FontSize->12,
 CellLabel->"In[89]:=",ExpressionUUID->"344f5727-4c62-4878-871e-e452f225a050"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000001`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000001`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844267037522113*^9, 3.844267044998051*^9}, {
   3.8442671325505557`*^9, 3.844267154255332*^9}, {3.8442672009366703`*^9, 
   3.8442672537060633`*^9}, 3.844267444199465*^9, 3.8446045278599205`*^9, 
   3.844604593068783*^9, 3.8446115513809443`*^9, 3.844611695441079*^9, 
   3.8446131175307627`*^9, 3.844613196127613*^9, 3.8446495157646337`*^9, 
   3.8446512462059784`*^9, 3.844683770768651*^9, 3.844698173047491*^9, 
   3.844733073711458*^9, 3.844733368041462*^9, 3.8449811293212132`*^9, 
   3.8463515919155283`*^9, 3.846355351033533*^9, 3.846498560917449*^9, 
   3.852684032025175*^9, 3.85268407938596*^9, 3.853164898070301*^9, 
   3.853182451433694*^9, 3.853284258213215*^9},
 FontSize->12,
 CellLabel->"Out[89]=",ExpressionUUID->"3057465f-b55a-4553-83e6-24f251fe8eef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]010BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]010BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267065356526*^9, 3.844267127610202*^9}, {
   3.844604582968546*^9, 3.844604590585753*^9}, {3.844613098891167*^9, 
   3.844613107325963*^9}, 3.8446131794571257`*^9, {3.8463543177775545`*^9, 
   3.8463543229596453`*^9}, {3.852593040234535*^9, 3.8525930433299527`*^9}},
 FontSize->12,
 CellLabel->"In[90]:=",ExpressionUUID->"ac012498-6365-4125-a37f-071d0527d90a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000001`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000001`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267099663314*^9, {3.8442671354078984`*^9, 3.844267157521298*^9}, {
   3.8442672036950226`*^9, 3.844267257493291*^9}, 3.8442674463204117`*^9, 
   3.844604527939921*^9, 3.844604594965831*^9, 3.8446115514459457`*^9, 
   3.844611695506096*^9, 3.8446131175947633`*^9, 3.8446131961965857`*^9, 
   3.844649515854675*^9, 3.8446512462869787`*^9, 3.8446837708436513`*^9, 
   3.8446981731304913`*^9, 3.844733073868461*^9, 3.844733368091462*^9, 
   3.8449811294052124`*^9, 3.8463515920035286`*^9, 3.8463553511245327`*^9, 
   3.846498561005373*^9, 3.8526840321024523`*^9, 3.8526840794314947`*^9, 
   3.853164898157302*^9, 3.8531824515246944`*^9, 3.853284258298214*^9},
 FontSize->12,
 CellLabel->"Out[90]=",ExpressionUUID->"53101aca-50d1-4642-8a1d-2f00ee8a08e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]010AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]010AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.8442673390463066`*^9, 3.844267344758537*^9}, {
  3.8446045859207773`*^9, 3.8446045885035543`*^9}, {3.844613102394989*^9, 
  3.8446131054459486`*^9}, {3.844613145519075*^9, 3.844613169758703*^9}, {
  3.8463543200199385`*^9, 3.846354324930481*^9}, {3.85259304646334*^9, 
  3.8525930527156143`*^9}},
 FontSize->12,
 CellLabel->"In[91]:=",ExpressionUUID->"c7b36977-90bc-48cf-8fce-cf062973576c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000001`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000001`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267350171671*^9, 3.8442674489242215`*^9, 3.84460452801692*^9, 
   3.844604597439324*^9, 3.8446115515129457`*^9, 3.844611695608096*^9, 
   3.8446131176557612`*^9, {3.844613149582357*^9, 3.844613196256631*^9}, 
   3.844649515926675*^9, 3.8446512463729787`*^9, 3.8446837709176517`*^9, 
   3.844698173227492*^9, 3.8447330740234604`*^9, 3.844733368139464*^9, 
   3.8449811294915123`*^9, 3.8463515920895433`*^9, 3.846355351226513*^9, 
   3.8464985610973787`*^9, 3.8526840321831684`*^9, 3.8526840794769173`*^9, 
   3.8531648982453012`*^9, 3.8531824516026945`*^9, 3.8532842583822145`*^9},
 FontSize->12,
 CellLabel->"Out[91]=",ExpressionUUID->"9a366119-e1b2-42c4-9e79-3ef30b78ee1e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]010", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]010", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844614787902005*^9, 3.8446148188553514`*^9}, {
  3.846354327851164*^9, 3.8463543307328615`*^9}, {3.852593068906315*^9, 
  3.8525930710546885`*^9}},
 FontSize->12,
 CellLabel->"In[92]:=",ExpressionUUID->"40fc07ef-bddb-4ab9-b629-559799c58fef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UBd010", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Lambda]010AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010AC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010AC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010AC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010BC", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010BC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010BC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010BC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010AB", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010AB", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010AB", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010AB", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "5", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "8", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "6", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
     "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
   3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446503838965616`*^9, 
   3.844650394120493*^9}, {3.846352488950621*^9, 3.846352657375533*^9}, {
   3.846352725774949*^9, 3.8463528791060953`*^9}, {3.8463532420973873`*^9, 
   3.84635328334816*^9}, {3.8463543331958103`*^9, 3.8463543793146896`*^9}, {
   3.846355326111565*^9, 3.846355336557742*^9}, {3.846355414030452*^9, 
   3.8463554252899766`*^9}, {3.846355517457004*^9, 3.846355521272357*^9}, 
   3.8463556153322153`*^9, 3.846498942724097*^9, {3.852593073353269*^9, 
   3.8525930879273715`*^9}, {3.852593788347047*^9, 3.8525938591310635`*^9}, {
   3.853164740165652*^9, 3.8531647472188253`*^9}},
 FontSize->12,
 CellLabel->"In[93]:=",ExpressionUUID->"960025b8-25ad-4bd2-99a3-942a32520f89"],

Cell[BoxData[
 RowBox[{"2.7982479266142875`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.798247926614288`", " ", "C"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.4628344874857535`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.7414869670412716`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1.414213562373095`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.4426950408889638`"}], "+", 
     RowBox[{"0.721347520444482`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2.4628344874857535`"}], "+", 
     RowBox[{"1.0201394465967901`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2.4142135623730945`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{"0.7213475204444817`", " ", "C", " ", 
   RowBox[{"Log", "[", "C", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.422555594292174`"}], "-", 
     RowBox[{"1.0201394465967895`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.4142135623730952`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.422555594292174`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.29879192615230765`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1.414213562373096`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8446149280741124`*^9, 3.8446495160086555`*^9, 3.844650394882233*^9, 
   3.844651246475979*^9, 3.8446837710181637`*^9, 3.844698173322492*^9, 
   3.844733074201442*^9, 3.8447333682054634`*^9, 3.8449811295885324`*^9, 
   3.84635159221457*^9, 3.8463526155646925`*^9, {3.8463526489385967`*^9, 
   3.846352658108232*^9}, 3.846352744528432*^9, {3.8463528728753242`*^9, 
   3.8463528797552824`*^9}, 3.8463532529053717`*^9, 3.846353286276738*^9, 
   3.8463553513671637`*^9, 3.846355428844103*^9, 3.8463555218930826`*^9, 
   3.846355618185998*^9, 3.846498561241356*^9, 3.846498944872821*^9, 
   3.8526840323351216`*^9, 3.852684079533078*^9, 3.8531648983513002`*^9, 
   3.8531824516976943`*^9, 3.853284258491216*^9},
 FontSize->12,
 CellLabel->"Out[93]=",ExpressionUUID->"dfd7e3ef-6a88-4e84-be4b-770812a93328"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB010", "=", " ", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
  3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446150777267275`*^9, 
  3.8446151075611277`*^9}, {3.844650371753048*^9, 3.844650377416473*^9}, {
  3.8525938684728127`*^9, 3.852593912019365*^9}},
 FontSize->12,
 CellLabel->"In[94]:=",ExpressionUUID->"e0f893f4-d23c-40e4-9d76-b2e45ba7c09b"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.301776695296637`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.301776695296637`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.05177669529663686`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.05177669529663686`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     RowBox[{"0.7213475204444817`", " ", "C", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.125`", " ", "C"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8446149280741124`*^9, 3.844615112952981*^9, 
  3.844649516586658*^9, 3.844650378321192*^9, 3.844651247077979*^9, 
  3.8446837715911627`*^9, 3.8446981739564915`*^9, 3.84473307534954*^9, 
  3.844733368600477*^9, 3.844981130351883*^9, 3.8463515929485645`*^9, 
  3.8464985613453183`*^9, 3.8526840324181833`*^9, 3.852684079580991*^9, 
  3.853164898440303*^9, 3.8531824517776947`*^9, 3.8532842585822144`*^9},
 FontSize->12,
 CellLabel->"Out[94]=",ExpressionUUID->"b5d92f9a-2e77-4eb2-a652-116758e13387"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"1", " ", "XZ"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"1", " ", "X"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442530343127813`*^9, 3.8442530373933325`*^9}, {3.8442531132424855`*^9, 
  3.844253115866485*^9}},
 FontSize->12,
 CellLabel->"In[95]:=",ExpressionUUID->"a1e9862f-6780-4b1a-ae10-2b78cd84e40a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]011", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.844253045585658*^9, 
   3.844253074793051*^9}, {3.8442531192664857`*^9, 3.844253143497998*^9}, {
   3.844262835004717*^9, 3.844262895204838*^9}, 3.8446116465122137`*^9},
 FontSize->12,
 CellLabel->"In[96]:=",ExpressionUUID->"85488028-b1b0-45ec-af6c-e789ca2cfdfe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, {
   3.8442530712601*^9, 3.84425307615805*^9}, 3.8442531583973*^9, {
   3.8442628705922937`*^9, 3.8442628975559006`*^9}, 3.844604526734922*^9, 
   3.8446115501319447`*^9, 3.8446116944270773`*^9, 3.844649517251655*^9, 
   3.844651247818979*^9, 3.844683772249163*^9, 3.8446981746914916`*^9, 
   3.8447330767031317`*^9, 3.844733369110489*^9, 3.844981131102848*^9, 
   3.8463515936865664`*^9, 3.846498562617318*^9, 3.8526840473003044`*^9, 
   3.852684079642932*^9, 3.853164898539301*^9, 3.85318245187472*^9, 
   3.8532842586832147`*^9},
 FontSize->12,
 CellLabel->"Out[96]=",ExpressionUUID->"ee81d6ef-6b83-495e-a930-9e0f064a99f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]011BC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
       "]"}], ".", "\[Rho]011", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}],
       ".", "\[Rho]011", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463542605384264`*^9, 3.8463542660782175`*^9}, 3.852586640679083*^9, {
   3.8525952674696894`*^9, 3.85259527617613*^9}},
 FontSize->12,
 CellLabel->"In[97]:=",ExpressionUUID->"51fdb9fc-4f4f-47cf-abaa-8774abb00157"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846355350507515*^9, 
   3.8464985603253775`*^9, 3.8526840483411603`*^9, 3.85268407969482*^9, 
   3.8531648986303*^9, 3.853182451955695*^9, 3.853284258771215*^9},
 FontSize->12,
 CellLabel->"Out[97]=",ExpressionUUID->"19f72608-2b2a-4425-8b84-960872d9f970"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]011BC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]011BC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352428227372*^9}, {
  3.846354268352151*^9, 3.8463542704071283`*^9}, {3.852586646109685*^9, 
  3.8525866486939287`*^9}, {3.852595296691738*^9, 3.8525952991908503`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"63905983-d65b-487b-b30f-0be7bad5196e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463553506055145`*^9, 
  3.8464985604214096`*^9, 3.8526840484034443`*^9, 3.8526840797409067`*^9, 
  3.8531648987183013`*^9, 3.8531824520386944`*^9, 3.8532842588542137`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"1af40fa6-d7f0-4df9-a9bc-bfdc656971e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]011AB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]011", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]011", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442672754876204`*^9, 3.844267322288148*^9}, {
   3.844267428122768*^9, 3.8442674372932076`*^9}, {3.8446130849606857`*^9, 
   3.844613092184125*^9}, 3.8446131845564823`*^9, {3.846354272190845*^9, 
   3.846354277808859*^9}, {3.8525929970339785`*^9, 3.8525930042070737`*^9}, {
   3.8525953017922983`*^9, 3.852595308856394*^9}},
 FontSize->12,
 CellLabel->"In[99]:=",ExpressionUUID->"1f93fa4a-fd30-44ee-a63b-95206ee42e24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663692`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.1767766952966368`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.1767766952966368`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663692`", " ", "C"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8442673159338408`*^9, 3.8442673249574165`*^9}, 
   3.8442674417465024`*^9, 3.844604527780921*^9, 3.8446115513059444`*^9, 
   3.844611695375098*^9, 3.8446131174687624`*^9, 3.8446131960667396`*^9, 
   3.844649515693615*^9, 3.844651246124979*^9, 3.844683770694651*^9, 
   3.8446981729634905`*^9, 3.8447330735564365`*^9, 3.844733367987463*^9, 
   3.8449811292492685`*^9, 3.846351591827566*^9, 3.846355350688532*^9, 
   3.846498560517431*^9, 3.852684048456462*^9, 3.852684079788496*^9, 
   3.853164898805301*^9, 3.853182452121694*^9, 3.8532842589382153`*^9},
 FontSize->12,
 CellLabel->"Out[99]=",ExpressionUUID->"c5fa7206-59ce-464b-ad54-34121574c435"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]011AB", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]011AB", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352445964012*^9}, {
  3.8463542812860684`*^9, 3.846354285025817*^9}, {3.8525930087517333`*^9, 
  3.852593011230764*^9}, {3.85259531195067*^9, 3.8525953145970106`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"c0b1e162-0bdb-4199-b458-144646e5b476"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663692`", " ", "C"}]}], ",", 
   RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663692`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.1767766952966368`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.1767766952966368`", " ", "C"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524622889442`*^9, 
  3.8463553507735243`*^9, 3.8464985606174107`*^9, 3.852684048508129*^9, 
  3.8526840798345656`*^9, 3.8531648988903017`*^9, 3.8531824522036943`*^9, 
  3.8532842590232143`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"adfddb54-d882-4120-8292-8cc88e076b83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]011AC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]011", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]011", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463516415463047`*^9, 3.8463516708819265`*^9}, {3.846354293772948*^9, 
   3.8463542988319016`*^9}, {3.852593013993543*^9, 3.852593022481241*^9}, {
   3.852595316886553*^9, 3.852595324950631*^9}},
 FontSize->12,
 CellLabel->
  "In[101]:=",ExpressionUUID->"e0d774cd-9ca1-452e-a417-1fc4f61c87ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846351674304371*^9, 
   3.846355350858532*^9, 3.8464985607094316`*^9, 3.852684048563511*^9, 
   3.852684079880927*^9, 3.853164898977302*^9, 3.853182452285694*^9, 
   3.853284259131215*^9},
 FontSize->12,
 CellLabel->
  "Out[101]=",ExpressionUUID->"a5aff535-e41c-4786-83a0-b0972a3b18ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]011AC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]011AC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352458380713*^9}, {
  3.8463543029753046`*^9, 3.8463543048045254`*^9}, {3.8525930263533063`*^9, 
  3.852593028728898*^9}, {3.8525953285849524`*^9, 3.8525953308592367`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"6c03d6f4-290c-40a7-a41b-e791b3a39637"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524647515564`*^9, 
  3.846355350946518*^9, 3.8464985608054314`*^9, 3.852684048614415*^9, 
  3.852684079924732*^9, 3.8531648990623016`*^9, 3.8531824523686943`*^9, 
  3.853284259220215*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"30d8924a-fcf1-445e-bf7e-5fe75de6f297"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]011BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]011BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267000620784*^9, 3.844267044370624*^9}, 
   3.8442671250951614`*^9, {3.844604578004983*^9, 3.844604580409318*^9}, {
   3.844613096417437*^9, 3.8446131099679537`*^9}, 3.8446131814183965`*^9, {
   3.846354307899654*^9, 3.8463543123520164`*^9}, {3.8525930332241354`*^9, 
   3.8525930368625193`*^9}, {3.85259533384877*^9, 3.8525953374340515`*^9}},
 FontSize->12,
 CellLabel->
  "In[103]:=",ExpressionUUID->"4498aac7-8d63-4cd4-a1e5-e390c1b58d4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844267037522113*^9, 3.844267044998051*^9}, {
   3.8442671325505557`*^9, 3.844267154255332*^9}, {3.8442672009366703`*^9, 
   3.8442672537060633`*^9}, 3.844267444199465*^9, 3.8446045278599205`*^9, 
   3.844604593068783*^9, 3.8446115513809443`*^9, 3.844611695441079*^9, 
   3.8446131175307627`*^9, 3.844613196127613*^9, 3.8446495157646337`*^9, 
   3.8446512462059784`*^9, 3.844683770768651*^9, 3.844698173047491*^9, 
   3.844733073711458*^9, 3.844733368041462*^9, 3.8449811293212132`*^9, 
   3.8463515919155283`*^9, 3.846355351033533*^9, 3.846498560917449*^9, 
   3.852684048667346*^9, 3.852684079968913*^9, 3.8531648991463013`*^9, 
   3.8531824524426947`*^9, 3.853284259302215*^9},
 FontSize->12,
 CellLabel->
  "Out[103]=",ExpressionUUID->"beeb7517-bc67-426b-9eed-b3506dfe05e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]011BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]011BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267065356526*^9, 3.844267127610202*^9}, {
   3.844604582968546*^9, 3.844604590585753*^9}, {3.844613098891167*^9, 
   3.844613107325963*^9}, 3.8446131794571257`*^9, {3.8463543177775545`*^9, 
   3.8463543229596453`*^9}, {3.852593040234535*^9, 3.8525930433299527`*^9}, {
   3.8525953398087053`*^9, 3.8525953427937965`*^9}},
 FontSize->12,
 CellLabel->
  "In[104]:=",ExpressionUUID->"6fdbbe38-5bc9-4fd1-aaf3-cc50884cfbb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267099663314*^9, {3.8442671354078984`*^9, 3.844267157521298*^9}, {
   3.8442672036950226`*^9, 3.844267257493291*^9}, 3.8442674463204117`*^9, 
   3.844604527939921*^9, 3.844604594965831*^9, 3.8446115514459457`*^9, 
   3.844611695506096*^9, 3.8446131175947633`*^9, 3.8446131961965857`*^9, 
   3.844649515854675*^9, 3.8446512462869787`*^9, 3.8446837708436513`*^9, 
   3.8446981731304913`*^9, 3.844733073868461*^9, 3.844733368091462*^9, 
   3.8449811294052124`*^9, 3.8463515920035286`*^9, 3.8463553511245327`*^9, 
   3.846498561005373*^9, 3.8526840487209845`*^9, 3.852684080015895*^9, 
   3.8531648992333016`*^9, 3.853182452514694*^9, 3.853284259385214*^9},
 FontSize->12,
 CellLabel->
  "Out[104]=",ExpressionUUID->"86049b14-c1b9-4911-8242-5b07cb847fc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]011AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]011AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.8442673390463066`*^9, 3.844267344758537*^9}, {
  3.8446045859207773`*^9, 3.8446045885035543`*^9}, {3.844613102394989*^9, 
  3.8446131054459486`*^9}, {3.844613145519075*^9, 3.844613169758703*^9}, {
  3.8463543200199385`*^9, 3.846354324930481*^9}, {3.85259304646334*^9, 
  3.8525930527156143`*^9}, {3.8525953452860126`*^9, 3.8525953499108872`*^9}},
 FontSize->12,
 CellLabel->
  "In[105]:=",ExpressionUUID->"dfbae014-b061-44ec-96cc-dc2d3f8ae43d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267350171671*^9, 3.8442674489242215`*^9, 3.84460452801692*^9, 
   3.844604597439324*^9, 3.8446115515129457`*^9, 3.844611695608096*^9, 
   3.8446131176557612`*^9, {3.844613149582357*^9, 3.844613196256631*^9}, 
   3.844649515926675*^9, 3.8446512463729787`*^9, 3.8446837709176517`*^9, 
   3.844698173227492*^9, 3.8447330740234604`*^9, 3.844733368139464*^9, 
   3.8449811294915123`*^9, 3.8463515920895433`*^9, 3.846355351226513*^9, 
   3.8464985610973787`*^9, 3.8526840487749677`*^9, 3.852684080061961*^9, 
   3.853164899321301*^9, 3.853182452599695*^9, 3.8532842594012146`*^9},
 FontSize->12,
 CellLabel->
  "Out[105]=",ExpressionUUID->"5eeb5a86-7fcf-4bfb-8116-50ff09f848fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]011", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]011", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844614787902005*^9, 3.8446148188553514`*^9}, {
  3.846354327851164*^9, 3.8463543307328615`*^9}, {3.852593068906315*^9, 
  3.8525930710546885`*^9}, {3.8525953546931453`*^9, 3.852595357611931*^9}},
 FontSize->12,
 CellLabel->
  "In[106]:=",ExpressionUUID->"e4c4bc97-ef72-4d28-9c9a-87f9371baed9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UBd011", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Lambda]011AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011AC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011AC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011AC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011BC", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011BC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011BC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011BC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011AB", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011AB", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011AB", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011AB", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "5", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "8", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "6", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
     "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
   3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446503838965616`*^9, 
   3.844650394120493*^9}, {3.846352488950621*^9, 3.846352657375533*^9}, {
   3.846352725774949*^9, 3.8463528791060953`*^9}, {3.8463532420973873`*^9, 
   3.84635328334816*^9}, {3.8463543331958103`*^9, 3.8463543793146896`*^9}, {
   3.846355326111565*^9, 3.846355336557742*^9}, {3.846355414030452*^9, 
   3.8463554252899766`*^9}, {3.846355517457004*^9, 3.846355521272357*^9}, 
   3.8463556153322153`*^9, 3.846498942724097*^9, {3.852593073353269*^9, 
   3.8525930879273715`*^9}, {3.852593788347047*^9, 3.8525938591310635`*^9}, {
   3.8525953596498313`*^9, 3.852595376925764*^9}, {3.8525960015647354`*^9, 
   3.852596072545145*^9}, {3.8531647585094624`*^9, 3.8531647642082357`*^9}},
 FontSize->12,
 CellLabel->
  "In[107]:=",ExpressionUUID->"e278170b-37bf-474e-8cc2-e69e88bcf0de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.4999999999999991`"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.2314172437428763`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.5100697232983948`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2.4142135623730945`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.21127779714608697`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.5100697232983945`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.4142135623730952`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8446149280741124`*^9, 3.8446495160086555`*^9, 3.844650394882233*^9, 
   3.844651246475979*^9, 3.8446837710181637`*^9, 3.844698173322492*^9, 
   3.844733074201442*^9, 3.8447333682054634`*^9, 3.8449811295885324`*^9, 
   3.84635159221457*^9, 3.8463526155646925`*^9, {3.8463526489385967`*^9, 
   3.846352658108232*^9}, 3.846352744528432*^9, {3.8463528728753242`*^9, 
   3.8463528797552824`*^9}, 3.8463532529053717`*^9, 3.846353286276738*^9, 
   3.8463553513671637`*^9, 3.846355428844103*^9, 3.8463555218930826`*^9, 
   3.846355618185998*^9, 3.846498561241356*^9, 3.846498944872821*^9, 
   3.8526840488712993`*^9, 3.8526840801209292`*^9, 3.853164899433302*^9, 
   3.8531824526826944`*^9, 3.853284259507223*^9},
 FontSize->12,
 CellLabel->
  "Out[107]=",ExpressionUUID->"ef6df0b3-c2d6-4b4e-8e50-6740bbc9baf5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB011", "=", " ", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
  3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446150777267275`*^9, 
  3.8446151075611277`*^9}, {3.844650371753048*^9, 3.844650377416473*^9}, {
  3.8525938684728127`*^9, 3.852593912019365*^9}, {3.8525960780674105`*^9, 
  3.852596129076535*^9}},
 FontSize->12,
 CellLabel->
  "In[108]:=",ExpressionUUID->"6832859b-21a8-404b-a76e-cb7823bcbf27"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831846`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831846`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.0883883476483184`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.0883883476483184`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8446149280741124`*^9, 3.844615112952981*^9, 
  3.844649516586658*^9, 3.844650378321192*^9, 3.844651247077979*^9, 
  3.8446837715911627`*^9, 3.8446981739564915`*^9, 3.84473307534954*^9, 
  3.844733368600477*^9, 3.844981130351883*^9, 3.8463515929485645`*^9, 
  3.8464985613453183`*^9, 3.8526840489310603`*^9, 3.852684080165949*^9, 
  3.8531648995243015`*^9, 3.853182452759696*^9, 3.853284259598214*^9},
 FontSize->12,
 CellLabel->
  "Out[108]=",ExpressionUUID->"ea0f0070-a6c3-4b0b-9336-f11e961d94de"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"0", " ", "ZX"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"0", " ", "Z"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442572181314173`*^9, 3.844257220502931*^9}},
 FontSize->12,
 CellLabel->
  "In[109]:=",ExpressionUUID->"6afe7665-54a2-4b82-8dc7-ab635636d1fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]100", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.8442572406091967`*^9, 
   3.8442572629278917`*^9}, {3.8442573758898716`*^9, 3.844257402068078*^9}, 
   3.8446116443983383`*^9},
 FontSize->12,
 CellLabel->
  "In[110]:=",ExpressionUUID->"e42449c5-6336-4aef-ba0b-06499d9fb9ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.844257267566615*^9, {3.8442573785385866`*^9, 
   3.844257402987078*^9}, 3.844604526829921*^9, 3.8446115502499447`*^9, 
   3.844611694527075*^9, 3.8446495176776733`*^9, 3.8446512484489975`*^9, 
   3.844683772820679*^9, 3.8446981753404913`*^9, 3.8447330778811307`*^9, 
   3.8447333695074897`*^9, 3.844981131812791*^9, 3.846351594344533*^9, 
   3.8464985635413184`*^9, {3.8526840519842653`*^9, 3.852684080224064*^9}, 
   3.853164899624301*^9, 3.8531824528496943`*^9, 3.853284259694214*^9},
 FontSize->12,
 CellLabel->
  "Out[110]=",ExpressionUUID->"65099844-74d3-46f3-995b-ad62c409e9eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]100BC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]100", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]100", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]100BC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]100BC", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]100AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]100", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]100", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]100AB", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]100AB", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]100AC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]100", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]100", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]100AC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]100AC", "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]100BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]100BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]100BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]100BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]100AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]100AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]100", "=", 
    RowBox[{"Eigenvalues", "[", "\[Rho]100", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UBd100", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]100AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100BC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100BC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100BC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100BC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AB", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AB", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AB", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AB", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
      "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"UB100", "=", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.852596139588763*^9, 3.852596145004781*^9}, {
  3.8525962012285547`*^9, 3.8525962299122143`*^9}, {3.8525962633605237`*^9, 
  3.85259628374006*^9}, {3.8525963360410056`*^9, 3.8525963760519075`*^9}, {
  3.852596449744416*^9, 3.8525964883420005`*^9}, {3.8531647760013685`*^9, 
  3.8531647816781034`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"7130de69-cde1-4775-ae62-ace0724ea04b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663692`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.1767766952966368`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.1767766952966368`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663692`", " ", "C"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853164899711301*^9, 3.8531824529316945`*^9, 3.853284259782214*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"86589180-d045-4c19-a128-79e998743ba1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663692`", " ", "C"}]}], ",", 
   RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663692`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.1767766952966368`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.1767766952966368`", " ", "C"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853164899711301*^9, 3.8531824529316945`*^9, 3.8532842597892184`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"714eb77b-86be-4415-9907-1cb2674f79bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853164899711301*^9, 3.8531824529316945`*^9, 3.8532842597942147`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"35809f59-6ee1-4849-8a6f-05361eaf9b06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853164899711301*^9, 3.8531824529316945`*^9, 3.853284259799215*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"5438acff-6b9e-4252-ac14-857874760898"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853164899711301*^9, 3.8531824529316945`*^9, 3.8532842598042145`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"7809d6df-fa98-4fc7-9d0a-fb6b66db8381"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853164899711301*^9, 3.8531824529316945`*^9, 3.8532842598092146`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"1130e96c-09f3-47dd-9a34-7d7420a895fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853164899711301*^9, 3.8531824529316945`*^9, 3.8532842598132143`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"4d3ed7c3-d0d3-437b-ab2d-5616efed31c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853164899711301*^9, 3.8531824529316945`*^9, 3.853284259817215*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"0b7b9f27-7f78-4a95-90a5-9a4327ebd2f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853164899711301*^9, 3.8531824529316945`*^9, 3.853284259822215*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"68225f54-f659-4b11-b355-7618f6c76c7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.4999999999999991`"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.2314172437428763`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.5100697232983948`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2.4142135623730945`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.21127779714608697`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.5100697232983945`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.4142135623730952`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853164899711301*^9, 3.8531824529316945`*^9, 3.8532842598272147`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"76e205c5-2358-4c93-873c-08865030b707"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831846`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831846`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.0883883476483184`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.0883883476483184`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853164899711301*^9, 3.8531824529316945`*^9, 3.8532842598332148`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"63294787-9ee0-4cee-bc41-a84eb6612252"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"0", " ", "ZX"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"1", " ", "X"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442572181314173`*^9, 3.844257220502931*^9}, {3.8442635086294355`*^9, 
  3.844263511925114*^9}},
 FontSize->12,
 CellLabel->
  "In[123]:=",ExpressionUUID->"21e46d0e-6cc7-4005-bf00-cae2b103d6a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]101", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.8442572406091967`*^9, 
   3.8442572629278917`*^9}, {3.8442573758898716`*^9, 3.844257402068078*^9}, {
   3.8442635049441605`*^9, 3.844263555796442*^9}, 3.844611642095478*^9},
 FontSize->12,
 CellLabel->
  "In[124]:=",ExpressionUUID->"5828cb5e-f60b-4b6f-b2f0-5875ce362abc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.844257267566615*^9, {3.8442573785385866`*^9, 
   3.844257402987078*^9}, 3.8442635611239586`*^9, 3.844604526926921*^9, 
   3.844611550375944*^9, 3.8446116946290965`*^9, 3.844649518055718*^9, 
   3.8446512491449785`*^9, 3.8446837734086833`*^9, 3.844698175917491*^9, 
   3.8447330790563955`*^9, 3.8447333698924885`*^9, 3.8449811324780984`*^9, 
   3.8463515950005293`*^9, 3.8464985642573166`*^9, 3.852684080387212*^9, 
   3.853164899864301*^9, 3.8531824530526943`*^9, 3.8532842599292154`*^9},
 FontSize->12,
 CellLabel->
  "Out[124]=",ExpressionUUID->"184d4409-3e43-4141-b660-66567462b2d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]101BC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]101", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]101", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]101BC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]101BC", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]101AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]101", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]101", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]101AB", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]101AB", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]101AC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]101", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]101", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]101AC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]101AC", "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]101BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]101BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]101BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]101BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]101AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]101AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]101", "=", 
    RowBox[{"Eigenvalues", "[", "\[Rho]101", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UBd101", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]101AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101BC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101BC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101BC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101BC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AB", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AB", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AB", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AB", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
      "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"UB101", "=", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.852596139588763*^9, 3.852596145004781*^9}, {
  3.8525962012285547`*^9, 3.8525962299122143`*^9}, {3.8525962633605237`*^9, 
  3.85259628374006*^9}, {3.8525963360410056`*^9, 3.8525963760519075`*^9}, {
  3.852596534662219*^9, 3.8525965642521744`*^9}, {3.8531647933292575`*^9, 
  3.853164799303111*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"05e1881c-9cf8-4b0c-a19a-80b85fdca804"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.2499999999999999`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.2499999999999999`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.2499999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.2499999999999999`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.8531648999563*^9, 
  3.8531824531296945`*^9, 3.8532842600262146`*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"16fe97c5-1fb0-4091-8034-218383b34bc2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2499999999999999`", ",", "0.2499999999999999`", ",", 
   "0.2499999999999999`", ",", "0.2499999999999999`"}], "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.8531648999563*^9, 
  3.8531824531296945`*^9, 3.853284260032214*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"1afa6aec-b582-4429-abb4-848187c2bd1d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.2499999999999999`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.2499999999999999`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.2499999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.2499999999999999`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.8531648999563*^9, 
  3.8531824531296945`*^9, 3.8532842600372143`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"b0ea70e6-c4e7-48a9-b064-0783622b3ba3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2499999999999999`", ",", "0.2499999999999999`", ",", 
   "0.2499999999999999`", ",", "0.2499999999999999`"}], "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.8531648999563*^9, 
  3.8531824531296945`*^9, 3.853284260042214*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"b4462a8a-727c-4a1f-8908-b39b325bf03a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.2499999999999999`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.2499999999999999`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.2499999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.2499999999999999`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.8531648999563*^9, 
  3.8531824531296945`*^9, 3.8532842600472155`*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"657d49dc-b01f-49ac-bdd0-913f93e62e3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2499999999999999`", ",", "0.2499999999999999`", ",", 
   "0.2499999999999999`", ",", "0.2499999999999999`"}], "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.8531648999563*^9, 
  3.8531824531296945`*^9, 3.8532842600512147`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"a6e3e0a6-92f2-408a-a7e1-2c340fc26e9a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999998`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999998`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.8531648999563*^9, 
  3.8531824531296945`*^9, 3.8532842600562143`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"8d930fdb-27d3-4711-84e8-5f0d41aba3e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999998`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999998`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.8531648999563*^9, 
  3.8531824531296945`*^9, 3.8532842600612144`*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"afddd68e-e755-49df-aed2-afb314266a95"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999998`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999998`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.8531648999563*^9, 
  3.8531824531296945`*^9, 3.853284260065215*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"9924ac7f-7932-4732-8daa-29f10f33df24"],

Cell[BoxData[
 RowBox[{"5.999999999999998`", "\[VeryThinSpace]", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.462834487485752`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.0201394465967897`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.08838834764831846`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.42255559429217354`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.020139446596789`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.0883883476483184`", " ", "C"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.8531648999563*^9, 
  3.8531824531296945`*^9, 3.8532842600702147`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"7c6a6191-d912-4d5a-bf5b-1dbe6012c854"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831846`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831846`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.0883883476483184`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.0883883476483184`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.8531648999563*^9, 
  3.8531824531296945`*^9, 3.853284260076215*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"c04e0f9f-42c2-4539-8cfb-7a8369134af4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"1", " ", "XZ"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"0", " ", "Z"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442572181314173`*^9, 3.844257220502931*^9}, {3.8442658652067256`*^9, 
  3.844265879405806*^9}},
 FontSize->12,
 CellLabel->
  "In[137]:=",ExpressionUUID->"e3d4ada2-f7ec-4d1b-afa2-1fba6154d4e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]110", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.8442572406091967`*^9, 
   3.8442572629278917`*^9}, {3.8442573758898716`*^9, 3.844257402068078*^9}, {
   3.844265863135729*^9, 3.844265898340601*^9}, 3.8446116339043407`*^9},
 FontSize->12,
 CellLabel->
  "In[138]:=",ExpressionUUID->"ad75b853-5d58-4992-9c26-ec06ee6f35ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.844257267566615*^9, {3.8442573785385866`*^9, 
   3.844257402987078*^9}, 3.844265907237789*^9, 3.844604527023921*^9, 
   3.844611550477944*^9, 3.844611694709077*^9, 3.8446495184238043`*^9, 
   3.8446512498409767`*^9, 3.844683773964678*^9, 3.8446981765154915`*^9, 
   3.8447330802544327`*^9, 3.8447333703145046`*^9, 3.8449811331611*^9, 
   3.846351595702529*^9, 3.846498565041185*^9, 3.8526840807433324`*^9, 
   3.8531649001073*^9, 3.853182453254694*^9, 3.853284260176214*^9},
 FontSize->12,
 CellLabel->
  "Out[138]=",ExpressionUUID->"82e69532-4dd3-4562-b98f-b8eb71631f5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]110BC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]110", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]110", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]110BC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]110BC", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]110AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]110", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]110", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]110AB", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]110AB", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]110AC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]110", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]110", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]110AC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]110AC", "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]110BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]110BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]110BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]110BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]110AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]110AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]110", "=", 
    RowBox[{"Eigenvalues", "[", "\[Rho]110", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UBd110", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]110AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110BC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110BC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110BC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110BC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AB", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AB", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AB", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AB", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
      "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"UB100", "=", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.852596139588763*^9, 3.852596145004781*^9}, {
  3.8525962012285547`*^9, 3.8525962299122143`*^9}, {3.8525962633605237`*^9, 
  3.85259628374006*^9}, {3.8525963360410056`*^9, 3.8525963760519075`*^9}, {
  3.852596603312986*^9, 3.852596617314069*^9}, {3.8525966885763392`*^9, 
  3.852596692826054*^9}, {3.8531648130188637`*^9, 3.8531648179273357`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"024c28c3-3a63-485a-9815-73f35b9b02e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663692`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.1767766952966368`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.1767766952966368`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.17677669529663692`", " ", "C"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853164900206301*^9, 
  3.8531824533426957`*^9, 3.853284260273217*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"62de92b5-e93a-4be1-bb12-9bf87b6af121"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663692`", " ", "C"}]}], ",", 
   RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17677669529663692`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.1767766952966368`", " ", "C"}]}], ",", 
   RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.1767766952966368`", " ", "C"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853164900206301*^9, 
  3.8531824533426957`*^9, 3.853284260279216*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"c1c07c85-0355-4439-958d-478b74e8914d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853164900206301*^9, 
  3.8531824533426957`*^9, 3.8532842602842145`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"f012c00f-2fd7-4d43-8f01-3e713fac9803"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853164900206301*^9, 
  3.8531824533426957`*^9, 3.853284260288215*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"579e1f25-9df6-407e-babf-68e5a5ba29cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853164900206301*^9, 
  3.8531824533426957`*^9, 3.853284260292215*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"c4753f3b-6c89-486f-b136-28c50864ded3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853164900206301*^9, 
  3.8531824533426957`*^9, 3.8532842602972145`*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"a934f839-ae28-418a-9932-8a5701fd3c65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853164900206301*^9, 
  3.8531824533426957`*^9, 3.8532842603012147`*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"77d5e11e-29e3-482f-90d4-a11836efbb29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853164900206301*^9, 
  3.8531824533426957`*^9, 3.853284260305215*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"d6fd3422-6eed-428c-bc41-43e096b5a144"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853164900206301*^9, 
  3.8531824533426957`*^9, 3.8532842603092146`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"4d52cdeb-84f3-46f7-9d46-7585b166cbf2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.4999999999999991`"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.2314172437428763`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.5100697232983948`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2.4142135623730945`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.21127779714608697`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.5100697232983945`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.4142135623730952`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853164900206301*^9, 
  3.8531824533426957`*^9, 3.8532842603142147`*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"c06847d9-46ab-422b-838a-e92e9138f23c"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831846`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831846`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.0883883476483184`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.0883883476483184`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853164900206301*^9, 
  3.8531824533426957`*^9, 3.8532842603202143`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"f770c21f-0377-466e-994e-d4c57956a6ca"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"1", " ", "XZ"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"1", " ", "X"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442572181314173`*^9, 3.844257220502931*^9}, {3.8442658652067256`*^9, 
  3.844265879405806*^9}, {3.8442659374020004`*^9, 3.844265940254052*^9}},
 FontSize->12,
 CellLabel->
  "In[151]:=",ExpressionUUID->"f7a5a0fb-3743-4591-bf25-5252106778e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]111", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
  3.844252478086526*^9, 3.84425258866258*^9}, {3.8442572406091967`*^9, 
  3.8442572629278917`*^9}, {3.8442573758898716`*^9, 3.844257402068078*^9}, {
  3.844265863135729*^9, 3.844265898340601*^9}, {3.8442659320849123`*^9, 
  3.8442659809417953`*^9}, {3.8446116268563223`*^9, 3.8446116276612988`*^9}},
 FontSize->12,
 CellLabel->
  "In[152]:=",ExpressionUUID->"78e14fb0-6765-4edd-a100-d58bf1eadea0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0883883476483184`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.08838834764831846`", " ", "C"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.844257267566615*^9, {3.8442573785385866`*^9, 
   3.844257402987078*^9}, 3.844265907237789*^9, 3.844265993651573*^9, 
   3.844604527117924*^9, 3.8446115505869446`*^9, 3.844611694801096*^9, 
   3.8446495185558014`*^9, 3.8446512504469967`*^9, 3.8446837745229063`*^9, 
   3.84469817709949*^9, 3.84473308141645*^9, 3.8447333707425027`*^9, 
   3.8449811338321905`*^9, 3.8463515964865856`*^9, 3.846498565773452*^9, 
   3.852684080895262*^9, 3.8531649003533*^9, 3.853182453463694*^9, 
   3.8532842604152155`*^9},
 FontSize->12,
 CellLabel->
  "Out[152]=",ExpressionUUID->"e18805cb-864f-4e96-9d6e-af9feceb6459"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]111BC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]111", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]111", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]111BC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]111BC", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]111AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]111", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]111", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]111AB", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]111AB", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]111AC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]111", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]111", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]111AC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]111AC", "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]111BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]111BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]111BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]111BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]111AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]111AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]111", "=", 
    RowBox[{"Eigenvalues", "[", "\[Rho]111", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UBd111", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]111AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111BC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111BC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111BC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111BC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AB", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AB", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AB", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AB", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
      "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"UB111", "=", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.852596139588763*^9, 3.852596145004781*^9}, {
  3.8525962012285547`*^9, 3.8525962299122143`*^9}, {3.8525962633605237`*^9, 
  3.85259628374006*^9}, {3.8525963360410056`*^9, 3.8525963760519075`*^9}, {
  3.852596670502709*^9, 3.852596700088955*^9}, {3.8531648264786787`*^9, 
  3.8531648319471064`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"e5e4b5be-8d54-4d64-9997-105cae752432"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.2499999999999999`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.2499999999999999`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.2499999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.2499999999999999`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.853164900444302*^9, 
  3.853182453549694*^9, 3.853284260501215*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"028f1c42-1743-468f-89be-8363c32a4ed7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2499999999999999`", ",", "0.2499999999999999`", ",", 
   "0.2499999999999999`", ",", "0.2499999999999999`"}], "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.853164900444302*^9, 
  3.853182453549694*^9, 3.853284260506215*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"46d4f61c-ac9c-4290-8cef-3c29502c027b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.2499999999999999`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.2499999999999999`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.2499999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.2499999999999999`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.853164900444302*^9, 
  3.853182453549694*^9, 3.8532842605112147`*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"e1031883-fb50-47ba-9c2f-fa5efbc9083f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2499999999999999`", ",", "0.2499999999999999`", ",", 
   "0.2499999999999999`", ",", "0.2499999999999999`"}], "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.853164900444302*^9, 
  3.853182453549694*^9, 3.853284260515215*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"0152c92c-abdf-4314-b974-cb653217b2ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.2499999999999999`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.2499999999999999`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.2499999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.2499999999999999`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.853164900444302*^9, 
  3.853182453549694*^9, 3.8532842605192146`*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"7fda6445-cc36-46d0-b3ad-de4870fb155a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2499999999999999`", ",", "0.2499999999999999`", ",", 
   "0.2499999999999999`", ",", "0.2499999999999999`"}], "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.853164900444302*^9, 
  3.853182453549694*^9, 3.8532842605242147`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"6c17a92b-f5ae-408e-ae78-34b1cb08236a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999998`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999998`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.853164900444302*^9, 
  3.853182453549694*^9, 3.8532842605282145`*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"a34dddbd-b5d7-41b2-b4dd-45a71c9ab123"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999998`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999998`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.853164900444302*^9, 
  3.853182453549694*^9, 3.8532842605332146`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"69ae9175-f912-4d15-af51-aed0d71e5c9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999998`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999998`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.853164900444302*^9, 
  3.853182453549694*^9, 3.853284260537215*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"c33a6efb-fd59-4575-8f52-a6481bdb07dd"],

Cell[BoxData[
 RowBox[{"5.999999999999998`", "\[VeryThinSpace]", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.462834487485752`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.0201394465967897`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.08838834764831846`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.42255559429217354`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.020139446596789`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.0883883476483184`", " ", "C"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.853164900444302*^9, 
  3.853182453549694*^9, 3.853284260542215*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"3b1c6264-2c62-417b-9305-8fa7b2763642"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831846`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.21338834764831838`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831846`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.0883883476483184`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.036611652351681526`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.0883883476483184`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.853164900444302*^9, 
  3.853182453549694*^9, 3.853284260547214*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"afc146d2-6588-44aa-babd-e561ca2618d1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"2", " ", "Z"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"0", " ", "Z"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442660541883736`*^9, 3.8442660565904574`*^9}},
 FontSize->12,
 CellLabel->
  "In[165]:=",ExpressionUUID->"39247a7f-419d-46ce-9f17-56d7235c86c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]020", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.8442629552834616`*^9, 
   3.84426295682843*^9}, {3.8442660643950605`*^9, 3.8442660898577724`*^9}, 
   3.8446116249193673`*^9},
 FontSize->12,
 CellLabel->
  "In[166]:=",ExpressionUUID->"41848ebd-2ba9-4333-a8e6-9833f03d0839"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.3750000000000001`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["C", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["C", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox["C", "8"], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["C", "8"], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["C", "8"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["C", "8"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.3750000000000001`", " ", "C"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.8442629578976088`*^9, 3.844266095163348*^9, 
   3.844604527211921*^9, 3.844611550763944*^9, 3.844611694892047*^9, 
   3.8446495187328234`*^9, 3.844651251077978*^9, 3.844683775057678*^9, 
   3.8446981776970015`*^9, 3.844733082561427*^9, 3.844733371128504*^9, 
   3.844981134546406*^9, 3.8463515971355653`*^9, 3.846498566525453*^9, 
   3.852684081108918*^9, 3.8531649006073017`*^9, 3.8531824536946945`*^9, 
   3.853284260658214*^9},
 FontSize->12,
 CellLabel->
  "Out[166]=",ExpressionUUID->"f2c697e7-9d58-477d-970c-60c5484035b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]020BC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
       "]"}], ".", "\[Rho]020", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}],
       ".", "\[Rho]020", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463535974608517`*^9, 3.8463536026250033`*^9}},
 FontSize->12,
 CellLabel->
  "In[167]:=",ExpressionUUID->"3ab84f22-2623-4016-ab3d-18b596662246"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["C", "4"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["C", "4"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846353607215872*^9, 
   3.846353810114131*^9, 3.846498566625474*^9, 3.85268408117951*^9, 
   3.8531649007053022`*^9, 3.853182453778695*^9, 3.8532842607432146`*^9},
 FontSize->12,
 CellLabel->
  "Out[167]=",ExpressionUUID->"9f218c20-0444-4db9-b8d8-b8a99dcbe6e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]020BC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]020BC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352428227372*^9}, {
  3.8463536117147694`*^9, 3.846353613576522*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"9fa95b9d-3a6a-40da-b408-9d02afd99d9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", 
   RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", 
   FractionBox["C", "4"], ",", 
   FractionBox["C", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463536148360305`*^9, 
  3.8463538106251416`*^9, 3.8464985667214527`*^9, 3.852684081242572*^9, 
  3.853164900790302*^9, 3.8531824538606944`*^9, 3.853284260828215*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"7e986cdc-5e03-456b-be4c-de7fe67ba397"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]020AB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]020", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]020", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442672754876204`*^9, 3.844267322288148*^9}, {
   3.844267428122768*^9, 3.8442674372932076`*^9}, {3.8446130849606857`*^9, 
   3.844613092184125*^9}, 3.8446131845564823`*^9, {3.846353620615872*^9, 
   3.84635362484365*^9}},
 FontSize->12,
 CellLabel->
  "In[169]:=",ExpressionUUID->"1dfeb98d-794d-4bf8-a629-a8aec5ebcb85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["C", "4"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["C", "4"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8442673159338408`*^9, 3.8442673249574165`*^9}, 
   3.8442674417465024`*^9, 3.844604527780921*^9, 3.8446115513059444`*^9, 
   3.844611695375098*^9, 3.8446131174687624`*^9, 3.8446131960667396`*^9, 
   3.844649515693615*^9, 3.844651246124979*^9, 3.844683770694651*^9, 
   3.8446981729634905`*^9, 3.8447330735564365`*^9, 3.844733367987463*^9, 
   3.8449811292492685`*^9, 3.846351591827566*^9, 3.8463536263811474`*^9, 
   3.8463538107002516`*^9, 3.84649856681745*^9, 3.8526840813089085`*^9, 
   3.8531649008773007`*^9, 3.853182453945694*^9, 3.8532842609122143`*^9},
 FontSize->12,
 CellLabel->
  "Out[169]=",ExpressionUUID->"a18102e9-9c90-425c-ac8c-a4d6cf2ff398"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]020AB", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]020AB", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352445964012*^9}, {
  3.8463536296476984`*^9, 3.846353632223013*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"23039f5c-4efc-43ff-83e7-09048c686911"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", 
   RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", 
   FractionBox["C", "4"], ",", 
   FractionBox["C", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524622889442`*^9, 
  3.8463536332705383`*^9, 3.846353810768303*^9, 3.8464985669134517`*^9, 
  3.852684081369918*^9, 3.853164900964301*^9, 3.8531824540286946`*^9, 
  3.8532842610002155`*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"f4b28175-1c21-4cdf-b386-553254643199"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]020AC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]020", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]020", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463516415463047`*^9, 3.8463516708819265`*^9}, {3.846353655573787*^9, 
   3.8463536597599964`*^9}},
 FontSize->12,
 CellLabel->
  "In[171]:=",ExpressionUUID->"07358f66-5b8b-410b-a7af-005551a5014a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["C", "4"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["C", "4"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846351674304371*^9, 
   3.846353661208516*^9, 3.8463538108362494`*^9, 3.8464985670174522`*^9, 
   3.852684081478937*^9, 3.853164901052302*^9, 3.853182454108694*^9, 
   3.853284261086215*^9},
 FontSize->12,
 CellLabel->
  "Out[171]=",ExpressionUUID->"e774a8ec-8a2a-4f83-bfc1-eed9a452eeb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]020AC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]020AC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352458380713*^9}, {
  3.8463536729439335`*^9, 3.8463536753840227`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"b0ce8c3b-58c8-49c5-a084-314840d3c813"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", 
   RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2500000000000001`", " ", "C"}]}], ",", 
   FractionBox["C", "4"], ",", 
   FractionBox["C", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8463524289184647`*^9, 3.8463524647515564`*^9, {3.8463536632084537`*^9, 
   3.846353678187615*^9}, 3.8463538109082513`*^9, 3.846498567113451*^9, 
   3.852684081555894*^9, 3.8531649011403017`*^9, 3.853182454188695*^9, 
   3.8532842611722155`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"91e31e34-00b5-4bbd-9fe1-ccdcafb3aee0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]020BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]020BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267000620784*^9, 3.844267044370624*^9}, 
   3.8442671250951614`*^9, {3.844604578004983*^9, 3.844604580409318*^9}, {
   3.844613096417437*^9, 3.8446131099679537`*^9}, 3.8446131814183965`*^9, {
   3.846353668837264*^9, 3.846353696532898*^9}},
 FontSize->12,
 CellLabel->
  "In[173]:=",ExpressionUUID->"826a2ec9-0e2c-4be3-b55d-761789de5cd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000001`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000001`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844267037522113*^9, 3.844267044998051*^9}, {
   3.8442671325505557`*^9, 3.844267154255332*^9}, {3.8442672009366703`*^9, 
   3.8442672537060633`*^9}, 3.844267444199465*^9, 3.8446045278599205`*^9, 
   3.844604593068783*^9, 3.8446115513809443`*^9, 3.844611695441079*^9, 
   3.8446131175307627`*^9, 3.844613196127613*^9, 3.8446495157646337`*^9, 
   3.8446512462059784`*^9, 3.844683770768651*^9, 3.844698173047491*^9, 
   3.844733073711458*^9, 3.844733368041462*^9, 3.8449811293212132`*^9, 
   3.8463515919155283`*^9, 3.8463538109802513`*^9, 3.846498567233451*^9, 
   3.8526840816260834`*^9, 3.853164901228302*^9, 3.853182454275695*^9, 
   3.8532842612642155`*^9},
 FontSize->12,
 CellLabel->
  "Out[173]=",ExpressionUUID->"b6afef2e-7b18-4652-b429-648880fe04f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]020BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]020BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267065356526*^9, 3.844267127610202*^9}, {
   3.844604582968546*^9, 3.844604590585753*^9}, {3.844613098891167*^9, 
   3.844613107325963*^9}, 3.8446131794571257`*^9, {3.8463536705828357`*^9, 
   3.8463536950174904`*^9}},
 FontSize->12,
 CellLabel->
  "In[174]:=",ExpressionUUID->"c1baae8c-a9f7-4f1d-b326-70fb7dfa8d82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000001`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000001`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267099663314*^9, {3.8442671354078984`*^9, 3.844267157521298*^9}, {
   3.8442672036950226`*^9, 3.844267257493291*^9}, 3.8442674463204117`*^9, 
   3.844604527939921*^9, 3.844604594965831*^9, 3.8446115514459457`*^9, 
   3.844611695506096*^9, 3.8446131175947633`*^9, 3.8446131961965857`*^9, 
   3.844649515854675*^9, 3.8446512462869787`*^9, 3.8446837708436513`*^9, 
   3.8446981731304913`*^9, 3.844733073868461*^9, 3.844733368091462*^9, 
   3.8449811294052124`*^9, 3.8463515920035286`*^9, 3.84635381105227*^9, 
   3.846498567329873*^9, 3.85268408169691*^9, 3.853164901315302*^9, 
   3.8531824543536944`*^9, 3.853284261350216*^9},
 FontSize->12,
 CellLabel->
  "Out[174]=",ExpressionUUID->"976fb3d3-a17e-41c0-8abb-88c5baddb7e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]020AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]020AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.8442673390463066`*^9, 3.844267344758537*^9}, {
  3.8446045859207773`*^9, 3.8446045885035543`*^9}, {3.844613102394989*^9, 
  3.8446131054459486`*^9}, {3.844613145519075*^9, 3.844613169758703*^9}, {
  3.846353686432003*^9, 3.8463536935124955`*^9}},
 FontSize->12,
 CellLabel->
  "In[175]:=",ExpressionUUID->"635fe635-6061-4a4a-9db7-4809088b721c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000001`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000001`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267350171671*^9, 3.8442674489242215`*^9, 3.84460452801692*^9, 
   3.844604597439324*^9, 3.8446115515129457`*^9, 3.844611695608096*^9, 
   3.8446131176557612`*^9, {3.844613149582357*^9, 3.844613196256631*^9}, 
   3.844649515926675*^9, 3.8446512463729787`*^9, 3.8446837709176517`*^9, 
   3.844698173227492*^9, 3.8447330740234604`*^9, 3.844733368139464*^9, 
   3.8449811294915123`*^9, 3.8463515920895433`*^9, 3.846353811127284*^9, 
   3.846498567437874*^9, 3.852684081760025*^9, 3.8531649014013014`*^9, 
   3.853182454429694*^9, 3.8532842614392157`*^9},
 FontSize->12,
 CellLabel->
  "Out[175]=",ExpressionUUID->"eafa909c-3740-41a5-92ee-1fc25ca2b0f4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]020", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]020", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844614787902005*^9, 3.8446148188553514`*^9}, {
  3.8463537017303753`*^9, 3.846353703356492*^9}, {3.8463538144471827`*^9, 
  3.8463538181838584`*^9}},
 FontSize->12,
 CellLabel->
  "In[176]:=",ExpressionUUID->"708bbae8-5f79-4755-95c7-09dc54b4a7f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UBd020", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Lambda]020AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020AC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020AC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020AC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020BC", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020BC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020BC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020BC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020AB", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020AB", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020AB", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020AB", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "5", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "8", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "6", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
     "Chop"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
   3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446503838965616`*^9, 
   3.844650394120493*^9}, {3.846352488950621*^9, 3.846352657375533*^9}, {
   3.846352725774949*^9, 3.8463528791060953`*^9}, {3.8463532420973873`*^9, 
   3.84635328334816*^9}, {3.846353705670844*^9, 3.8463537979878902`*^9}, 
   3.846498540570577*^9},
 FontSize->12,
 CellLabel->
  "In[177]:=",ExpressionUUID->"bf71be8d-8b07-4c70-87f2-b2e4e4baa7dd"],

Cell[BoxData[
 RowBox[{"3.1699250014423104`", "\[VeryThinSpace]", "-", 
  RowBox[{"2.3774437510817337`", " ", "C"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.8853900817779277`", "\[VeryThinSpace]", "-", 
     RowBox[{"2.1640425613334457`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1.3333333333333333`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4.328085122666891`"}], "+", 
     RowBox[{"2.1640425613334457`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8446149280741124`*^9, 3.8446495160086555`*^9, 3.844650394882233*^9, 
   3.844651246475979*^9, 3.8446837710181637`*^9, 3.844698173322492*^9, 
   3.844733074201442*^9, 3.8447333682054634`*^9, 3.8449811295885324`*^9, 
   3.84635159221457*^9, 3.8463526155646925`*^9, {3.8463526489385967`*^9, 
   3.846352658108232*^9}, 3.846352744528432*^9, {3.8463528728753242`*^9, 
   3.8463528797552824`*^9}, 3.8463532529053717`*^9, 3.846353286276738*^9, {
   3.846353790878638*^9, 3.8463538112352853`*^9}, 3.846498567569873*^9, 
   3.8526840818509607`*^9, 3.8531649015053015`*^9, 3.8531824545906944`*^9, 
   3.853284261616215*^9},
 FontSize->12,
 CellLabel->
  "Out[177]=",ExpressionUUID->"37a8d3e0-7d0f-4f25-8663-b670f9a91f77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB020", "=", " ", 
  RowBox[{
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "7", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "8", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}], ")"}]}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8463526724731755`*^9, 3.8463526827350454`*^9}, {
  3.8463534211209855`*^9, 3.846353421702093*^9}, {3.8463538000477448`*^9, 
  3.8463538489779725`*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"677da7d0-7dfc-48de-80b1-c7fbefd84462"],

Cell[BoxData[
 RowBox[{"0.5`", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.3750000000000001`", " ", "C"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.3750000000000001`", " ", "C"}]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "C", " ", 
      RowBox[{"Log", "[", 
       FractionBox["C", "8"], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"Log", "[", "2", "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8463526848883886`*^9, 3.846353294950824*^9, 
  3.8463534262112303`*^9, 3.8463538505398145`*^9, 3.846498567673874*^9, 
  3.8526840819229937`*^9, 3.8531649016163025`*^9, 3.8531824546616945`*^9, 
  3.8532842617342157`*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"4cab504b-71a0-47fa-a327-0b4244330cfa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"2", " ", "Z"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"1", " ", "X"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
   3.8442660541883736`*^9, 3.8442660565904574`*^9}, 3.8442666045919666`*^9, 
   3.844266670801674*^9},
 FontSize->12,
 CellLabel->
  "In[179]:=",ExpressionUUID->"6f8ce06a-933f-4a14-bf61-25e26878311d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]021", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.8442629552834616`*^9, 
   3.84426295682843*^9}, {3.8442660643950605`*^9, 3.8442660898577724`*^9}, {
   3.8442666025327597`*^9, 3.84426665535868*^9}, 3.844611620864991*^9},
 FontSize->12,
 CellLabel->
  "In[180]:=",ExpressionUUID->"374426a3-3274-4e7c-92e6-02c610f2ea40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.125`", " ", "C"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.125`", " ", "C"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.12499999999999997`", " ", "C"}], ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.12499999999999997`", " ", "C"}], ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.12499999999999997`", " ", "C"}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.12499999999999997`", " ", "C"}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.125`", " ", "C"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.125`", " ", "C"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.8442629578976088`*^9, 3.844266095163348*^9, {
   3.844266660611679*^9, 3.844266676354333*^9}, 3.844604527311921*^9, 
   3.844611550870945*^9, 3.8446116949950457`*^9, 3.844649519182803*^9, 
   3.844651251723488*^9, 3.8446837756146774`*^9, 3.8446981782670016`*^9, 
   3.8447330837164927`*^9, 3.844733371534504*^9, 3.8449811351474085`*^9, 
   3.846351597851564*^9, 3.846498567785874*^9, 3.8526840820029535`*^9, 
   3.853164901835597*^9, 3.8531824547666936`*^9, 3.853284261838215*^9},
 FontSize->12,
 CellLabel->
  "Out[180]=",ExpressionUUID->"28876d1e-c84a-44eb-9976-67bda5379dd9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]021BC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]021", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]021", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]021BC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]021BC", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]021AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]021", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]021", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]021AB", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]021AB", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]021AC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]021", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]021", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]021AC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]021AC", "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]021BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]021BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]021BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]021BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]021AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]021AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]021", "=", 
    RowBox[{"Eigenvalues", "[", "\[Rho]021", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"UBd021", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]021AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021BC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021BC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021BC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021BC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AB", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AB", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AB", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AB", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
      "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"UB021", "=", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.852596139588763*^9, 3.852596145004781*^9}, {
  3.8525962012285547`*^9, 3.8525962299122143`*^9}, {3.8525962633605237`*^9, 
  3.85259628374006*^9}, {3.8525963360410056`*^9, 3.8525963760519075`*^9}, {
  3.852596735947093*^9, 3.852596759728199*^9}, {3.8531648461617317`*^9, 
  3.8531648519280996`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"1717aab9-a945-49a0-bc2a-9216dae54eff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8531649019195976`*^9, 
  3.853182454842695*^9, 3.853284261931215*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"3ac2e8b9-714d-4ba6-9edd-c9a7447a3651"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8531649019195976`*^9, 
  3.853182454842695*^9, 3.8532842619362135`*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"49b9d8f3-bb81-4def-95c9-695bc5bd1b76"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25`", " ", "C"}]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.24999999999999994`", " ", "C"}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.24999999999999994`", " ", "C"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25`", " ", "C"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8531649019195976`*^9, 
  3.853182454842695*^9, 3.853284261941214*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"80a796cb-5e22-4ee3-8de1-c0b78901c90d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.25`", " ", "C"}]}], ",", 
   RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.25`", " ", "C"}]}], ",", 
   RowBox[{"0.24999999999999994`", " ", "C"}], ",", 
   RowBox[{"0.24999999999999994`", " ", "C"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8531649019195976`*^9, 
  3.853182454842695*^9, 3.853284261945215*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"bba54ea0-905e-4790-b95b-e59e7e456353"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8531649019195976`*^9, 
  3.853182454842695*^9, 3.853284261950215*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"83ddb0a1-6027-4b14-84d9-9d5536c96ac9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8531649019195976`*^9, 
  3.853182454842695*^9, 3.853284261954215*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"a779264c-1044-4e52-868c-8eddf781b723"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8531649019195976`*^9, 
  3.853182454842695*^9, 3.853284261958215*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"e433ff91-4363-4f87-9588-acef08916545"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8531649019195976`*^9, 
  3.853182454842695*^9, 3.8532842619622135`*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"12a61b82-b176-4494-bb45-521cc5840db6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8531649019195976`*^9, 
  3.853182454842695*^9, 3.8532842619662156`*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"62ae6783-9f98-4f26-9f43-f6f8da540ae8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.4426950408889634`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.7213475204444817`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2.`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{"0.7213475204444816`", " ", "C", " ", 
   RowBox[{"Log", "[", "C", "]"}]}]}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8531649019195976`*^9, 
  3.853182454842695*^9, 3.853284261970215*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"7e76d124-858b-4c4b-84dd-2620c66d8633"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.125`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.125`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     RowBox[{"0.7213475204444816`", " ", "C", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.12499999999999997`", " ", "C"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8531649019195976`*^9, 
  3.853182454842695*^9, 3.853284261975215*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"2b48a055-4bba-456f-85d6-d5fff6813493"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"2", " ", "Z"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"0", " ", "Z"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442660541883736`*^9, 3.8442660565904574`*^9}, {3.8442667008577166`*^9, 
  3.844266728341405*^9}},
 FontSize->12,
 CellLabel->
  "In[193]:=",ExpressionUUID->"39ef27af-be35-43d2-9dba-a3d81b4af440"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]120", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
  3.844252478086526*^9, 3.84425258866258*^9}, {3.8442629552834616`*^9, 
  3.84426295682843*^9}, {3.8442660643950605`*^9, 3.8442660898577724`*^9}, {
  3.8442666977027173`*^9, 3.8442667164696207`*^9}, {3.8446116094105625`*^9, 
  3.8446116109388776`*^9}},
 FontSize->12,
 CellLabel->
  "In[194]:=",ExpressionUUID->"c5984b9e-8586-4447-8081-46add1a59f58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.125`", " ", "C"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.12499999999999997`", " ", "C"}], ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.12499999999999997`", " ", "C"}], ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.125`", " ", "C"}]}], ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.125`", " ", "C"}]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.12499999999999997`", " ", "C"}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.12499999999999997`", " ", "C"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.125`", " ", "C"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.8442629578976088`*^9, 3.844266095163348*^9, 
   3.8442667188895063`*^9, 3.8446045274849215`*^9, 3.8446115510589457`*^9, 
   3.8446116117133207`*^9, 3.8446116951440964`*^9, 3.844649519594822*^9, 
   3.8446512523164883`*^9, 3.8446837761426773`*^9, 3.8446981789040017`*^9, 
   3.8447330848828382`*^9, 3.8447333719235153`*^9, 3.844981135748376*^9, 
   3.846351598514583*^9, 3.8464985684938755`*^9, 3.8526840821919236`*^9, 
   3.8531649020666018`*^9, 3.853182454972694*^9, 3.853284262077215*^9},
 FontSize->12,
 CellLabel->
  "Out[194]=",ExpressionUUID->"0658376f-2731-45b7-afc6-2dd5a667b90b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]120BC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]120", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]120", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]120BC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]120BC", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]120AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]120", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]120", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]120AB", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]120AB", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]120AC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]120", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]120", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]120AC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]120AC", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]120BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]120BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]120BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]120BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]120AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]120AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]120", "=", 
    RowBox[{"Eigenvalues", "[", "\[Rho]120", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UBd120", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]120AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120BC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120BC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120BC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120BC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AB", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AB", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AB", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AB", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
      "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"UB120", "=", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.852596139588763*^9, 3.852596145004781*^9}, {
  3.8525962012285547`*^9, 3.8525962299122143`*^9}, {3.8525962633605237`*^9, 
  3.85259628374006*^9}, {3.8525963360410056`*^9, 3.8525963760519075`*^9}, {
  3.8525967881023703`*^9, 3.85259681132373*^9}, {3.8525969183070765`*^9, 
  3.852596941323041*^9}, {3.853164862494852*^9, 3.8531648684037886`*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"299a4e0f-e627-481f-8093-ddeebdb692dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25`", " ", "C"}]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.24999999999999994`", " ", "C"}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.24999999999999994`", " ", "C"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25`", " ", "C"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.853164902148597*^9, 
  3.8531824550536947`*^9, 3.853284262168215*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"8c71e6c1-7780-4a68-a24f-ce4a4a3c5c73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.25`", " ", "C"}]}], ",", 
   RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.25`", " ", "C"}]}], ",", 
   RowBox[{"0.24999999999999994`", " ", "C"}], ",", 
   RowBox[{"0.24999999999999994`", " ", "C"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.853164902148597*^9, 
  3.8531824550536947`*^9, 3.853284262173215*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"a046a35e-223b-4991-8852-632c88796811"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.853164902148597*^9, 
  3.8531824550536947`*^9, 3.8532842621772146`*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"91cfbcd9-f7df-445a-bde1-65aeb2b509e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.853164902148597*^9, 
  3.8531824550536947`*^9, 3.853284262180215*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"8fee4840-edf5-4d05-b6c5-e0b0b90636c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.853164902148597*^9, 
  3.8531824550536947`*^9, 3.8532842621842146`*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"61c6427f-c8b0-413e-8266-30343472cf3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.853164902148597*^9, 
  3.8531824550536947`*^9, 3.8532842621882153`*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"6200ca9d-9d95-468c-8933-f39d039df284"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.853164902148597*^9, 
  3.8531824550536947`*^9, 3.853284262192215*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"e83166ec-2e11-4c07-9656-19fc6f3d39f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.853164902148597*^9, 
  3.8531824550536947`*^9, 3.8532842621962147`*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"ba93db65-b49e-4f3c-b20b-e7fc6c263c31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.853164902148597*^9, 
  3.8531824550536947`*^9, 3.8532842622002153`*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"3970100f-6e55-4eb2-9956-327cdfb1b361"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.4426950408889634`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.7213475204444817`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2.`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{"0.7213475204444816`", " ", "C", " ", 
   RowBox[{"Log", "[", "C", "]"}]}]}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.853164902148597*^9, 
  3.8531824550536947`*^9, 3.8532842622042146`*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"d424d228-5b7c-44cb-99d0-19112ac45efa"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.125`", " ", "C"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.125`", " ", "C"}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     RowBox[{"0.7213475204444816`", " ", "C", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.12499999999999997`", " ", "C"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.853164902148597*^9, 
  3.8531824550536947`*^9, 3.8532842622092147`*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"3679f75c-98c2-4436-9de9-3965222398ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"2", " ", "Z"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"1", " ", "X"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
   3.8442660541883736`*^9, 3.8442660565904574`*^9}, 3.8442666045919666`*^9, 
   3.844266670801674*^9, {3.8442667581390305`*^9, 3.8442667602670145`*^9}},
 FontSize->12,
 CellLabel->
  "In[207]:=",ExpressionUUID->"689ecb1e-8966-4f62-b8a8-60ff1b4964c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]121", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
  3.844252478086526*^9, 3.84425258866258*^9}, {3.8442629552834616`*^9, 
  3.84426295682843*^9}, {3.8442660643950605`*^9, 3.8442660898577724`*^9}, {
  3.8442666025327597`*^9, 3.84426665535868*^9}, {3.8442667517423253`*^9, 
  3.844266823129092*^9}},
 FontSize->12,
 CellLabel->
  "In[208]:=",ExpressionUUID->"2cf3dec1-f227-4326-bca2-c68922ed74e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.12499999999999997`", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0.12499999999999997`", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0.12499999999999997`", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0.12499999999999997`", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0.12499999999999997`", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0.12499999999999997`", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0.12499999999999997`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0.12499999999999997`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.8442629578976088`*^9, 3.844266095163348*^9, {
   3.844266660611679*^9, 3.844266676354333*^9}, {3.844266777310132*^9, 
   3.844266824683093*^9}, 3.844604527620921*^9, 3.8446115511599455`*^9, 
   3.844611695243043*^9, 3.8446495200088053`*^9, 3.8446512529234886`*^9, 
   3.8446837766406775`*^9, 3.844698179521001*^9, 3.844733086045189*^9, 
   3.8447333723175216`*^9, 3.844981136273376*^9, 3.846351599197563*^9, 
   3.8464985692499356`*^9, 3.8526840824633384`*^9, 3.853164902294597*^9, 
   3.8531824551736956`*^9, 3.853284262309214*^9},
 FontSize->12,
 CellLabel->
  "Out[208]=",ExpressionUUID->"0c5fe575-07e4-47b0-812e-e6c3a11ca5e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]121BC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]121", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]121", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]121BC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]121BC", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]121AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]121", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]121", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]121AB", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]121AB", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]121AC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]121", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]121", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]121AC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]121AC", "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]121BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]121BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]121BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]121BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]121AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]121AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]121", "=", 
    RowBox[{"Eigenvalues", "[", "\[Rho]121", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UBd121", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]121AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121BC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121BC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121BC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121BC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AB", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AB", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AB", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AB", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
      "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"UB121", "=", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.852596139588763*^9, 3.852596145004781*^9}, {
  3.8525962012285547`*^9, 3.8525962299122143`*^9}, {3.8525962633605237`*^9, 
  3.85259628374006*^9}, {3.8525963360410056`*^9, 3.8525963760519075`*^9}, {
  3.8525968689632826`*^9, 3.852596892903664*^9}, {3.852596947116084*^9, 
  3.85259695023246*^9}, {3.8531648768405037`*^9, 3.85316488518097*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"a7ee64d4-eadd-42ab-83cf-46c95748699c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.24999999999999994`", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.24999999999999994`", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.24999999999999994`", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.24999999999999994`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.8531649023915977`*^9, 
  3.8531824552506943`*^9, 3.853284262399214*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"32649763-51b6-4ca3-a4b7-654ea4d080ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.24999999999999994`", ",", "0.24999999999999994`", ",", 
   "0.24999999999999994`", ",", "0.24999999999999994`"}], "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.8531649023915977`*^9, 
  3.8531824552506943`*^9, 3.853284262403215*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"f957888f-c1ad-4cfc-8fa7-0dddad15794c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.24999999999999994`", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.24999999999999994`", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.24999999999999994`", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.24999999999999994`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.8531649023915977`*^9, 
  3.8531824552506943`*^9, 3.853284262408215*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"a91bae06-7e34-4e68-93d8-0d96faa1222a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.24999999999999994`", ",", "0.24999999999999994`", ",", 
   "0.24999999999999994`", ",", "0.24999999999999994`"}], "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.8531649023915977`*^9, 
  3.8531824552506943`*^9, 3.8532842624122157`*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"a283b83d-0391-4af1-8dd9-f9021bc8c420"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.24999999999999994`", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.24999999999999994`", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.24999999999999994`", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.24999999999999994`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.8531649023915977`*^9, 
  3.8531824552506943`*^9, 3.8532842624152145`*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"f3677d63-38d4-474e-aa59-f35c2405f908"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.24999999999999994`", ",", "0.24999999999999994`", ",", 
   "0.24999999999999994`", ",", "0.24999999999999994`"}], "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.8531649023915977`*^9, 
  3.8531824552506943`*^9, 3.8532842624192157`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"3d3ccecf-a9af-4ab7-bdd7-403a2bcdf20c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999999`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.8531649023915977`*^9, 
  3.8531824552506943`*^9, 3.853284262423217*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"660df2de-9522-4f34-ae62-414e4c1fd9a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999999`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.8531649023915977`*^9, 
  3.8531824552506943`*^9, 3.8532842624262147`*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"241d0813-8bd8-48d5-b4bf-238aa175f33d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999999`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.8531649023915977`*^9, 
  3.8531824552506943`*^9, 3.853284262430213*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"97ad2ebf-eb0d-4102-91fe-94368e4c6179"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.8531649023915977`*^9, 
  3.8531824552506943`*^9, 3.853284262433214*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"7f096fdd-d354-4906-970b-3ca6a33acebf"],

Cell[BoxData["2.220446049250313`*^-16"], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.8531649023915977`*^9, 
  3.8531824552506943`*^9, 3.8532842624362135`*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"54e416a5-8593-45d1-b921-c87f16e450c7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["plots", "Subtitle",
 CellChangeTimes->{{3.844651214200644*^9, 3.8446512149679165`*^9}},
 FontSize->12,ExpressionUUID->"3bcc89c8-ad24-4d9f-889c-d3da486ad199"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pexp", "=", 
  RowBox[{"0.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", 
          RowBox[{"(", 
           RowBox[{"0.8535533905932737`", "\[VeryThinSpace]", "-", 
            RowBox[{"0.35355339059327384`", " ", "C"}]}], ")"}]}], "-", "2"}],
         ")"}], "^", "2"}], "-", "1"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8446042642428856`*^9, 3.84460429996883*^9}, {
  3.8446043454859414`*^9, 3.8446043947672977`*^9}},
 FontSize->12,
 CellLabel->
  "In[221]:=",ExpressionUUID->"3fceea3a-0488-4c1d-9032-1849ba94aaf3"],

Cell[BoxData[
 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"0.8535533905932737`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.35355339059327384`", " ", "C"}]}], ")"}]}]}], ")"}], 
      "2"]}]]}]}]], "Output",
 CellChangeTimes->{3.844604528094921*^9, 3.84465125349249*^9, 
  3.8446837771606784`*^9, 3.844733087178317*^9, 3.8447333726595173`*^9, 
  3.8449811368144226`*^9, 3.846351599871583*^9, 3.8464985699193687`*^9, 
  3.852684082692239*^9, 3.8531649025135975`*^9, 3.8531824553566947`*^9, 
  3.853284262527215*^9},
 FontSize->12,
 CellLabel->
  "Out[221]=",ExpressionUUID->"3146a37a-a7ae-4686-872f-0c5f8a94e42e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LB", "=", 
  RowBox[{"1", "+", 
   RowBox[{"pexp", "*", 
    RowBox[{"Log2", "[", "pexp", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "pexp"}], ")"}], "*", 
    RowBox[{"Log2", "[", 
     RowBox[{"(", 
      RowBox[{"1", "-", "pexp"}], ")"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"C", "/", "2"}], ")"}], "*", 
    RowBox[{"Log2", "[", 
     RowBox[{"(", 
      RowBox[{"C", "/", "2"}], ")"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"(", 
       RowBox[{"C", "/", "2"}], ")"}]}], ")"}], "*", 
    RowBox[{"Log2", "[", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"(", 
        RowBox[{"C", "/", "2"}], ")"}]}], ")"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8446041355753593`*^9, 3.844604136701781*^9}, {
  3.8446044179437227`*^9, 3.8446045040336742`*^9}},
 FontSize->12,
 CellLabel->
  "In[222]:=",ExpressionUUID->"d3b2d0ce-6a96-4674-8497-27940f2a0c3a"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.5`", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"0.8535533905932737`", "\[VeryThinSpace]", "-", 
               RowBox[{"0.35355339059327384`", " ", "C"}]}], ")"}]}]}], ")"}],
           "2"]}]]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.5`", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"0.8535533905932737`", "\[VeryThinSpace]", "-", 
               RowBox[{"0.35355339059327384`", " ", "C"}]}], ")"}]}]}], ")"}],
           "2"]}]]}]}], "]"}]}], 
   RowBox[{"Log", "[", "2", "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.5`", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"0.8535533905932737`", "\[VeryThinSpace]", "-", 
               RowBox[{"0.35355339059327384`", " ", "C"}]}], ")"}]}]}], ")"}],
           "2"]}]]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.5`", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"0.8535533905932737`", "\[VeryThinSpace]", "-", 
               RowBox[{"0.35355339059327384`", " ", "C"}]}], ")"}]}]}], ")"}],
           "2"]}]]}]}], "]"}]}], 
   RowBox[{"Log", "[", "2", "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["C", "2"]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      FractionBox["C", "2"]}], "]"}]}], 
   RowBox[{"Log", "[", "2", "]"}]], "+", 
  FractionBox[
   RowBox[{"C", " ", 
    RowBox[{"Log", "[", 
     FractionBox["C", "2"], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", "2", "]"}]}]]}]], "Output",
 CellChangeTimes->{3.84460452818292*^9, 3.844651253574489*^9, 
  3.84468377723868*^9, 3.844733087343335*^9, 3.844733372712516*^9, 
  3.844981136897421*^9, 3.8463515999695296`*^9, 3.846498570015368*^9, 
  3.8526840827635307`*^9, 3.853164902601599*^9, 3.8531824554346943`*^9, 
  3.853284262624214*^9},
 FontSize->12,
 CellLabel->
  "Out[222]=",ExpressionUUID->"50ca9bbb-907b-4bcf-a34c-44bf9d351e55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p", "-", "C"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Sqrt", "[", "0.5", "]"}], "-", "C"}], ")"}]}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"1.5", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.3750000000000001`", " ", "C"}]}], ")"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"(", 
        RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.3750000000000001`", " ", "C"}]}], ")"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "*", 
        FractionBox["C", "8"]}], ")"}], "*", 
      RowBox[{"Log2", "[", 
       FractionBox["C", "8"], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.84426746108028*^9, 3.8442675538318095`*^9}, {
   3.8442676181527944`*^9, 3.8442676353909426`*^9}, {3.844268499498399*^9, 
   3.8442685384679923`*^9}, {3.8446041293640327`*^9, 
   3.8446041304777174`*^9}, {3.8446982321365795`*^9, 3.844698250876754*^9}, 
   3.8446990996549683`*^9, {3.8447005867771263`*^9, 3.8447005877831516`*^9}},
 FontSize->12,
 CellLabel->
  "In[223]:=",ExpressionUUID->"5f44ddc4-33e1-450b-99c9-8bf150c033ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "C"}], "+", "p"}], 
     RowBox[{"0.2928932188134524`", "\[VeryThinSpace]", "-", "C"}]]}], ")"}], 
  " ", 
  RowBox[{"(", 
   RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.3750000000000001`", " ", "C"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.3750000000000001`", " ", "C"}]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "C", " ", 
      RowBox[{"Log", "[", 
       FractionBox["C", "8"], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"Log", "[", "2", "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.844267554606948*^9, {3.844267620753492*^9, 3.844267639900527*^9}, 
   3.844268542378623*^9, 3.8446045282909217`*^9, 3.844651253659489*^9, 
   3.8446837773316784`*^9, 3.8446982571847906`*^9, 3.844700590008501*^9, 
   3.8447330875073376`*^9, 3.844733372772517*^9, 3.844981136991394*^9, 
   3.8463516000895276`*^9, 3.8464985701193433`*^9, 3.8526840828560133`*^9, 
   3.853164902698598*^9, 3.8531824555286946`*^9, 3.853284262716215*^9},
 FontSize->12,
 CellLabel->
  "Out[223]=",ExpressionUUID->"0cf97bbf-5d19-44fa-94b5-012264f98aba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"UB", ",", "C"}], "]"}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.8446982640749626`*^9, 3.8446982910608606`*^9}},
 FontSize->12,
 CellLabel->
  "In[224]:=",ExpressionUUID->"7eb61cbd-d280-4f46-a6b6-06a69886a151"],

Cell[BoxData[
 FractionBox[
  RowBox[{"0.34283008588991054`", "\[VeryThinSpace]", "-", 
   RowBox[{"1.1704951288348657`", " ", "p"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.1648664215936372`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.5628891725849167`", " ", "p"}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.3750000000000001`", " ", "C"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.04641137555244979`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.1584583478595652`", " ", "p"}]}], ")"}], " ", 
    RowBox[{"Log", "[", "C", "]"}]}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.2928932188134524`"}], "+", "C"}], ")"}], "2"]]], "Output",
 CellChangeTimes->{{3.8446982788723965`*^9, 3.844698291746624*^9}, 
   3.8447005970490475`*^9, 3.844733087661317*^9, 3.844733372828513*^9, 
   3.8449811370863743`*^9, 3.8463516001845827`*^9, 3.846498570219366*^9, 
   3.8526840829218483`*^9, 3.853164902783598*^9, 3.8531824556026945`*^9, 
   3.853284262916215*^9},
 FontSize->12,
 CellLabel->
  "Out[224]=",ExpressionUUID->"699f7acb-ce89-43eb-8b70-b1f62ded6d22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "=", "0.22"}]], "Input",
 CellChangeTimes->{{3.844701184335908*^9, 3.844701185134714*^9}, {
  3.8447014836096134`*^9, 3.8447014878315897`*^9}, {3.8447017847733746`*^9, 
  3.844701785875867*^9}, {3.844702620180687*^9, 3.8447026728157787`*^9}, {
  3.8532844201506395`*^9, 3.8532844395487213`*^9}},
 FontSize->12,
 CellLabel->
  "In[248]:=",ExpressionUUID->"26d9d457-c32e-4a15-9e97-c06e493a3ea4"],

Cell[BoxData["0.22`"], "Output",
 CellChangeTimes->{
  3.8447011861336336`*^9, 3.8447014885371103`*^9, 3.844701786331644*^9, {
   3.844702621316742*^9, 3.844702673518444*^9}, 3.8447330878423176`*^9, 
   3.844733372882518*^9, 3.8449811371633205`*^9, 3.8463516002775927`*^9, 
   3.846498570315346*^9, 3.8526840829848423`*^9, 3.853164902861598*^9, 
   3.853182455672694*^9, 3.8532842630022154`*^9, {3.8532844208294783`*^9, 
   3.8532844413931713`*^9}},
 FontSize->12,
 CellLabel->
  "Out[248]=",ExpressionUUID->"68d1ba66-8ce3-4e0c-ae7a-ac850e293453"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NMinimize", "[", 
  RowBox[{"UB", ",", "C"}], "]"}]], "Input",
 CellChangeTimes->{{3.84470150871455*^9, 3.8447015404066477`*^9}, {
  3.844701596264097*^9, 3.844701609851489*^9}, {3.8447017093306627`*^9, 
  3.8447017176920395`*^9}},
 FontSize->12,
 CellLabel->
  "In[226]:=",ExpressionUUID->"ea9ea890-20dd-404e-91a9-7ea72a56b928"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize","nrnum",
   "\"The function value \\!\\(\\*RowBox[{RowBox[{\\\"0.008107536355131537`\\\
\", \\\"\[VeryThinSpace]\\\"}], \\\"-\\\", RowBox[{\\\"0.00502927474349555`\\\
\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) is not a real number at \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"C\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"-\\\", \\\"0.8290525091498482`\\\"}], \
\\\"}\\\"}]\\).\"",2,226,1,29732555849989742828,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.844701610759117*^9, 3.84470171839443*^9, 
  3.844733088019333*^9, 3.8447333729585285`*^9, 3.8449811372733545`*^9, 
  3.8463516004385653`*^9, 3.846498570535347*^9, 3.852684083106981*^9, 
  3.8531649029845977`*^9, 3.853182455832694*^9, 3.8532842631352143`*^9},
 FontSize->12,
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"acb8e97a-f0bd-48ae-b38a-caec453cacac"],

Cell[BoxData[
 RowBox[{"NMinimize", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"0.2888888`", "\[VeryThinSpace]", "-", "C"}], 
       RowBox[{"0.2928932188134524`", "\[VeryThinSpace]", "-", "C"}]]}], 
     ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.3750000000000001`", " ", "C"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.3750000000000001`", " ", "C"}]}], "]"}]}], 
       RowBox[{"Log", "[", "2", "]"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "C", " ", 
        RowBox[{"Log", "[", 
         FractionBox["C", "8"], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"Log", "[", "2", "]"}]}]]}], ")"}]}], ",", "C"}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.84470152105713*^9, 3.84470154104784*^9}, 
   3.844701610780452*^9, 3.84470171888431*^9, 3.844733088031336*^9, 
   3.8447333729875298`*^9, 3.8449811372913547`*^9, 3.8463516005145655`*^9, 
   3.8464985705473537`*^9, 3.8526840831669693`*^9, 3.8531649029965982`*^9, 
   3.8531824559016237`*^9, 3.8532842631482153`*^9},
 FontSize->12,
 CellLabel->
  "Out[226]=",ExpressionUUID->"2be39eb3-afdf-43fc-afc7-7867461a6205"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["UB020"], "Input",
 CellChangeTimes->{{3.844701927261242*^9, 3.844701929233716*^9}},
 FontSize->12,
 CellLabel->
  "In[227]:=",ExpressionUUID->"6ae703ee-1c7e-4b14-a9b9-4654bbcf0a98"],

Cell[BoxData[
 RowBox[{"0.5`", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.3750000000000001`", " ", "C"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.3750000000000001`", " ", "C"}]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "C", " ", 
      RowBox[{"Log", "[", 
       FractionBox["C", "8"], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"Log", "[", "2", "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.844701929963605*^9, 3.84473308820428*^9, 
  3.844733373108531*^9, 3.8449811374366503`*^9, 3.8463516006195297`*^9, 
  3.84649857063548*^9, 3.852684083229718*^9, 3.8531649030745974`*^9, 
  3.8531824560166235`*^9, 3.853284263239445*^9},
 FontSize->12,
 CellLabel->
  "Out[227]=",ExpressionUUID->"0c5012ba-3e2e-490d-9a36-a0f43ae16f53"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["UBd020"], "Input",
 CellChangeTimes->{{3.8532842758173747`*^9, 3.8532842802394776`*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"515720e6-e7e4-4814-9046-b129e0c26c28"],

Cell[BoxData[
 RowBox[{"3.1699250014423104`", "\[VeryThinSpace]", "-", 
  RowBox[{"2.3774437510817337`", " ", "C"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.8853900817779277`", "\[VeryThinSpace]", "-", 
     RowBox[{"2.1640425613334457`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1.3333333333333333`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4.328085122666891`"}], "+", 
     RowBox[{"2.1640425613334457`", " ", "C"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.`", " ", "C"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.853284281380286*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"db12b0ed-1ce3-4f3b-9d35-ba8f98e3029e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UBd", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p", "-", "C"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Sqrt", "[", "0.5", "]"}], "-", "C"}], ")"}]}]}], ")"}], "*", 
   "UBd020"}]}]], "Input",
 CellChangeTimes->{{3.8532843315650806`*^9, 3.853284339938465*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"f71cc295-f9a4-4ee8-a847-24ac5cd18c55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"0.22`", "\[VeryThinSpace]", "-", "C"}], 
     RowBox[{"0.2928932188134524`", "\[VeryThinSpace]", "-", "C"}]]}], ")"}], 
  " ", 
  RowBox[{"(", 
   RowBox[{"3.1699250014423104`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.3774437510817337`", " ", "C"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2.8853900817779277`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.1640425613334457`", " ", "C"}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1.3333333333333333`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.`", " ", "C"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4.328085122666891`"}], "+", 
       RowBox[{"2.1640425613334457`", " ", "C"}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.`", " ", "C"}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.853284340720275*^9, {3.853284430865426*^9, 3.8532844513518295`*^9}},
 CellLabel->
  "Out[249]=",ExpressionUUID->"0cdeae29-b259-402f-8ea4-26bedbecd556"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"UBd020", ",", "UB020"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"C", ",", "0", ",", "0.29"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", "\"\<Expressions\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8442675593207407`*^9, 3.8442675938300414`*^9}, {
   3.844267649025785*^9, 3.8442676834920893`*^9}, {3.8442685525699253`*^9, 
   3.8442685682210455`*^9}, {3.8442686394567337`*^9, 3.844268643910261*^9}, {
   3.8442687602703285`*^9, 3.8442688072828684`*^9}, {3.844268895224778*^9, 
   3.8442688958740015`*^9}, {3.8446045122647943`*^9, 3.844604547069257*^9}, {
   3.8446512615617533`*^9, 3.8446513042021675`*^9}, {3.8447017699664655`*^9, 
   3.8447017744302816`*^9}, {3.8463531061368866`*^9, 3.846353123519008*^9}, {
   3.846353155662029*^9, 3.8463531876621027`*^9}, {3.8463533186927075`*^9, 
   3.846353319475827*^9}, {3.8463534446341*^9, 3.8463534641925454`*^9}, {
   3.846353862210825*^9, 3.8463538647072067`*^9}, {3.8463553831318393`*^9, 
   3.846355388293992*^9}, {3.84635557244556*^9, 3.846355579016093*^9}, 
   3.846355643834528*^9, {3.8464985496572933`*^9, 3.846498552102854*^9}},
 FontSize->12,
 CellLabel->
  "In[228]:=",ExpressionUUID->"d6aa6ee6-c2b1-4cbb-b612-4b2bb1c25f9b"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVjn041AcAx6+XiViYqzRaJQo5kbrpzZdFaMcuV7JIKNEdxS0qXTFdkVm1
9JTWVkgjS4nYucpLeUnzcvczZKV0vzv36k4llLfZH9/n88/n+TzfJREHAyKn
UygUv6n9TzGt4DsmZ62btHf96OSkDrJbW/fQt85HXfKVVYoJHS7Pvpc5Y+ty
mERuihGN6zAgDFuiYn6NXi9eX86oDpZZAk4P0xvpa/hDHsM6rEqWmnQxd4B/
eJTP1+qwMSGJbGdGwX3GeLBhjw6b4uoZBPMwxlI/fVgk1OFs5fHa7m/TIXgT
bHXmgA7n+SLTeKML4FWmbbS01WFX9EYZq+Mywlzu76GTWswpLXsutLgGk/y9
dTeytdhv2tWVOJqL/J0zDV1YWlSNBbGI5TdBKdFvX6ivBfW0/uJdXoVoHk4l
sqr6MWiV9MqP9ieiNaZ+S5P60cAduE3ZdgfuHbxhc6d+mHIuVmTmlcA6qkK6
VK1BNce7usSsFIe2xVy5V6CBvH6sbU1+GQTGsctKQjVot8vq7l9Qjuj7r488
+FIDV/kKtd7dCjztyz3gLlbj2g/BN//aIICPSX0u44waTQYxQVfvVmJxYXdZ
yGY1Yj+eMOv1eICg7oD6t+MqdL7jNu6ofAgRzcH9tFAFgdf+k07MKljStwwU
xqtwNWpInvO6Gs3ewtdMexVyfUutrIpqEGfj814rV8I5k73d+lAtblPpNstz
lLjByppZ4/QYt4UWXcxdSlxKnZVeoHwM85XFKUMWSni94p1D6RPM5Pqv/KZD
gc6qCLP42DrklDdOJmQpYN3sa8FyrYf59lsF3zMUeOfOG06ZrMdq1QSrSk+B
G+sWMX0qGyAwGmNMa5DDJPyJQ01qI6hKwT+UFDnCjJ6fErs9xfmzokfdbnI4
LXItcxx+ipKAxA67yT48Cr2yd0N1E/KsjV02CfvgsJRzgTz6DCNHX0yuSOpD
ENXNc73n38gLbPtFsboP+zJ+5DpMa4b0vIp7cFCGwSiThP3CZqjCW4w55TKA
mzMaeLIFFQO1bd7xMsRMy53ocWsFL9nwuNRZhsBHeafmzm5DnHlMYGy/FDW9
ut5scRvC5uUUxxVJkVYX+PJfLxH8W67r28VIYbSSnlFbJIJTgaPkha0U01/6
DQ3qiyHiRDDcVCQEG35i+EeKEaBU+JsUk2hxaZImN4mhssu0VbNJsGKxfmIZ
AQF3JJVNIxH04mXpdVsCKnb77iAHEiG+SfYe9gSSxAPum1eQ2GdTvoBPIxBx
8b2xlR2JIz32IwarCYT+tvBNtzWJ3/3mlc/1mOrNt2NusSQhp/U70oIJXNru
G+FoSEJzNeOP1hACDwfrGi1nkxgwsP0qLpQAPyTd2dCAxCdZxOdl4QRaneWm
Cj0SRteeq12jp/wCA7286SSc59QVeiYQsOTMejjvkwR0XvjivkQCkmqzfZ99
lGCdauJy2hEC9LNs6uCwBJ4Na9OeHSPg7zlyXPxBgsATdyOZqQSKWrP5mW8l
2Klh9Lw9SeBZ4Tjz2IAEu3eqtmWdIqAXeGcJWydBNN3GszN96l/n+zbvfgli
8x8/OJxBwIdyppiukYD7RZjLgkwCc4rY52zUEiSmjBcJfyZgPZmdQFVJcEz7
q1XIuam+PTVshlKC/wC21m/E
          "]]}, Annotation[#, "Charting`Private`Tag$3731#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVj3k4lAkAh6VSQmtQPboMXdbd2iZFfuyOJzkyMiHUUsldE5E0VKQ0dBE6
JVFKS5RcCeXONV+b0Pcx7jB8skKStv3jfd5/31d1/5Fd7pISEhKOP/nfQu2H
NhyfLcbtL7kff/yg0fvI9gDLdhnmVDMot280Ehdlx8y13QDpRpfnNpM0Rgtd
VQc5myFVK7TMo2msjMv3oTjbEfpW0jGpk8Zvp3rkP3Ac4JVwYfftKhrbAkO6
33E8wF7SVDaVSOP6lIaXk4wnOpY3r1KJpzF28uOIqMITSroCgXksjQfhRtPD
W70hr6NhmBpDQ/7KrPzCdX6oVQ0o45+hcXS3qUoS/yjWc7nF931o/MmrsCI4
x+G2fPPSQFMaO82ThMO5x0FvUdz3yJiGE/O4vfSKYLTdPhXSYUiD16TuatIb
jNHLzxVsWTSS9GICMk+EgMH3+mquSWN6dNdNQUoo5ssFMc4todFiMBqgOn0G
MvH7NzOGRnCpILSs1TIKirzayqQbI7hytolxVDYWPN3J+rRFI9jrua3X7n0i
zl3QlSDPDWNxzrOWwhVJYDxyKh+aFcOL8eFD0Ld7aNNC6+5IMV7NONoRG9Jg
6Rwc7SwlhtK5hcy9Zuk4TTkUtl4cwrhaSLu1dgYyisUj2cwhVPqPPpHgZkI8
s0oQ9vcgGD7XXsSkPEVcW+LdFPYgSny2lzxVzAHTiZq7VjSA/oqZxk2pzxAp
JygICRzAu1/jWoeVc8FKS+FLKQ3AoF9zSCrrBeSr1N6FPvmEpADntDyjfBze
1KLbYv4JNdK+jreyCuAbfy0+Ybgffl/DFEWmRdgUwmy0j+lH85h/lUPBS1Q/
t5Veqd+PfDOvCD3OK0gVzZma908fbnlM9Cd3lMAlKzVdP7gP93bkqKk9LsXa
bPMr5Jo+bIzx3r32WBlKB7gf3tb04r5d3LxSvdc427Hny1hQLxLCF0Q9HHgN
31CnZW3re2HWzr+MnDdgd/ku1RL2oPnVfsWjfuVY1Krkbhveg7V1O1bYGVRA
Pc9Cb55OD8ZM+JOnf1TgwUB61EGyG/e3qnDMCyqhcDF6J652Q97tjVZpeBU2
pH1n1pt0w1W2JVJoXA1jDx730UQX9FQMnulMVuN1xtY7bZldKN5346BRSQ1M
qOiD3W5d0FrjE9t9ohaH8z67/7u8C45KxmxD9lvkjy0on27oxCHBGX+tOXWY
fLg6oieqE+Me8oFehXXQOaHwxwS7E/BP/mYfUQ8pZs81tRkRfOfcm6WMG/CK
RRiN54tgX5wSuWRRIySKDmfO8kQoFdGi68JGeB6a6tHRFOF8uT3ZZtaEL+KL
qgnvOyCryxKUPW4C1+GNYqRlByRJ64nxhUJYdcrQjLp25BtFW+10FyLQQ0c+
iNOOev2anlM1QiTXeNcTbynY+cFwdj2B0wHC7d62FBw/kjl31QkcHLd8aGFD
wWVHiIapBoF2noCpaU3h0Lpc5bPaBFJvW7mKzSkEUxpT0r8TEMe+UOKZULhj
vTR3iSmBrox0G74uhX7tYR1tZwKkD1cyXY6C+JbgQYMLAZeMXxKjZSiMSquv
5u0jwIraY3ZEmsJ07365Z24EZM/GjrDmU5BNahky8CTQxvcJqJohsXFxeTo7
kECmmYXZ8BAJFt+N2RdEIDZAw58YILF1cDbxfPDPftlT+Xn9JNiVW87XniRg
/j3sang3CfuwLHdOOIGpA0+OKX8k4SS2oj5HEEg+LOn3o4XEX06D3LhIAoKB
krDeZhKerHXs5igCn/K9R7IJEn6pr4uOCwgEE1yr600k/BVc9ZVjCFzqu/sm
rIFE0OnvjwsvEohytOC615E4OXJTzeXyz5+YXbOWtST+AzCgxTc=
          "]]}, Annotation[#, "Charting`Private`Tag$3731#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0.449847219812171}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0.449847219812171}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 0.29}, {0.449847219812171, 0.9999999911224475}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"UBd020", "UB020"}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.8442675972669616`*^9, {3.8442676512602425`*^9, 3.8442676851839185`*^9}, {
   3.844268554476828*^9, 3.844268569646874*^9}, 3.8442686453912644`*^9, {
   3.8442687934374666`*^9, 3.8442688078958683`*^9}, 3.8442688966730347`*^9, {
   3.8446045285916777`*^9, 3.844604547698921*^9}, {3.8446512537559986`*^9, 
   3.84465130502435*^9}, 3.8446837776337123`*^9, {3.8447017752671328`*^9, 
   3.8447017896418953`*^9}, {3.844702624472205*^9, 3.8447026761250424`*^9}, 
   3.844733088468585*^9, 3.8447333732605286`*^9, 3.8449811376328397`*^9, 
   3.8463516009935346`*^9, {3.846353108317253*^9, 3.8463531241305175`*^9}, {
   3.846353156555708*^9, 3.8463531881913404`*^9}, 3.8463533202711535`*^9, {
   3.8463534375403957`*^9, 3.8463534653333054`*^9}, 3.846353865778841*^9, 
   3.846355389038067*^9, 3.8463554525135365`*^9, {3.8463555675162973`*^9, 
   3.8463555795699463`*^9}, {3.846355633536318*^9, 3.846355644620396*^9}, 
   3.8464985710845356`*^9, 3.8526840836233053`*^9, 3.853164903355598*^9, 
   3.8531824562565827`*^9, 3.8532842636929436`*^9},
 FontSize->12,
 CellLabel->
  "Out[228]=",ExpressionUUID->"ce2fd123-27a1-49ef-939f-625bd92fb84e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"UBd", ",", 
   RowBox[{"{", 
    RowBox[{"C", ",", "0", ",", "0.29"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.85328437840987*^9, 3.853284402040041*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"004e662a-0f4b-4d43-bdf0-2edc662bd2fd"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlXk4lAsDxS0pS1kipKxJV6uQJDm4JBHjIkqbNmlSkm2yp1Aft6tF3fTZ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       "]]},
     Annotation[#, "Charting`Private`Tag$14646#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.2488730190974058},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.29}, {0.2488730190974058, 1.7793491848440504`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.853284403978888*^9, 3.8532844544000263`*^9}},
 CellLabel->
  "Out[250]=",ExpressionUUID->"ddef9d7c-59da-4533-80ed-11ac94166f43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D1", "=", 
  RowBox[{"1", "-", 
   RowBox[{"Sqrt", "[", "0.5", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8442687161975355`*^9, 3.8442687343775864`*^9}},
 FontSize->12,
 CellLabel->
  "In[229]:=",ExpressionUUID->"3bff0a5a-b208-48c2-802f-d7d62cc61772"],

Cell[BoxData["0.2928932188134524`"], "Output",
 CellChangeTimes->{{3.844268730612547*^9, 3.844268735831583*^9}, 
   3.8446045288142138`*^9, 3.844651253855999*^9, 3.844683777716121*^9, 
   3.8447330886375465`*^9, 3.8447333733105297`*^9, 3.844981137663081*^9, 
   3.84635160122653*^9, 3.846498571188499*^9, 3.8526840839340997`*^9, 
   3.853164903457117*^9, 3.853182456364893*^9, 3.853284263781987*^9},
 FontSize->12,
 CellLabel->
  "Out[229]=",ExpressionUUID->"6cda3214-6202-423e-8c13-16747108d451"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{"1.5", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.3750000000000001`", " ", "D1"}]}], ")"}], "*", 
    RowBox[{"Log2", "[", 
     RowBox[{"(", 
      RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.3750000000000001`", " ", "D1"}]}], ")"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "*", 
      FractionBox["D1", "8"]}], ")"}], "*", 
    RowBox[{"Log2", "[", 
     FractionBox["D1", "8"], "]"}]}]}], ")"}]], "Input",
 CellChangeTimes->{{3.844268705623538*^9, 3.844268744805953*^9}},
 FontSize->12,
 CellLabel->
  "In[230]:=",ExpressionUUID->"fe62970f-b4ee-44fe-bce2-2e9b1b64dac4"],

Cell[BoxData["0.4461335529742936`"], "Output",
 CellChangeTimes->{3.844268746166664*^9, 3.844604528922216*^9, 
  3.8446512539285088`*^9, 3.844683777785303*^9, 3.8447330887975807`*^9, 
  3.8447333733615255`*^9, 3.844981137746843*^9, 3.8463516013276415`*^9, 
  3.8464985712805305`*^9, 3.8526840840289803`*^9, 3.8531649035411167`*^9, 
  3.8531824564318733`*^9, 3.8532842640109954`*^9},
 FontSize->12,
 CellLabel->
  "Out[230]=",ExpressionUUID->"e51290f5-67a0-44c2-9e91-91cb9a1acbae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1", "=", 
  RowBox[{"1", "-", 
   RowBox[{"S", "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8446837882683177`*^9, 3.844683818769967*^9}},
 FontSize->12,
 CellLabel->
  "In[231]:=",ExpressionUUID->"8b61c473-17a7-40bb-ac65-d4742226267c"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox["S", 
   SqrtBox["2"]]}]], "Output",
 CellChangeTimes->{{3.844683804665733*^9, 3.844683820072137*^9}, 
   3.844703586029931*^9, 3.8447330889300823`*^9, 3.844733373407528*^9, 
   3.8449811378300486`*^9, 3.8463516014256797`*^9, 3.8464985713845406`*^9, 
   3.852684084124943*^9, 3.8531649036231165`*^9, 3.8531824564978933`*^9, 
   3.8532842640900154`*^9},
 FontSize->12,
 CellLabel->
  "Out[231]=",ExpressionUUID->"398a0fa5-3b04-4a49-b9cd-0fe8e79662da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"C1", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Sqrt", "[", "0.5", "]"}]}], ")"}]}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"1.5", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.3750000000000001`", " ", "C1"}]}], ")"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"(", 
        RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.3750000000000001`", " ", "C1"}]}], ")"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "*", 
        FractionBox["C1", "8"]}], ")"}], "*", 
      RowBox[{"Log2", "[", 
       FractionBox["C1", "8"], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8446838338488884`*^9, 3.84468384163457*^9}, 
   3.844683917547545*^9},
 FontSize->12,
 CellLabel->
  "In[232]:=",ExpressionUUID->"5a0cfc0b-3877-4380-ac07-cd0b95f09f47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"3.414213562373096`", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["S", 
        SqrtBox["2"]]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["S", 
         SqrtBox["2"]]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["S", 
           SqrtBox["2"]]}], ")"}]}], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"Log", "[", "2", "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.3750000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["S", 
            SqrtBox["2"]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.3750000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["S", 
            SqrtBox["2"]]}], ")"}]}]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.844683848995648*^9, 3.8446839236790667`*^9, 
  3.84470358848363*^9, 3.844733088952119*^9, 3.844733373460529*^9, 
  3.8449811379201007`*^9, 3.84635160152269*^9, 3.8464985716085343`*^9, 
  3.8526840842283573`*^9, 3.8531649038891172`*^9, 3.853182456569893*^9, 
  3.8532842641790943`*^9},
 FontSize->12,
 CellLabel->
  "Out[232]=",ExpressionUUID->"1e872130-b155-4386-9e8b-d38d166783cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LB1", "=", 
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.5`", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"0.8535533905932737`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.35355339059327384`", " ", "C1"}]}], ")"}]}]}], 
            ")"}], "2"]}]]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.5`", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"0.8535533905932737`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.35355339059327384`", " ", "C1"}]}], ")"}]}]}], 
            ")"}], "2"]}]]}]}], "]"}]}], 
    RowBox[{"Log", "[", "2", "]"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.5`", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"0.8535533905932737`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.35355339059327384`", " ", "C1"}]}], ")"}]}]}], 
            ")"}], "2"]}]]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.5`", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"0.8535533905932737`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.35355339059327384`", " ", "C1"}]}], ")"}]}]}], 
            ")"}], "2"]}]]}]}], "]"}]}], 
    RowBox[{"Log", "[", "2", "]"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["C1", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       FractionBox["C1", "2"]}], "]"}]}], 
    RowBox[{"Log", "[", "2", "]"}]], "+", 
   FractionBox[
    RowBox[{"C1", " ", 
     RowBox[{"Log", "[", 
      FractionBox["C1", "2"], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "2", "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.8446838647874475`*^9, 3.8446839205399*^9}},
 FontSize->12,
 CellLabel->
  "In[233]:=",ExpressionUUID->"dc7e9266-6594-4895-8138-497e47f16438"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["S", 
       SqrtBox["2"]]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["S", 
         SqrtBox["2"]]}], ")"}]}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", "2", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["S", 
          SqrtBox["2"]]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["S", 
          SqrtBox["2"]]}], ")"}]}]}], "]"}]}], 
   RowBox[{"Log", "[", "2", "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.5`", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"0.8535533905932737`", "\[VeryThinSpace]", "-", 
               RowBox[{"0.35355339059327384`", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  FractionBox["S", 
                   SqrtBox["2"]]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}]]}]}], 
     ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.5`", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"0.8535533905932737`", "\[VeryThinSpace]", "-", 
               RowBox[{"0.35355339059327384`", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  FractionBox["S", 
                   SqrtBox["2"]]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}]]}]}], 
     "]"}]}], 
   RowBox[{"Log", "[", "2", "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.5`", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"0.8535533905932737`", "\[VeryThinSpace]", "-", 
               RowBox[{"0.35355339059327384`", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  FractionBox["S", 
                   SqrtBox["2"]]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}]]}]}], 
     ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.5`", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"0.8535533905932737`", "\[VeryThinSpace]", "-", 
               RowBox[{"0.35355339059327384`", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  FractionBox["S", 
                   SqrtBox["2"]]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}]]}]}], 
     "]"}]}], 
   RowBox[{"Log", "[", "2", "]"}]]}]], "Output",
 CellChangeTimes->{{3.844683891575887*^9, 3.844683922146285*^9}, 
   3.844703591608594*^9, 3.8447330889771185`*^9, 3.8447333735235276`*^9, 
   3.8449811380220857`*^9, 3.8463516016406703`*^9, 3.8464985717665935`*^9, 
   3.8526840843508606`*^9, 3.8531649040466456`*^9, 3.853182456660955*^9, 
   3.853284264286092*^9},
 FontSize->12,
 CellLabel->
  "Out[233]=",ExpressionUUID->"d6f48101-8d2c-4e54-8e02-3b1a6f9790a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"1.`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.24999999999999994`", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["S", 
         SqrtBox["2"]]}], ")"}]}], "+", 
     RowBox[{"0.360673760222241`", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["S", 
         SqrtBox["2"]]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.5`", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["S", 
           SqrtBox["2"]]}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.721347520444482`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.360673760222241`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["S", 
            SqrtBox["2"]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.2500000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["S", 
            SqrtBox["2"]]}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.721347520444482`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.721347520444482`", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["S", "2"]}]]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000002`", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["S", "2"]}]]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.721347520444482`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.721347520444482`", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["S", "2"]}]]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000002`", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["S", "2"]}]]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.360673760222241`"}], "+", 
        RowBox[{"0.18033688011112067`", " ", 
         SqrtBox[
          RowBox[{"3.999999999999993`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.5`", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["S", 
               SqrtBox["2"]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "15.999999999999975`"}], "+", 
              RowBox[{"7.999999999999989`", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox["S", 
                  SqrtBox["2"]]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["S", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"15.999999999999975`", "\[VeryThinSpace]", "-", 
                 RowBox[{"7.999999999999989`", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    FractionBox["S", 
                    SqrtBox["2"]]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]]}]}], 
       ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.12500000000000017`", " ", 
         SqrtBox[
          RowBox[{"3.999999999999993`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.5`", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["S", 
               SqrtBox["2"]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "15.999999999999975`"}], "+", 
              RowBox[{"7.999999999999989`", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox["S", 
                  SqrtBox["2"]]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["S", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"15.999999999999975`", "\[VeryThinSpace]", "-", 
                 RowBox[{"7.999999999999989`", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    FractionBox["S", 
                    SqrtBox["2"]]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]]}]}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.360673760222241`"}], "-", 
        RowBox[{"0.18033688011112067`", " ", 
         SqrtBox[
          RowBox[{"3.999999999999993`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.5`", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["S", 
               SqrtBox["2"]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "15.999999999999975`"}], "+", 
              RowBox[{"7.999999999999989`", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox["S", 
                  SqrtBox["2"]]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["S", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"15.999999999999975`", "\[VeryThinSpace]", "-", 
                 RowBox[{"7.999999999999989`", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    FractionBox["S", 
                    SqrtBox["2"]]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]]}]}], 
       ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.12500000000000017`", " ", 
        RowBox[{"(", 
         RowBox[{"1.9999999999999982`", "\[VeryThinSpace]", "+", 
          SqrtBox[
           RowBox[{"3.999999999999993`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.5`", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox["S", 
                SqrtBox["2"]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15.999999999999975`"}], "+", 
               RowBox[{"7.999999999999989`", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  FractionBox["S", 
                   SqrtBox["2"]]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["S", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"15.999999999999975`", "\[VeryThinSpace]", "-", 
                  RowBox[{"7.999999999999989`", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    FractionBox["S", 
                    SqrtBox["2"]]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]]}], 
         ")"}]}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844684013009361*^9, 3.844684016759128*^9}, {
  3.85318342774434*^9, 3.853183433823418*^9}},
 FontSize->12,
 CellLabel->
  "In[234]:=",ExpressionUUID->"ea21ff75-465d-4ff6-870e-98742efe5a87"],

Cell[BoxData[
 RowBox[{"0.75`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.17677669529663687`", " ", "S"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.36067376022224096`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.2550348616491975`", " ", "S"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.3535533905932738`", " ", "S"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.36067376022224096`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.2550348616491975`", " ", "S"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.17677669529663698`", " ", "S"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.721347520444482`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.721347520444482`", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["S", "2"]}]]}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.5000000000000002`", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["S", "2"]}]]}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.721347520444482`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.721347520444482`", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["S", "2"]}]]}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.5000000000000002`", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["S", "2"]}]]}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.360673760222241`"}], "+", 
     RowBox[{"0.18033688011112067`", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "3.999999999999993`"}], "+", 
        RowBox[{
         SuperscriptBox["S", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7.9999999999999885`", "\[VeryThinSpace]", "-", 
           RowBox[{"1.9999999999999976`", " ", 
            SuperscriptBox["S", "2"]}]}], ")"}]}]}]]}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.12500000000000017`", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "3.999999999999993`"}], "+", 
        RowBox[{
         SuperscriptBox["S", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7.9999999999999885`", "\[VeryThinSpace]", "-", 
           RowBox[{"1.9999999999999976`", " ", 
            SuperscriptBox["S", "2"]}]}], ")"}]}]}]]}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.360673760222241`"}], "-", 
     RowBox[{"0.18033688011112067`", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "3.999999999999993`"}], "+", 
        RowBox[{
         SuperscriptBox["S", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7.9999999999999885`", "\[VeryThinSpace]", "-", 
           RowBox[{"1.9999999999999976`", " ", 
            SuperscriptBox["S", "2"]}]}], ")"}]}]}]]}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.12500000000000017`", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "3.999999999999993`"}], "+", 
        RowBox[{
         SuperscriptBox["S", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7.9999999999999885`", "\[VeryThinSpace]", "-", 
           RowBox[{"1.9999999999999976`", " ", 
            SuperscriptBox["S", "2"]}]}], ")"}]}]}]]}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8446840245032673`*^9, 3.844703595747913*^9, 
  3.844733089014118*^9, 3.8447333735925293`*^9, 3.844981138154084*^9, 
  3.8463516017726927`*^9, 3.846498571905795*^9, 3.852684084489975*^9, 
  3.853164904257156*^9, 3.8531824567649593`*^9, 3.8531834359394913`*^9, 
  3.85328426469009*^9},
 FontSize->12,
 CellLabel->
  "Out[234]=",ExpressionUUID->"b2789c8f-183a-410a-82c1-c78c5d24a9a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB00", "=", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
         FractionBox["0.2500000000000001`", 
          SqrtBox[
           SuperscriptBox["S", "2"]]]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
         FractionBox["0.2500000000000001`", 
          SqrtBox[
           SuperscriptBox["S", "2"]]]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
         FractionBox["0.2500000000000001`", 
          SqrtBox[
           SuperscriptBox["S", "2"]]]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
         FractionBox["0.2500000000000001`", 
          SqrtBox[
           SuperscriptBox["S", "2"]]]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.5000000000000002`", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["S", "2"]}]]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.5000000000000002`", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["S", "2"]}]]}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5000000000000002`", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["S", "2"]}]]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.5000000000000002`", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["S", "2"]}]]}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
         FractionBox[
          RowBox[{"0.03125000000000003`", " ", 
           SqrtBox[
            RowBox[{"63.99999999999994`", "\[VeryThinSpace]", "+", 
             RowBox[{"63.99999999999994`", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["S", "2"]}], ")"}], "2"]}]}]]}], 
          SqrtBox[
           SuperscriptBox["S", "2"]]]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
         FractionBox[
          RowBox[{"0.03125000000000003`", " ", 
           SqrtBox[
            RowBox[{"63.99999999999994`", "\[VeryThinSpace]", "+", 
             RowBox[{"63.99999999999994`", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["S", "2"]}], ")"}], "2"]}]}]]}], 
          SqrtBox[
           SuperscriptBox["S", "2"]]]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
         FractionBox[
          RowBox[{"0.03125000000000003`", " ", 
           SqrtBox[
            RowBox[{"63.99999999999994`", "\[VeryThinSpace]", "+", 
             RowBox[{"63.99999999999994`", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["S", "2"]}], ")"}], "2"]}]}]]}], 
          SqrtBox[
           SuperscriptBox["S", "2"]]]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
         FractionBox[
          RowBox[{"0.03125000000000003`", " ", 
           SqrtBox[
            RowBox[{"63.99999999999994`", "\[VeryThinSpace]", "+", 
             RowBox[{"63.99999999999994`", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["S", "2"]}], ")"}], "2"]}]}]]}], 
          SqrtBox[
           SuperscriptBox["S", "2"]]]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8447333133309855`*^9, 3.8447333175784025`*^9}},
 FontSize->12,
 CellLabel->
  "In[235]:=",ExpressionUUID->"43d7c9e8-bb03-499d-bf35-4f1b9bab3560"],

Cell[BoxData[
 RowBox[{"0.5`", " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
        FractionBox["0.2500000000000001`", 
         SqrtBox[
          SuperscriptBox["S", "2"]]]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
        FractionBox["0.2500000000000001`", 
         SqrtBox[
          SuperscriptBox["S", "2"]]]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
        FractionBox["0.2500000000000001`", 
         SqrtBox[
          SuperscriptBox["S", "2"]]]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
        FractionBox["0.2500000000000001`", 
         SqrtBox[
          SuperscriptBox["S", "2"]]]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000002`", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["S", "2"]}]]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000002`", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["S", "2"]}]]}]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000002`", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["S", "2"]}]]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000002`", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["S", "2"]}]]}]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
        FractionBox[
         RowBox[{"0.03125000000000003`", " ", 
          SqrtBox[
           RowBox[{"63.99999999999994`", "\[VeryThinSpace]", "+", 
            RowBox[{"63.99999999999994`", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["S", "2"]}], ")"}], "2"]}]}]]}], 
         SqrtBox[
          SuperscriptBox["S", "2"]]]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
        FractionBox[
         RowBox[{"0.03125000000000003`", " ", 
          SqrtBox[
           RowBox[{"63.99999999999994`", "\[VeryThinSpace]", "+", 
            RowBox[{"63.99999999999994`", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["S", "2"]}], ")"}], "2"]}]}]]}], 
         SqrtBox[
          SuperscriptBox["S", "2"]]]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
        FractionBox[
         RowBox[{"0.03125000000000003`", " ", 
          SqrtBox[
           RowBox[{"63.99999999999994`", "\[VeryThinSpace]", "+", 
            RowBox[{"63.99999999999994`", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["S", "2"]}], ")"}], "2"]}]}]]}], 
         SqrtBox[
          SuperscriptBox["S", "2"]]]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
        FractionBox[
         RowBox[{"0.03125000000000003`", " ", 
          SqrtBox[
           RowBox[{"63.99999999999994`", "\[VeryThinSpace]", "+", 
            RowBox[{"63.99999999999994`", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["S", "2"]}], ")"}], "2"]}]}]]}], 
         SqrtBox[
          SuperscriptBox["S", "2"]]]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.844733373669527*^9, 3.84498113827505*^9, 
  3.846351601918688*^9, 3.8464985721468277`*^9, 3.852684084644902*^9, 
  3.853164904528153*^9, 3.853182456883956*^9, 3.853284264886129*^9},
 FontSize->12,
 CellLabel->
  "Out[235]=",ExpressionUUID->"9398f816-d04e-4ae4-aa1a-5609a5b0b8f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB3", "=", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"S", "*", 
        RowBox[{"Sqrt", "[", "0.5", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Sqrt", "[", "0.5", "]"}]}], ")"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.844703600148144*^9, 3.8447036578455076`*^9}},
 FontSize->12,
 CellLabel->
  "In[236]:=",ExpressionUUID->"7a03c436-d254-4f04-95ca-8130795f67f5"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"3.414213562373096`", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"0.7071067811865476`", " ", "S"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.844703658856493*^9, 3.844733089042117*^9, 
  3.8447333737795286`*^9, 3.8449811383780923`*^9, 3.846351602033692*^9, 
  3.846498572274191*^9, 3.8526840847701874`*^9, 3.8531649046676607`*^9, 
  3.8531824569729586`*^9, 3.853284265111141*^9},
 FontSize->12,
 CellLabel->
  "Out[236]=",ExpressionUUID->"7325b1ee-67a0-486b-a4c8-6e917bec6ab1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["UB000"], "Input",
 CellChangeTimes->{{3.844733393410886*^9, 3.8447333962514906`*^9}},
 FontSize->12,
 CellLabel->
  "In[237]:=",ExpressionUUID->"74f08fd6-8b97-4e41-97a4-1c8bbbbc8438"],

Cell[BoxData[
 RowBox[{"0.5`", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.301776695296637`", " ", "C"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.301776695296637`", " ", "C"}]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.05177669529663686`", " ", "C"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.05177669529663686`", " ", "C"}]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "+", 
    RowBox[{"0.7213475204444817`", " ", "C", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"0.125`", " ", "C"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.844733397332288*^9, 3.844981138570084*^9, 
  3.846351602141657*^9, 3.8464985723662076`*^9, 3.8526840848779964`*^9, 
  3.8531649048816595`*^9, 3.8531824571099906`*^9, 3.8532842652091503`*^9},
 FontSize->12,
 CellLabel->
  "Out[237]=",ExpressionUUID->"b845b6e5-dd7d-4032-a4f4-7b605bb03016"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "UB2", " ", "and", " ", "UB00", " ", "are", " ", "obtain", " ", "in", " ", 
   "ConfKey_UB2"}], "*)"}]], "Input",
 CellChangeTimes->{{3.844980442161854*^9, 3.8449805323166027`*^9}},
 FontSize->12,
 CellLabel->
  "In[238]:=",ExpressionUUID->"6cbc509b-6404-4147-b041-0907c1512cf9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"UB2", ",", 
          RowBox[{"S", ">", "1.19"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"UB00", ",", 
          RowBox[{"S", "<", "1.19"}]}], "}"}]}], "}"}], "]"}], ",", "UB3", 
     ",", "LB1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"S", ",", "1", ",", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<S\>\"", ",", "\"\<Key Rate\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844683939446582*^9, 3.8446839664879827`*^9}, {
   3.844684028714297*^9, 3.844684044364403*^9}, {3.8446840849755716`*^9, 
   3.844684101494842*^9}, 3.8447036639708595`*^9, {3.8447333372256937`*^9, 
   3.844733339341692*^9}, 3.8447334185895476`*^9, {3.844733453209566*^9, 
   3.844733492078486*^9}},
 FontSize->12,
 CellLabel->
  "In[239]:=",ExpressionUUID->"eb95c9e4-80c4-44c0-a0bb-9f80d41e2945"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVz30s1HEcB3CuQ6VEkoe6ydNy0kUiKt7NhCgZk7ok6+lQOmKqxVL04Gmk
ri7riaVH4kxTN63T3OjB735F7YfQrikpt9/va0yU+vXHZ+/3a++/Pk575TEH
BEZGRhL+/mfjcAgfLPh6VOkVEaSPYNae/e+G8eMWs9yxsO5Q2lxj3gXDEyFG
/sjIqGAWCXjnDYmKp8PgNTX4WCzk7Xp+IHYsHvXmJ3fFzmaRV85IXIZkqJWo
mu5a8nuHS7xj5zHcyxLJtjqxWDb6RdNacx7WWcuGZZt4+z9KqdmjhIn/+E+R
jEXSY9tc/XgVqKl99z0usLitarasLrsHC+8/p4S1LDYeds59pahD94rkvhOd
LJim6oIuhQpWlX9iWjgWG7aLzPqVTXAzW3k6zobDGqs4xre4GS/8JT5Ffhwm
55tPHN6sBt2/07hEyiFnwes63+DnkIXFx4pzONQmGGvDhRp8qDfsEt3gUJka
4dGf1Ap1cUPegIbD10QLurfvJdw8Q8Tr9RxKAqO7zwW1wWyjwLDflCAmuMU8
U6OFJkaaMiQmaFDbrXAObMdfcUGycSSB0NvKx7q6A0+ymPyRIwTpKtfFN5a/
Bpc/4ywvJyhRVM20KN7gjum2AU0TwXHB0rZSt05ILgREpzAEds/ylaUqCqEn
LJMMvH/3OkDaTCEx9Zs8s4cg+5TUYflzCmVbFGW5vQSXu5bIWzsosJYcdfET
gam6+tLkIIXGa/e3qj8TbIh4wKRb6OD3yDbS/DsBsz3qfeEhHaKuG6TlvHfc
hPfuDB0OlmpTbUYIymmndq9jOlyVZxY5/uD/uyVQMmd0mPTRvfIZJaDt19Ee
lTqoW86FJ3AE3ZKHD3s6dAiixjfV/SJwbm1o87Km4ZoSWBQ4ReBt+nne7sU0
5grPUp28bVyeZhfa0/gYsCjeME2w+UFFvd6RhrxmdfKqGQL9EzRf8aRxO0de
pBKMwalwwt0klMa7EC3bOGcMb90jtZVpNP4BX95oXg==
        "]], LineBox[CompressedData["
1:eJwV0Xs0lHkcBvBpykoNsoh0pWnsiXXQSLXxONttVxIjhehIUxta3dyTpKlU
J+u2bkmx7LZdrEJha+qIpWw1iMq1KJd633njnfcnuth3//ie53zO889zztc8
aK9sp1AgEPzA3/+5Kjjxff00Fhktspg3MSoM1tkarhWx0Ou+79ioUOFxYPSW
Nt7VJtUBQ0kq5GZqvyS6LMbjpztapqqwRCgZdpzB91aU+Z8FKshfBBlWG/G9
m666rkaFupOdW5RzWQga0kRyrSY0a/1Kh4BFezeUg8Jm3EwcWB4WyCL2ypkK
WtgCg4PyQmcFv8d0e90+86cYsSxLvlzMIqns8vr9Dq1w9bDO6nvAQvrx+w/R
IW2IicLmgzSLlJgPpbuLnsFmhzgnX0+DwfQI18Utz+FXs+RDpr0G0rXFGzlJ
O0T9Rh2LN2lwuuJw7Nm9HciYmhJuHKHBVZGqdMqdTmTkOyx+lK3BgatNpkHS
bpiNXd2xoFqDb7puc5KLPTCpd69y6daAyCwSbM6/RK5vTdqnCQ3EVe4Xq+Wv
wL59YqFvzqHfuZw6atuLWkb7iXo1hyXvBF9Hm/RhdpXBRPAuDkYzo5pWjvVh
iFuz/sZpDtd6u8RO46+RbGfk7lnCwf9BbGrKlH5U2ZU/PfOEQ6x02fbvpg9g
a3F8VDrLwVkZUD51xSCOdZnlLzUm0PJJ2/jP7iEcNfI8ZLuU4Eo363j90luM
Kq+Hj/oSdOb576taROFG0u9f4vwIPA2afM5ZUQiTnUsSbiUIj4vQTrCj0P9G
kafrT2BQEdno6UShTeRTu3Abgbb930dMvCnc9Pti6BFEEO2+Idj2OIUI4lp2
KYRAUTip/v4ABdt7cLIJJSibR7/VUVOgTknry3hLY38u9tJQkM+d16HcQ3D3
+G3BiIDGptXDwtYwgnW6q9y2mtGQpmXJJh0kyMn6VDG4gQb77eth30ME5ZYW
zqikkXTi2mSGN4Z6R5/dpTGnJ9JYEUfwZVGiaVQ9jbUpOstLDhPUlis0DW00
skdsEoQJBLLLDoZKjobTrRi9KwoC/6RRsY6DGs36qxa4HCdwNRR4zXRSY9du
kX0r73v2oZ+t1qiRMuuC98QJgvj4yiP7vdXoPVSb53WKINfc/E5IpBonXfSt
Pp0lyJ4dKFlfrcacnOcrU5MJ3s0Qz/9Yo0bpcIG75BcC36/YxluNarQXSg94
pBBco0WMT5ca1lp+VUVpBCWdJV3rJjG4F7CwcXk6gThoVmvINAbeN6nOx7zN
nOv+zTdkEP/TEcFYBsGNV49aV0oYND0oWrchi4BttysNdWOwyyLMt5e3XqZ2
ne1mBuOxjqFR2QTLOvsr9QMZiK0fJhfkELhzxx5bhDOITGZauXMEk4/mLhg4
z2DaQOXA6TwCpXTpX7WXGFxA4tj88wRucds8X5QxaHhvNNc1n0Civ9NF9ZBB
wI/dNj28E/f7fG5uYzBS8IdL+AWCBvme1C19DE6M75PpXOT/0TR+/7f3DGZ7
rZDn8x42fXpmYoLBfxKqVY4=
        "]]},
      Annotation[#, "Charting`Private`Tag$4876#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzHs0lAkYBnAjZdKuSzu2MzQVSzViViVluzwqpRQxWDt0cbBEJdVsrdJm
asiSy8oWYYpUNjFhtInVHNnanEJhzVZmakxu4Zvr53LK7PTHe57nd85zXruI
w+wfjY2MjHwN9zlrBr0MoYShdomHgjfIfSSrUz7b3yZBRnfD3MoDh8woBpfn
F9XSvXDkSK6EZmzws56aYnoQXKdkVUwTgyPG/8qlR0E451RYIFWJZNb5zZl0
Lu6wqkU3LZUQ03alptP5uMVlxPjaKRFOrV3yKz0PX3EXDcZsUcKVUyJUqsow
c41uhBGjRMc0b7f3AiHapiLLndKUWBQwNvgoQwTz5Z/OmNxRIqHNA/naenQt
2/868bkSE7VWUgrlIayufGI3qpQol29+1r6uGY6mLrxgaxXuxxXbckZa8HAN
a2W6uwqKxestKg89QUcvh3IhVIWJiQpLW8dWxHiHBDKTVFiqD78XWPUM3cKx
MEaxCmK+W9tjp3Y8yLibLBWrsCDnw+QfYx1wdPZirpWrMDwuk3a7voSpp/FY
1Cw1ioYbWs2zOiFmh8a+Z6pBZdwiFIou6Jn8/ZQdaqTF1kVfc/gXdVzJueF4
NUjPCsX+Mz1QnZu2P5yjxtEVLaKvH0lQNmuXVCxS41VVS8YLu1dgpXn4x0rU
0MZ1FTJPvsaGNt2Wykk1HDaaTkc3vMHf59+ENDE02FRqF1M9T4qXM38fjYMG
Bxn77N/tluHe2QGP+HANlo4Ez+nxfQurY1GlG/gaWFooqS1Tb6FeUpt1+4YG
Jg8Lhd8UvYOPv/PlvqcaRLs1/Dd7hxyJJ/D9sVENyrdHXGsi5WBFOhQIzLVQ
f7Cx7L/Uh9DmlROXVmhRE+g9I89LgS/6aa+dgrQ4vS3lqqhfgTxqDtf6Jy0Y
vT6S6ynvkSdY5fQ8X4s1q/l59BX9sJm8E7nogRY/LGifpHT2Y94Tv3pPqRbK
1kx5Am8AVzjNuR/1Wlw02ctlOwxCM9xub2Gng5m0rtS4ZRAthGn7mJcORqd5
QR5HhmBbb6WPjdZhsnyvUD53GEO6LTtq0nU4eEWYObd5GFnLaX4BVTrcX5ZG
tYr/gPrloq6Mdh3MfY46nzUfQdiNX05c1OggcenoTGwcwbleG4G7NYkKARwU
e0fBowWccnUnESx0t2JMj2K8qZo7ziGRlFLCe3N7DBoXhYpzisTtQUah+U4C
aamVMwiD04pTwqV+BObLjlvzk0iEs0cdqwIIbM2Z7VF1msT8xsa7viEE8tWs
ZONkwz477PGFCALr/0w0r+CTiHYvUJklEjjvabHsYyYJez5tm+lNw78Cybrf
skgYeSR92VNO4K6qxG9xNome0b6XNysIvCp1O+qfQyIvpHbP1moCzjND68ty
Seid2MdSGgm8eFrm7XuZRO+LbMGMTgLR9vEcucGNqeORnd0Epk6uPnAin8Sl
tfuY1yUEHJxbs0oKSPjfYIk2SQkczyK6dYUkGn5+/pQ3RMBs4P5AepFh77Iq
O2CEwFWcnVxYTIIrLwqyIwj8o6QxfAQknHYelIm1BPZsl7JkBlMpXWU54wTU
Jbc8uVdJ9NWtjQufIpA6lcCefY1EU9z1b10/EbAN/C5KYHDRwjk6vZ7A/+83
d+Q=
        "]]},
      Annotation[#, "Charting`Private`Tag$4876#2"]& ], 
     TagBox[
      {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwt0HlQ1HUABfCVDjQ5YoAcOeUIHI4VZENjgIeIF9XKpbAQFYdg2RDtAguB
AgaISyxEcgUugiKkhMkqhgIyCHFFq8ahMoByju7+9ifs/r4G40DbTG/mzZvP
v88q+pugY1osFstL0//WLtTK+misCqz/YyCIrfPOUSGrE98Kb1Zh2V4qvlKv
ggsJL2y+2AT/AKfy2QEVulLfjBrMaEWaEEcFlAobd6QGDl7tBDvGtlKip0a7
rjxT6nEP4d1u/5TtVOP47KBvjKgPOgtGEw4haqwy43LLhiGc21icZJysxp+3
uryjemU4J/nAYbhCjRqhMmTO8SFMVppitt1WI3QmavfWiBFs6eO2+Uyp4T8u
PNzRP4afed0lr9fV2Cye8Bk2ewzVC5m1vhWDoUQWfy1pAj20tkzpx6BAfcH9
sOEUTNsM1r+MY+BinMmJ//gpnjP7PmoRMeict5ra1foMYlcjbmAzg5i0TG2O
/SzaXG+MFMgYZOsO7DlZOIeI+lPCn1QM+noF14jNAr6fNJG4GxM0Mk+3d0gX
kW0UmO7iTvDLe0UVguDneNV5PekVjyAxlH3ZzkOOlvzLaxnhBNsDnW9U7JEj
IagqXyuCQNRa2qV7SI6F+Zxq3U8J7jrOyVlhcozphPXYfEbgXHiQo5MiR2v4
mmFANMHj/hXT9hY5kom/tPErgvnN9i1StgIuXfBinyDoNou5X+KugOIsp0+q
8aiwYSrZW4FYc4uJzq8JGq6LVAe4CoT4LWmNJhDUDb1ra56gAKekPGiDgOBO
gZaotFkBlfPcEi+dIIv3KMXMjUJ+3q9v0BovBiucxZ4UzKZTjHMyCPxE3fra
+ynsL970YfNJgh/4T4b0eBQqltlZWlkEltciG9MyKXjdStO7mkNAHSzRnhym
8FB/7zafXIKQt01fPhinEHdcZ+eoxpWep1PvP6NQvLXmyHoewWTZiK+coTCT
3lMdfJYg93OZr8RCiTM++o6vCwn+vlP0x26+EmaVjzx/FBMM1Fk0LWYo8dtS
LdeuiOBeao5r/RklntRx+AHFmn+uWJpwzyvh9FZ426USgsAtQ4L4ASUeDFw6
8Ek5gb9bX3v8+zTirBN4Mxqzcy2Lw1xprH6364SwgsAksupmvBcNW6dBcW0l
gbqjm/XiCI0UMT3KVBHc/iIueiyfxjuLvy+Kqgls3DsbDMpo1OD0iuV5As8N
JjvEF2n0vzQy95do/uD28tPv0og8NMWe1jh52lbX8C8ay7UNPkk1BHxmJXvf
JI281cSgTRcIjpU6nIqjaJgGe8RKNObJVIL1dRr/Al4a9aw=
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$4876#3"]& ], {}}, {{}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"S\"", TraditionalForm], 
    FormBox["\"Key Rate\"", TraditionalForm]},
  AxesOrigin->{1., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{1, 2^Rational[1, 2]}, {0, 1}}, {{1, 1.4142135623730951`}, {0, 1}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.844683958278967*^9, 3.844683967275565*^9}, 
   3.8446840316613674`*^9, 3.844684102686701*^9, 3.844703664879693*^9, 
   3.8447330892721186`*^9, 3.8447333743678837`*^9, 3.844733420373929*^9, 
   3.8447334926982803`*^9, 3.844981138768008*^9, 3.8463516023046684`*^9, 
   3.8464985726141863`*^9, 3.852684085076219*^9, 3.85316490511266*^9, 
   3.8531824572640057`*^9, 3.8532842653812256`*^9},
 FontSize->12,
 CellLabel->
  "Out[239]=",ExpressionUUID->"d34c78b8-b49c-4578-afac-fd4ab651bb61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"UB2", ",", "UB00"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"S", ",", "1", ",", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8531824706677914`*^9, 3.8531825008134003`*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"80b79ab1-8977-4af2-abc9-e2382cfde3e8"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0XlUzHsYBvBplCxRqcgSlYos3YkRoZ4OpXOLlkm0cZNoI2KIRCPTokhC
KpWi6GiloizVpcgWpehSIdRgZn6zfiml+/PHe573c573v9coYBdnG5PBYPxD
z5+8IbCnQwJ6VfVTX2Xb69S5NO6PeZ2lvCRDTCoN2zlOhbbWZO+5ySxERKR1
6jL/3KsqSk/YgTX4vsxclfb6DHH7KTeUjz/k6zGGdmm2++J0f5RYXK+6oiUB
r+ZOIvPyblzlGgStM6ItSIl6dZcHHa6hIMhBgrzs6Vb2JaehtkwpNAiSoCHy
SVXmuSy0DG4tmpcogRav9V5zYz4mWg7HqJZI4Oaz1bWr/gra5we/O/ic7mP9
xY/5xdDOGubclUpQczH+TUBIBUzVFx711JNCMFrNnj25EvXLLBYnWUmhb5gw
t6WwGi+7vVVO+EhxICE/vTimBkGOGz3Mo2mPM62OWHEHHeViX4McKVgPROXO
v+7hdnIFr6dBiujitlntcQ0wXWBvvqJXih2C+siXw/9C3Y4pDhwtw4wCefid
vAdo4PiEfDGXQX/PwtlCxyaMmPODVZxlkGQM/VXU/RDV3M5j38JlMNTjsFZf
aob02G/jXakyqFamf5Wvf4KC0a49DVUy8MutV3VbP4NForVbSKcMHx5u52aa
tMC2RelQOiCD1xYdB62hF2hK6NpYZyAHozlNI1CtFW1q50ShkONtD+oEzDbc
jO23DveXI6o4uVrEfAXtvYGXbPlynNXf0rTbqB2yOZUp1wrlSKy85hyxpANO
bgvOf3osB/vXqp8HQl/jYCQ27BXJkXrwZ0VwwRtYbDXJzJ2ogODMPqd5rzrh
c3/xz/RFCrDXFLoqzd5Co0/33bz1CiRVH446uesdzo5J5ertU6BE42WF6r0u
nM1dMu95hgJ7Slr1A9g9mDZQstXwtgJzu+8qzfLeY8ojl1q7HgUIx5hnkfMB
Wd7304ZGFDCpdcm7HfgR8m8vjDWNlOizrRIeZfWikVJ/IbZXYvF3xqQDUz5h
eq32SMh2JXQnR7auHPiEr0oH5xtJSpT2dpvYDH5GiqWui3uZEn6Po06nqvah
1rKqPfmFElHsZVtWjO+Hb+GRyDNyJWzrNlWNWS7Ase5puVZ6BGpeaa4Pg7/i
qK77IZYVQXGPfOn1om/4UXed+8OboCvbb3etqRA3Eq/8jvYhcNdu9bowX4hw
zoVEpi8BN3qfOs9SiL4v/OwJfgTa1fufutsI8VrDq3H2ZgL1RXdipngKcdPn
t45bAMEBl3UhrDgh9hGnyqJQAv4llUcP+oVgNcDGIoygcqbo21ixEMLj7EeV
tNlROws9FEIEGsx8V7eDoD7uLkPGEGG9vZTZEU7gOGH1Wt9pIrDTznNU9hJk
nh+qFqwTQb7ws9T7EEHVHGNb1IiQGF86iqKNr70/3tSLMOP9fj1+NMFv01j9
yEcirEkda112mKCxiq9ofi1ChsyCx+QRcK4t0alTimBz6+DEYj6BX+IPk7FL
xGjTXG1oF0fgpMPwmGwjxvZgjUUdtBsWhQ3PdxAjdepFz5F4giNHamIiPMXo
PdSY7XGcIMvI6F7ofjES7DTnD50kyJjub+Z8W4wZmZ0rT6cQfNcymfXrvhgV
0nwXs1ME3qPlT289FePtJfYet1SCUpEG5dUtxgI1n9qCNIKyrrJuRxUKDZtm
P7U+Q2ASMLUjdBwFz5vCrhba02ybnuXqUDgSFMMYOEtw4+PzjpVmFFofFziu
O08gf2tZEbaWwnbjcO9e2hPT1ZtYGygMRi0Ni8wgWNbVV6PpT8FkwZOU/EwC
F+WxFmMuhf0pVIfyAsGoo1mG/TkUxvXX9CdlE9SxrcobiyhcROzArByCtdGb
3f+rpNAs0TVwyiUw09xm9/IJhU1/91i8px0b4TXc9pqCLP+qHfciQXPgjtMb
P1GIH9zNGZtH/6N18MFlCYXpHssDc2lL9duTR0Yo/A9J4gHd
       "]]},
     Annotation[#, "Charting`Private`Tag$4929#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0XtYjHkUB/Aal1xSUsmqISm2JNNFald9Q7EmkknS5LaKQqKUIpSkotuI
qBD1CNtNt0VtMlEbkUIxdKPmfbNIc/1RqH39cZ5zPs85f5zznFnb9vK2s1RU
VP5k4mcue+/MJAmYMiSDw3Xs4YoWnfjpEmWExqhfMaVo954Jqoxj3xNnFTsE
B6eJdFiMoyl24rcV4Ax1F5uOZmwc3+Uh98LNiZE+HuMkiBaILGZT/ii0KK24
NpnpP5ztNbMpHNdD2f6rZ0lg2N8rrM2Lh3ao4Xt/F8Z2BTvztmRgjJ3yE9tf
gq3Fekd6lDl4OuR7wyxBgiultyfnpl6HhuWPqNGFEjgFGh15lF6E1nkB7Qeb
JBBV5Ma+SC+FVtYPXrVUgsXr2WqdGRUwUZt/zFNXChstT9HCxNu4Z2dhfcpW
iq+TJpLAlVVo6fRWTeJLcVizsWjh0rvwX+HlYXpYisKNqvV/jBai7eZnH/Yl
KbJ2cc06t9aiKrEkuksoBb1Zo+VN+32YmDub/t4jRZKDe2ucYx3UnFif/cbK
wFtaPXG/sB5CHn8nZSpDSdW0eUYODRgxjQ1QdZVhtKWWtXbuQ/wdKjr+IUiG
faXGUy/NbYT0+LDRXoEMSek5w9Xpj3F17JouYYUMESyDumSTJlgk2LvvFMkw
rfJ4RnLpUzg+VboUDcpgVFtSx9FuQX18h1cNWw7tBeeSPLpb8HxMev8uyHEl
sJf3/fIz3Irpsw/aKkfZs6wpys3PobXfL9cxVg4jH2fVAs4LyOaWp+TnyeEf
M9l3gLwA1938fO8jOU59Fq5/1dKKg+FYv79fjqn9Q6+08ttg4Wucma2hgHdq
85nO8Jfg37f+es5KgeSa+JxG/iuo0zrtZusUCPwWGrDHSoSz4wShumEKcDpM
1haOf42z2QvNmjIUqNV/EvHxy2tMHyz0NaxS4O2a08nf37yBXoNbpVOXAmbc
6cGvXrYjy/t+2vcRBZ4EdBSLGzog/9BspDlLCcdqdYFrVSfqBtSaPzsrMbYx
WLXhYRf0K7VGdu5QImYqq9ykqRv/KV1cy04x84+qbidFvEWKpY7b2mIlVs10
XZI66R0qLStaE5uVGJi7eUlU9jv45B0NPyNXYqEVP3Prsh4c75yebatLkOJb
z7eke3BMZ20kx5YgPyxk3V5BL77UlIZ+8SaYIWg/v8tbjLKEa8OH+QQ+2Qvm
xWwUI4h3IYHlQ9BLzI0vbBGDpmIvTtpIcCj4JO/ZdjFeqm+om72ZwNlSU+4W
IsYt/rC2+zaCwKz8H6cTxQgj3PIbuwjanKKH1twTgyOEg8Vuggmaa+uz7ovx
6aRNQznjBrtDgX31YvixZ7TXBBKcM7zmG/dEjHXOUlZbEME9zZYT7a/FsEk7
z1PdT+AmyYrsU4ghny+WekcSfK14kVJhTiEhrmjUAGM/8/F7SjkUDLoP6MYe
JkjU8agqtaGwXDDevvgIgZdeUmf1YgoZMotoVjTBzN8mjxpZRcHh9kGNgliC
bxOWFywNovBcc5mh0wkCnkH+9aMhFHYEqFu1Mfb/eIl77wAFwS+XPUfiCDal
O0jcoij0RNZd9DhJMGrEkeQLKMQ7ac77nkxQc+C9QVgFs0+maPHpFILVmaJt
EysplEhz3OakErSXixpv3KXwJtcmxF1AYCb9Z3jwXwrmY/iVV9MIYuLr5D9e
UxBumv3Y/gxB3pztVm1dFDxvfep4yjhVuWXGrV4KR/2jVAbPEpz40NJ6rp/C
s0dXV6w+T/Dgbe6OXlUaO4yCvHsY69euOq2nRmPo0KLd4RkEGxr1b/LVaRib
N6bkZBIIpV0uU/Ro3Ik9c8U2i0C7+0HYSQMaqzs3lj1m3KdrZahrRONAykCb
8gJzzzrtgpD5NCb03ek7dZHAmu3lwrWmcRkxgzMvEbwsGV6y1J7GQ4kOm5tN
oPclIq3AhcamlV0W3YzDbS+6c1bRkOVcdwq9zPx7zSFrlgeNuKF9vPFXCPZ5
/qXuyqeh7/GbXzbjhGXspOZtNP4HvisQ0w==
       "]]},
     Annotation[#, "Charting`Private`Tag$4929#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{1, 2^Rational[1, 2]}, {0., 0.9999997836137294}}, {{
     1, 1.4142135623730951`}, {0., 0.9999997836137294}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8531825014561186`*^9, 3.8532842654302597`*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"7519da1c-e6ce-4ddc-a60d-f3d41e123bf3"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 821},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 358, 10, 27, "Input",ExpressionUUID->"fddbdba1-cbe4-44f9-8935-5d747c78811d"],
Cell[919, 32, 408, 10, 27, "Input",ExpressionUUID->"77a7ef8f-6866-4a3e-846d-4e6366baa08e"],
Cell[1330, 44, 414, 9, 27, "Input",ExpressionUUID->"7fbd6cf9-3552-4189-b879-005add3203a7"],
Cell[1747, 55, 523, 15, 27, "Input",ExpressionUUID->"4d9d30a6-50f1-4a3e-b783-20b740687f34"],
Cell[2273, 72, 456, 12, 27, "Input",ExpressionUUID->"ab53db24-0f78-457f-8dff-e47ccfb6491f"],
Cell[2732, 86, 407, 11, 27, "Input",ExpressionUUID->"3b6a5299-9ecb-4c21-8c22-2da367c43fbd"],
Cell[3142, 99, 407, 11, 27, "Input",ExpressionUUID->"cfcd9326-b8dc-4336-bfc4-73873ece0071"],
Cell[3552, 112, 460, 12, 27, "Input",ExpressionUUID->"8000fd8d-f200-48b6-ab75-bd5f59937f8d"],
Cell[4015, 126, 279, 7, 27, "Input",ExpressionUUID->"403961a4-c539-41f3-bd2f-c4661f532d73"],
Cell[4297, 135, 257, 6, 27, "Input",ExpressionUUID->"33d8985f-b328-4d7a-ab08-d7b6085b6955"],
Cell[4557, 143, 385, 11, 27, "Input",ExpressionUUID->"15c5c122-4bf4-49a4-92b2-20dbb3e578fa"],
Cell[4945, 156, 565, 15, 27, "Input",ExpressionUUID->"d2bd90c6-acce-49d6-acfb-c9a459afd3d7"],
Cell[5513, 173, 612, 16, 27, "Input",ExpressionUUID->"e221281c-967e-4f86-8c2e-d6a156be2feb"],
Cell[6128, 191, 420, 9, 27, "Input",ExpressionUUID->"7fb874df-477e-4cd3-93eb-fe200b871dc5"],
Cell[6551, 202, 309, 7, 27, "Input",ExpressionUUID->"de59d76f-9e09-48de-a5cc-5c8e26e87020"],
Cell[6863, 211, 598, 16, 27, "Input",ExpressionUUID->"51e09a16-f03f-4520-86d9-b2ca6bd4789b"],
Cell[7464, 229, 669, 16, 27, "Input",ExpressionUUID->"b702c08c-5cd0-48f2-98bf-3d307e038226"],
Cell[8136, 247, 718, 16, 27, "Input",ExpressionUUID->"c6f137ed-a9fe-4ba9-a084-3e7c88cd1458"],
Cell[8857, 265, 1658, 29, 27, "Input",ExpressionUUID->"f6910345-e44b-4c95-bf24-b875b31db291"],
Cell[CellGroupData[{
Cell[10540, 298, 431, 9, 27, "Input",ExpressionUUID->"e1c3e300-ee3d-4175-ae2e-dba50ba46367"],
Cell[10974, 309, 1204, 23, 31, "Output",ExpressionUUID->"9060b31f-f1db-4d01-ab3d-06910917c138"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12215, 337, 573, 16, 27, "Input",ExpressionUUID->"73899731-3132-4113-ba69-670cac58abff"],
Cell[12791, 355, 2757, 63, 85, "Output",ExpressionUUID->"2a967da2-f39f-4cf7-8fc3-9c8cdec4fbfd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15585, 423, 286, 6, 27, "Input",ExpressionUUID->"82d067d8-38c5-4b96-b4e3-b91359b14c94"],
Cell[15874, 431, 837, 13, 31, "Output",ExpressionUUID->"d86ca54b-bc3c-421c-a52c-332f1320c88a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16748, 449, 333, 8, 27, "Input",ExpressionUUID->"f633e521-76d6-41f4-81bc-3907f90f8251"],
Cell[17084, 459, 760, 12, 49, "Output",ExpressionUUID->"e8212450-96ba-4c74-90a2-b7c9ef540074"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17881, 476, 291, 7, 27, "Input",ExpressionUUID->"6278162b-aa90-49ab-ad12-78f789f9122c"],
Cell[18175, 485, 906, 17, 31, "Output",ExpressionUUID->"89aaab9e-0f94-4cd3-8493-70292eb98fe5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19118, 507, 434, 10, 27, "Input",ExpressionUUID->"21f0f536-40ad-4a90-be2e-128fbc652bbc"],
Cell[19555, 519, 1170, 27, 31, "Output",ExpressionUUID->"2256a83d-4b59-42fd-b247-cd7e8402bd88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20762, 551, 202, 4, 27, "Input",ExpressionUUID->"4f07c77a-0256-47dd-8208-2c5ecf450ecc"],
Cell[20967, 557, 940, 21, 31, "Output",ExpressionUUID->"d2ee5839-9f6b-47a9-bc8b-49bb413c2a9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21944, 583, 200, 4, 27, "Input",ExpressionUUID->"18b2da66-f8d3-4101-b58b-ef8bdc10c02d"],
Cell[22147, 589, 1086, 25, 31, "Output",ExpressionUUID->"22743d8b-fdab-4bca-b3b9-1d82a4f8e7a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23270, 619, 406, 10, 27, "Input",ExpressionUUID->"d7b31d81-d0d6-4111-ad91-71617d2eb52d"],
Cell[23679, 631, 1179, 27, 31, "Output",ExpressionUUID->"53a23ab1-705a-4f81-a083-e5376c64343c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24895, 663, 475, 13, 27, "Input",ExpressionUUID->"f2dd1ee7-288b-4bfe-b2b4-d93d34aaa0f4"],
Cell[25373, 678, 942, 18, 31, "Output",ExpressionUUID->"e316e806-fa39-4c50-b0a8-17a383ceabbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26352, 701, 645, 16, 27, "Input",ExpressionUUID->"970a2435-6985-4489-ae98-7822eec54330"],
Cell[27000, 719, 1011, 20, 31, "Output",ExpressionUUID->"c578ac24-4323-468f-9121-a39d80be114f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28048, 744, 628, 17, 27, "Input",ExpressionUUID->"18fa5aae-beee-4281-b205-c862d1ead584"],
Cell[28679, 763, 982, 20, 31, "Output",ExpressionUUID->"2d73f638-4bdf-4f4c-946d-d9b1fafeda12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29698, 788, 614, 17, 27, "Input",ExpressionUUID->"6aa455b6-a231-4b06-bc99-2f8e3f14c43a"],
Cell[30315, 807, 881, 17, 31, "Output",ExpressionUUID->"9d354bb9-b6fe-48d4-832b-f750dd18e623"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31233, 829, 525, 14, 27, "Input",ExpressionUUID->"18073ef3-09e5-41d9-93ff-47b5c8e6dd12"],
Cell[31761, 845, 967, 18, 31, "Output",ExpressionUUID->"5b6422bd-fafc-4885-9e1a-3cb50e5e55db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32765, 868, 763, 19, 27, "Input",ExpressionUUID->"acdc7a5e-37d3-41cc-a9cc-a61c74580bef"],
Cell[33531, 889, 988, 18, 31, "Output",ExpressionUUID->"aabc0564-b187-45aa-bd8c-9bc93188fcbb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34556, 912, 658, 16, 27, "Input",ExpressionUUID->"12861ba5-c789-4bdd-971b-2b6ee40338a0"],
Cell[35217, 930, 971, 19, 31, "Output",ExpressionUUID->"8e35a210-b4bf-458a-bb62-39c00c88a174"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36225, 954, 584, 17, 27, "Input",ExpressionUUID->"1bfce257-665a-464a-af72-4ec158acc5de"],
Cell[36812, 973, 925, 19, 31, "Output",ExpressionUUID->"352bbd65-7874-4a6d-b4e5-41d10170c914"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37774, 997, 163, 2, 37, "Subtitle",ExpressionUUID->"e684dd03-a7e4-4f00-af83-5734c6c04dca"],
Cell[CellGroupData[{
Cell[37962, 1003, 1514, 25, 27, "Input",ExpressionUUID->"92b7b974-1db0-4ba6-b0e2-45de4984d545"],
Cell[39479, 1030, 1695, 24, 31, "Output",ExpressionUUID->"1b98fe23-c3e1-4273-8dcc-580af38c5bde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41211, 1059, 975, 18, 27, "Input",ExpressionUUID->"6dd6eed3-50b7-4bdd-bcc9-177d690013ab"],
Cell[42189, 1079, 1268, 19, 31, "Output",ExpressionUUID->"7fbcea42-45ce-4a57-aed0-becc310806ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43494, 1103, 993, 18, 27, "Input",ExpressionUUID->"4505c150-eeb2-40ab-8b37-ba7a37c767ca"],
Cell[44490, 1123, 1299, 20, 31, "Output",ExpressionUUID->"0002e690-dce1-4cf1-91d5-e0e2cc7204ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45826, 1148, 1019, 19, 27, "Input",ExpressionUUID->"50a74c80-7562-4872-8c1c-470dee854969"],
Cell[46848, 1169, 1315, 20, 31, "Output",ExpressionUUID->"87f80cd7-1026-453e-a51a-99baae38796b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48200, 1194, 1194, 21, 27, "Input",ExpressionUUID->"8d41a490-00bf-47dc-a56a-d6ae06639e0d"],
Cell[49397, 1217, 1422, 21, 31, "Output",ExpressionUUID->"2f865f93-5b14-4e2b-b638-92b566e9f848"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50856, 1243, 1233, 21, 27, "Input",ExpressionUUID->"b14fee4f-57ca-4aaa-ac02-da086e00afa9"],
Cell[52092, 1266, 1384, 21, 31, "Output",ExpressionUUID->"ad1c7df9-c20c-485f-8767-1ab30cb51f7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53513, 1292, 1271, 22, 27, "Input",ExpressionUUID->"734022ee-1398-4810-929b-33fea660c21f"],
Cell[54787, 1316, 1479, 22, 31, "Output",ExpressionUUID->"b48697a5-aee7-49cf-9e33-cbce326f411a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56303, 1343, 1787, 29, 27, "Input",ExpressionUUID->"100b5900-7735-48ba-8fa6-95ad0012198a"],
Cell[58093, 1374, 1777, 26, 31, "Output",ExpressionUUID->"b95fa8d5-5a23-4b7b-808d-040f582e010c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59919, 1406, 162, 2, 37, "Subtitle",ExpressionUUID->"ce0a9467-15b8-4833-9621-a363b4457137"],
Cell[CellGroupData[{
Cell[60106, 1412, 1703, 28, 27, "Input",ExpressionUUID->"5aa90a02-3a94-45e0-9f77-83d2b71a5d39"],
Cell[61812, 1442, 1830, 26, 31, "Output",ExpressionUUID->"e80bd236-a698-4651-aaa1-4b2bacde4b2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63679, 1473, 1129, 20, 27, "Input",ExpressionUUID->"b607b12c-5cbc-4354-b741-2978a37eb95f"],
Cell[64811, 1495, 1368, 21, 31, "Output",ExpressionUUID->"57e1170b-ea46-4729-b0e6-1833986fb948"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66216, 1521, 1282, 22, 27, "Input",ExpressionUUID->"977d100f-451c-4162-9120-bf5a78c6651d"],
Cell[67501, 1545, 1545, 23, 31, "Output",ExpressionUUID->"f10f2963-847a-459b-840d-adeca067870a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69083, 1573, 1171, 21, 27, "Input",ExpressionUUID->"2c2fe30d-c14e-4868-9ea3-d23a79832023"],
Cell[70257, 1596, 1495, 22, 31, "Output",ExpressionUUID->"6a02ea93-ed0a-401d-84f7-52dbb8e26113"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71789, 1623, 1321, 23, 27, "Input",ExpressionUUID->"0abcaa5a-e341-4821-9af2-4c124657b20d"],
Cell[73113, 1648, 1543, 22, 31, "Output",ExpressionUUID->"fb76f2e6-f902-4128-8517-d36dda41ae40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74693, 1675, 1406, 24, 27, "Input",ExpressionUUID->"082f7e71-01e2-4178-a78d-a7c333300efb"],
Cell[76102, 1701, 1535, 23, 31, "Output",ExpressionUUID->"77bd2785-d0f4-4bb7-9e91-9942f546bb5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77674, 1729, 1761, 28, 27, "Input",ExpressionUUID->"40d241ac-aacc-444c-bac5-5c6e9b47b07d"],
Cell[79438, 1759, 1827, 27, 31, "Output",ExpressionUUID->"d93cec0e-55c0-4d24-92c2-ed7d94e61b88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81302, 1791, 1380, 23, 27, "Input",ExpressionUUID->"98c9dd5a-172c-4280-b911-70895dc3c5f7"],
Cell[82685, 1816, 1684, 25, 31, "Output",ExpressionUUID->"7dbed1e6-3c4e-4048-b1b1-fbd398b1a52c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84418, 1847, 168, 2, 37, "Subtitle",ExpressionUUID->"3b399277-3911-4bdf-b084-67c506610970"],
Cell[84589, 1851, 417, 11, 27, "Input",ExpressionUUID->"a38e09c7-fcca-464d-a1d3-283a756946a3"],
Cell[CellGroupData[{
Cell[85031, 1866, 2766, 74, 82, "Input",ExpressionUUID->"50d2cf8e-1a9d-446e-a021-d0c7e1ab4dec"],
Cell[87800, 1942, 2223, 46, 50, "Output",ExpressionUUID->"aa176849-75eb-4718-aa63-14a66a6897ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90060, 1993, 1085, 25, 27, "Input",ExpressionUUID->"8bb45bf8-9e01-4c8a-98d1-d33b9c63c318"],
Cell[91148, 2020, 1575, 33, 31, "Output",ExpressionUUID->"9348f412-d96a-496b-93ca-6697d6fbc1e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92760, 2058, 255, 4, 28, "Input",ExpressionUUID->"3f4a47f3-9941-4d06-9ad6-bdd35fe56b58"],
Cell[93018, 2064, 786, 14, 32, "Output",ExpressionUUID->"c8d9ec0c-ae99-467d-aa61-b2649dc1d8ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93841, 2083, 986, 24, 27, "Input",ExpressionUUID->"68ed5703-a4aa-48a3-a2d7-e8dfa26b296d"],
Cell[94830, 2109, 1471, 31, 31, "Output",ExpressionUUID->"7185c55a-d688-44e1-882e-6567b4038d4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96338, 2145, 255, 4, 28, "Input",ExpressionUUID->"641aa584-5acb-45ce-82d6-fb5f1b3187bf"],
Cell[96596, 2151, 809, 14, 32, "Output",ExpressionUUID->"704b5baf-7a1f-4846-a8bd-a7d19876cccb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97442, 2170, 1138, 26, 27, "Input",ExpressionUUID->"96522c9f-adb6-4828-9c42-1cd6cc9c1eb7"],
Cell[98583, 2198, 1432, 29, 31, "Output",ExpressionUUID->"55feb118-cd61-4a97-9d0d-de5d12148b6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100052, 2232, 255, 4, 28, "Input",ExpressionUUID->"9e05f2c8-bc54-4480-a7e6-88f6666b8570"],
Cell[100310, 2238, 650, 12, 32, "Output",ExpressionUUID->"6d10bf41-fda8-4bdc-bbab-d7e15cc501a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100997, 2255, 915, 23, 27, "Input",ExpressionUUID->"225eae44-4566-4580-852b-554f7173b1e5"],
Cell[101915, 2280, 981, 18, 31, "Output",ExpressionUUID->"ed8191e8-fc99-4316-bc11-bf84be3793e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102933, 2303, 889, 23, 27, "Input",ExpressionUUID->"30be4368-c00e-44f3-970d-a69d033c0828"],
Cell[103825, 2328, 962, 18, 31, "Output",ExpressionUUID->"a4622f7a-545c-42be-ae72-d2341955ec9d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104824, 2351, 917, 23, 27, "Input",ExpressionUUID->"c284e7b1-98fe-424b-8ce7-23a36a2f3dfc"],
Cell[105744, 2376, 885, 17, 31, "Output",ExpressionUUID->"72183d06-a791-4292-9f6e-c34fec8d95fe"]
}, Open  ]],
Cell[106644, 2396, 287, 6, 27, "Input",ExpressionUUID->"beffc68f-b6a6-49de-9e7b-ed9e44f95953"],
Cell[CellGroupData[{
Cell[106956, 2406, 5461, 138, 118, "Input",ExpressionUUID->"ee9cd649-bc0f-4f18-8c21-e14221e5cb77"],
Cell[112420, 2546, 2381, 54, 50, "Output",ExpressionUUID->"97d8dcb9-070c-4ebc-92a0-2f8a2a80d57a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114838, 2605, 2265, 59, 86, "Input",ExpressionUUID->"2286c0c3-9609-4bbe-9be9-cf17e01a0f8e"],
Cell[117106, 2666, 1314, 29, 53, "Output",ExpressionUUID->"d7e5c173-7b0e-4a56-ad25-44e4d2fdca09"]
}, Open  ]],
Cell[118435, 2698, 466, 12, 27, "Input",ExpressionUUID->"3ae5dca6-710c-4dc7-a7e6-5dd69e196384"],
Cell[CellGroupData[{
Cell[118926, 2714, 2863, 75, 82, "Input",ExpressionUUID->"a9c5bff9-01ab-482f-a21b-877d77a4703f"],
Cell[121792, 2791, 2632, 53, 50, "Output",ExpressionUUID->"a7f6a017-9f57-4bcb-99ae-9fe4ad968f8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124461, 2849, 1139, 26, 27, "Input",ExpressionUUID->"3a18bbff-f57d-4bad-96c6-d3dd278c7a57"],
Cell[125603, 2877, 1166, 22, 31, "Output",ExpressionUUID->"d5f10121-c1bc-4b57-87b8-08f029c92382"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126806, 2904, 306, 5, 28, "Input",ExpressionUUID->"4fd97cbd-34b9-48d1-aae3-5a0e39a77f83"],
Cell[127115, 2911, 401, 7, 32, "Output",ExpressionUUID->"49e05514-9ed6-4acf-b0dd-ac001fbb3101"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127553, 2923, 1036, 25, 27, "Input",ExpressionUUID->"0ddde36e-6916-4146-836c-6b2d8d00ee65"],
Cell[128592, 2950, 1497, 31, 31, "Output",ExpressionUUID->"4702dbdc-694c-4219-b74f-f11e26b0aa86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130126, 2986, 306, 5, 28, "Input",ExpressionUUID->"e0fdf802-9aec-42c0-a0f2-68453f747993"],
Cell[130435, 2993, 841, 15, 32, "Output",ExpressionUUID->"713a70f9-61a2-479b-9cf4-9b59a9a538a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131313, 3013, 1190, 27, 27, "Input",ExpressionUUID->"93aa6d4c-f2c0-4d80-941f-12c786659f19"],
Cell[132506, 3042, 1190, 23, 31, "Output",ExpressionUUID->"639beb41-3178-4fa8-9c82-3e26590adbb2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133733, 3070, 308, 5, 28, "Input",ExpressionUUID->"2529c74f-8782-461b-8c88-5ed7bb519d97"],
Cell[134044, 3077, 427, 8, 32, "Output",ExpressionUUID->"7658e561-e5c0-4860-aa75-5e3434236fd5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134508, 3090, 967, 24, 27, "Input",ExpressionUUID->"d72413b5-7509-47a4-ba83-8f298b9baf4d"],
Cell[135478, 3116, 977, 18, 31, "Output",ExpressionUUID->"6e8055db-2c47-404d-a122-97dcacb08919"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136492, 3139, 943, 24, 27, "Input",ExpressionUUID->"ed879019-2c02-4ffd-9484-14cc7078be3d"],
Cell[137438, 3165, 958, 18, 31, "Output",ExpressionUUID->"2ded8984-be1e-4ac9-84b1-d23992978503"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138433, 3188, 968, 24, 27, "Input",ExpressionUUID->"1aef24f3-b095-4a16-9595-dbf394ace116"],
Cell[139404, 3214, 879, 17, 31, "Output",ExpressionUUID->"21edac1d-f472-4cc4-8ad0-d79b13a77601"]
}, Open  ]],
Cell[140298, 3234, 338, 7, 27, "Input",ExpressionUUID->"df9e68a5-6205-43df-8bc7-f4780ad8c1b1"],
Cell[CellGroupData[{
Cell[140661, 3245, 5685, 141, 118, "Input",ExpressionUUID->"7c62c480-d92d-421e-b0ba-80d8fc2f3754"],
Cell[146349, 3388, 1471, 29, 31, "Output",ExpressionUUID->"825f1d42-7f9e-4ba2-b527-21ebda20b210"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147857, 3422, 2222, 58, 82, "Input",ExpressionUUID->"10a27cb1-f507-4132-9acd-bd139f75ba6f"],
Cell[150082, 3482, 1446, 30, 53, "Output",ExpressionUUID->"6af9d623-197a-4d28-be1d-5e58e0e093f2"]
}, Open  ]],
Cell[151543, 3515, 470, 12, 27, "Input",ExpressionUUID->"935086b7-39e4-4407-b77f-c31153423980"],
Cell[CellGroupData[{
Cell[152038, 3531, 2819, 75, 82, "Input",ExpressionUUID->"ab0bc7f4-f58f-4e1d-8489-da881ed4325f"],
Cell[154860, 3608, 2245, 46, 50, "Output",ExpressionUUID->"715320af-9c34-43cb-9227-2ccabf2f29c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157142, 3659, 1210, 27, 27, "Input",ExpressionUUID->"bc852eb8-622a-4036-bda0-e066c07aa966"],
Cell[158355, 3688, 1604, 33, 31, "Output",ExpressionUUID->"7f44fbe5-08e7-4c25-9e4a-fe972c498566"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159996, 3726, 357, 6, 28, "Input",ExpressionUUID->"94228e39-eef5-4e3c-bdd8-4b1f9c4223db"],
Cell[160356, 3734, 808, 14, 32, "Output",ExpressionUUID->"0c5c576c-359a-4427-81dc-da74cf91438a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161201, 3753, 1086, 25, 27, "Input",ExpressionUUID->"ec32f4dc-1c5c-423d-8096-bb330d93bf96"],
Cell[162290, 3780, 1495, 31, 31, "Output",ExpressionUUID->"8a6fa907-0c21-49d3-b249-adc4a74b74d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163822, 3816, 357, 6, 28, "Input",ExpressionUUID->"6e520c75-1c60-4410-9446-a7be06a204b2"],
Cell[164182, 3824, 841, 15, 32, "Output",ExpressionUUID->"51c3eb54-0de8-444a-aeb1-ced9f06c2ce0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165060, 3844, 1236, 27, 27, "Input",ExpressionUUID->"9ad92d3a-56ee-4ed7-afdc-238edb504b73"],
Cell[166299, 3873, 1456, 30, 31, "Output",ExpressionUUID->"8f9ee570-a053-47fd-90f1-d306cae0f3f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167792, 3908, 359, 6, 28, "Input",ExpressionUUID->"bcfc52b6-fc5f-45b2-8284-262bae3f23f9"],
Cell[168154, 3916, 675, 13, 32, "Output",ExpressionUUID->"2bd833ce-a018-47bd-98ea-4fadaaa68600"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168866, 3934, 1021, 25, 27, "Input",ExpressionUUID->"344f5727-4c62-4878-871e-e452f225a050"],
Cell[169890, 3961, 998, 18, 31, "Output",ExpressionUUID->"3057465f-b55a-4553-83e6-24f251fe8eef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170925, 3984, 991, 24, 27, "Input",ExpressionUUID->"ac012498-6365-4125-a37f-071d0527d90a"],
Cell[171919, 4010, 984, 18, 31, "Output",ExpressionUUID->"53101aca-50d1-4642-8a1d-2f00ee8a08e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172940, 4033, 1018, 25, 27, "Input",ExpressionUUID->"c7b36977-90bc-48cf-8fce-cf062973576c"],
Cell[173961, 4060, 909, 17, 31, "Output",ExpressionUUID->"9a366119-e1b2-42c4-9e79-3ef30b78ee1e"]
}, Open  ]],
Cell[174885, 4080, 389, 8, 27, "Input",ExpressionUUID->"40fc07ef-bddb-4ab9-b629-559799c58fef"],
Cell[CellGroupData[{
Cell[175299, 4092, 5837, 143, 118, "Input",ExpressionUUID->"960025b8-25ad-4bd2-99a3-942a32520f89"],
Cell[181139, 4237, 2473, 55, 50, "Output",ExpressionUUID->"dfd7e3ef-6a88-4e84-be4b-770812a93328"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183649, 4297, 2273, 59, 82, "Input",ExpressionUUID->"e0f893f4-d23c-40e4-9d76-b2e45ba7c09b"],
Cell[185925, 4358, 1573, 33, 53, "Output",ExpressionUUID->"b5d92f9a-2e77-4eb2-a652-116758e13387"]
}, Open  ]],
Cell[187513, 4394, 521, 13, 27, "Input",ExpressionUUID->"a1e9862f-6780-4b1a-ae10-2b78cd84e40a"],
Cell[CellGroupData[{
Cell[188059, 4411, 2863, 75, 82, "Input",ExpressionUUID->"85488028-b1b0-45ec-af6c-e789ca2cfdfe"],
Cell[190925, 4488, 2626, 53, 50, "Output",ExpressionUUID->"ee81d6ef-6b83-495e-a930-9e0f064a99f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193588, 4546, 1212, 27, 27, "Input",ExpressionUUID->"51fdb9fc-4f4f-47cf-abaa-8774abb00157"],
Cell[194803, 4575, 1157, 22, 31, "Output",ExpressionUUID->"19f72608-2b2a-4425-8b84-960872d9f970"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195997, 4602, 405, 6, 28, "Input",ExpressionUUID->"63905983-d65b-487b-b30f-0be7bad5196e"],
Cell[196405, 4610, 409, 7, 32, "Output",ExpressionUUID->"1af40fa6-d7f0-4df9-a9bc-bfdc656971e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196851, 4622, 1138, 26, 27, "Input",ExpressionUUID->"1f93fa4a-fd30-44ee-a63b-95206ee42e24"],
Cell[197992, 4650, 1495, 31, 31, "Output",ExpressionUUID->"c5fa7206-59ce-464b-ad54-34121574c435"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199524, 4686, 408, 7, 28, "Input",ExpressionUUID->"c0b1e162-0bdb-4199-b458-144646e5b476"],
Cell[199935, 4695, 845, 16, 32, "Output",ExpressionUUID->"adfddb54-d882-4120-8292-8cc88e076b83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200817, 4716, 1290, 29, 27, "Input",ExpressionUUID->"e0d774cd-9ca1-452e-a417-1fc4f61c87ab"],
Cell[202110, 4747, 1188, 24, 31, "Output",ExpressionUUID->"a5aff535-e41c-4786-83a0-b0972a3b18ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203335, 4776, 413, 7, 28, "Input",ExpressionUUID->"6c03d6f4-290c-40a7-a41b-e791b3a39637"],
Cell[203751, 4785, 432, 9, 32, "Output",ExpressionUUID->"30d8924a-fcf1-445e-bf7e-5fe75de6f297"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204220, 4799, 1072, 26, 27, "Input",ExpressionUUID->"4498aac7-8d63-4cd4-a1e5-e390c1b58d4b"],
Cell[205295, 4827, 977, 19, 31, "Output",ExpressionUUID->"beeb7517-bc67-426b-9eed-b3506dfe05e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206309, 4851, 1049, 26, 27, "Input",ExpressionUUID->"6fdbbe38-5bc9-4fd1-aaf3-cc50884cfbb3"],
Cell[207361, 4879, 956, 19, 31, "Output",ExpressionUUID->"86049b14-c1b9-4911-8242-5b07cb847fc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208354, 4903, 1072, 26, 27, "Input",ExpressionUUID->"dfbae014-b061-44ec-96cc-dc2d3f8ae43d"],
Cell[209429, 4931, 877, 18, 31, "Output",ExpressionUUID->"5eeb5a86-7fcf-4bfb-8116-50ff09f848fc"]
}, Open  ]],
Cell[210321, 4952, 441, 9, 27, "Input",ExpressionUUID->"e4c4bc97-ef72-4d28-9c9a-87f9371baed9"],
Cell[CellGroupData[{
Cell[210787, 4965, 5943, 145, 118, "Input",ExpressionUUID->"e278170b-37bf-474e-8cc2-e69e88bcf0de"],
Cell[216733, 5112, 1477, 30, 31, "Output",ExpressionUUID->"ef6df0b3-c2d6-4b4e-8e50-6740bbc9baf5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218247, 5147, 2328, 61, 82, "Input",ExpressionUUID->"6832859b-21a8-404b-a76e-cb7823bcbf27"],
Cell[220578, 5210, 1450, 31, 53, "Output",ExpressionUUID->"ea0f0070-a6c3-4b0b-9336-f11e961d94de"]
}, Open  ]],
Cell[222043, 5244, 472, 13, 27, "Input",ExpressionUUID->"6afe7665-54a2-4b82-8dc7-ab635636d1fa"],
Cell[CellGroupData[{
Cell[222540, 5261, 2825, 76, 82, "Input",ExpressionUUID->"e42449c5-6336-4aef-ba0b-06499d9fb9ad"],
Cell[225368, 5339, 2611, 53, 50, "Output",ExpressionUUID->"65099844-74d3-46f3-995b-ad62c409e9eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228016, 5397, 12158, 326, 599, "Input",ExpressionUUID->"7130de69-cde1-4775-ae62-ace0724ea04b"],
Cell[240177, 5725, 1048, 25, 32, "Output",ExpressionUUID->"86589180-d045-4c19-a128-79e998743ba1"],
Cell[241228, 5752, 744, 14, 32, "Output",ExpressionUUID->"714eb77b-86be-4415-9907-1cb2674f79bc"],
Cell[241975, 5768, 610, 14, 32, "Output",ExpressionUUID->"35809f59-6ee1-4849-8a6f-05361eaf9b06"],
Cell[242588, 5784, 335, 7, 32, "Output",ExpressionUUID->"5438acff-6b9e-4252-ac14-857874760898"],
Cell[242926, 5793, 610, 14, 32, "Output",ExpressionUUID->"7809d6df-fa98-4fc7-9d0a-fb6b66db8381"],
Cell[243539, 5809, 337, 7, 32, "Output",ExpressionUUID->"1130e96c-09f3-47dd-9a34-7d7420a895fa"],
Cell[243879, 5818, 402, 10, 32, "Output",ExpressionUUID->"4d3ed7c3-d0d3-437b-ab2d-5616efed31c8"],
Cell[244284, 5830, 400, 10, 32, "Output",ExpressionUUID->"0b7b9f27-7f78-4a95-90a5-9a4327ebd2f6"],
Cell[244687, 5842, 400, 10, 32, "Output",ExpressionUUID->"68225f54-f659-4b11-b355-7618f6c76c7e"],
Cell[245090, 5854, 874, 20, 32, "Output",ExpressionUUID->"76e205c5-2358-4c93-873c-08865030b707"],
Cell[245967, 5876, 1155, 26, 53, "Output",ExpressionUUID->"63294787-9ee0-4cee-bc41-a84eb6612252"]
}, Open  ]],
Cell[247137, 5905, 523, 14, 27, "Input",ExpressionUUID->"21e46d0e-6cc7-4005-bf00-cae2b103d6a9"],
Cell[CellGroupData[{
Cell[247685, 5923, 2871, 76, 82, "Input",ExpressionUUID->"5828cb5e-f60b-4b6f-b2f0-5875ce362abc"],
Cell[250559, 6001, 2614, 52, 50, "Output",ExpressionUUID->"184d4409-3e43-4141-b660-66567462b2d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253210, 6058, 12156, 326, 599, "Input",ExpressionUUID->"05e1881c-9cf8-4b0c-a19a-80b85fdca804"],
Cell[265369, 6386, 642, 15, 32, "Output",ExpressionUUID->"16fe97c5-1fb0-4091-8034-218383b34bc2"],
Cell[266014, 6403, 368, 8, 32, "Output",ExpressionUUID->"1afa6aec-b582-4429-abb4-848187c2bd1d"],
Cell[266385, 6413, 642, 15, 32, "Output",ExpressionUUID->"b0ea70e6-c4e7-48a9-b064-0783622b3ba3"],
Cell[267030, 6430, 368, 8, 32, "Output",ExpressionUUID->"b4462a8a-727c-4a1f-8908-b39b325bf03a"],
Cell[267401, 6440, 642, 15, 32, "Output",ExpressionUUID->"657d49dc-b01f-49ac-bdd0-913f93e62e3a"],
Cell[268046, 6457, 370, 8, 32, "Output",ExpressionUUID->"a6e3e0a6-92f2-408a-a7e1-2c340fc26e9a"],
Cell[268419, 6467, 405, 10, 32, "Output",ExpressionUUID->"8d930fdb-27d3-4711-84e8-5f0d41aba3e6"],
Cell[268827, 6479, 405, 10, 32, "Output",ExpressionUUID->"afddd68e-e755-49df-aed2-afb314266a95"],
Cell[269235, 6491, 403, 10, 32, "Output",ExpressionUUID->"9924ac7f-7932-4732-8daa-29f10f33df24"],
Cell[269641, 6503, 882, 19, 32, "Output",ExpressionUUID->"7c6a6191-d912-4d5a-bf5b-1dbe6012c854"],
Cell[270526, 6524, 1128, 26, 53, "Output",ExpressionUUID->"c04e0f9f-42c2-4539-8cfb-7a8369134af4"]
}, Open  ]],
Cell[271669, 6553, 523, 14, 27, "Input",ExpressionUUID->"e3d4ada2-f7ec-4d1b-afa2-1fba6154d4e0"],
Cell[CellGroupData[{
Cell[272217, 6571, 2871, 76, 82, "Input",ExpressionUUID->"ad75b853-5d58-4992-9c26-ec06ee6f35ce"],
Cell[275091, 6649, 2599, 53, 50, "Output",ExpressionUUID->"82e69532-4dd3-4562-b98f-b8eb71631f5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277727, 6707, 12204, 326, 599, "Input",ExpressionUUID->"024c28c3-3a63-485a-9815-73f35b9b02e5"],
Cell[289934, 7035, 1021, 25, 32, "Output",ExpressionUUID->"62de92b5-e93a-4be1-bb12-9bf87b6af121"],
Cell[290958, 7062, 715, 14, 32, "Output",ExpressionUUID->"c1c07c85-0355-4439-958d-478b74e8914d"],
Cell[291676, 7078, 583, 14, 32, "Output",ExpressionUUID->"f012c00f-2fd7-4d43-8f01-3e713fac9803"],
Cell[292262, 7094, 308, 7, 32, "Output",ExpressionUUID->"579e1f25-9df6-407e-babf-68e5a5ba29cb"],
Cell[292573, 7103, 581, 14, 32, "Output",ExpressionUUID->"c4753f3b-6c89-486f-b136-28c50864ded3"],
Cell[293157, 7119, 310, 7, 32, "Output",ExpressionUUID->"a934f839-ae28-418a-9932-8a5701fd3c65"],
Cell[293470, 7128, 375, 10, 32, "Output",ExpressionUUID->"77d5e11e-29e3-482f-90d4-a11836efbb29"],
Cell[293848, 7140, 373, 10, 32, "Output",ExpressionUUID->"d6fd3422-6eed-428c-bc41-43e096b5a144"],
Cell[294224, 7152, 375, 10, 32, "Output",ExpressionUUID->"4d52cdeb-84f3-46f7-9d46-7585b166cbf2"],
Cell[294602, 7164, 847, 20, 32, "Output",ExpressionUUID->"c06847d9-46ab-422b-838a-e92e9138f23c"],
Cell[295452, 7186, 1128, 26, 53, "Output",ExpressionUUID->"f770c21f-0377-466e-994e-d4c57956a6ca"]
}, Open  ]],
Cell[296595, 7215, 571, 14, 27, "Input",ExpressionUUID->"f7a5a0fb-3743-4591-bf25-5252106778e5"],
Cell[CellGroupData[{
Cell[297191, 7233, 2947, 77, 82, "Input",ExpressionUUID->"78e14fb0-6765-4edd-a100-d58bf1eadea0"],
Cell[300141, 7312, 2633, 54, 50, "Output",ExpressionUUID->"e18805cb-864f-4e96-9d6e-af9feceb6459"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302811, 7371, 12156, 326, 599, "Input",ExpressionUUID->"e5e4b5be-8d54-4d64-9997-105cae752432"],
Cell[314970, 7699, 637, 15, 32, "Output",ExpressionUUID->"028f1c42-1743-468f-89be-8363c32a4ed7"],
Cell[315610, 7716, 365, 8, 32, "Output",ExpressionUUID->"46d4f61c-ac9c-4290-8cef-3c29502c027b"],
Cell[315978, 7726, 639, 15, 32, "Output",ExpressionUUID->"e1031883-fb50-47ba-9c2f-fa5efbc9083f"],
Cell[316620, 7743, 365, 8, 32, "Output",ExpressionUUID->"0152c92c-abdf-4314-b974-cb653217b2ce"],
Cell[316988, 7753, 639, 15, 32, "Output",ExpressionUUID->"7fda6445-cc36-46d0-b3ad-de4870fb155a"],
Cell[317630, 7770, 367, 8, 32, "Output",ExpressionUUID->"6c17a92b-f5ae-408e-ae78-34b1cb08236a"],
Cell[318000, 7780, 402, 10, 32, "Output",ExpressionUUID->"a34dddbd-b5d7-41b2-b4dd-45a71c9ab123"],
Cell[318405, 7792, 402, 10, 32, "Output",ExpressionUUID->"69ae9175-f912-4d15-af51-aed0d71e5c9f"],
Cell[318810, 7804, 400, 10, 32, "Output",ExpressionUUID->"c33a6efb-fd59-4575-8f52-a6481bdb07dd"],
Cell[319213, 7816, 877, 19, 32, "Output",ExpressionUUID->"3b1c6264-2c62-417b-9305-8fa7b2763642"],
Cell[320093, 7837, 1125, 26, 53, "Output",ExpressionUUID->"afc146d2-6588-44aa-babd-e561ca2618d1"]
}, Open  ]],
Cell[321233, 7866, 473, 13, 27, "Input",ExpressionUUID->"39247a7f-419d-46ce-9f17-56d7235c86c3"],
Cell[CellGroupData[{
Cell[321731, 7883, 2816, 76, 82, "Input",ExpressionUUID->"41848ebd-2ba9-4333-a8e6-9833f03d0839"],
Cell[324550, 7961, 2017, 44, 85, "Output",ExpressionUUID->"f2c697e7-9d58-477d-970c-60c5484035b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326604, 8010, 1143, 27, 27, "Input",ExpressionUUID->"3ab84f22-2623-4016-ab3d-18b596662246"],
Cell[327750, 8039, 1419, 30, 49, "Output",ExpressionUUID->"9f218c20-0444-4db9-b8d8-b8a99dcbe6e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329206, 8074, 310, 6, 28, "Input",ExpressionUUID->"9fa95b9d-3a6a-40da-b408-9d02afd99d9c"],
Cell[329519, 8082, 642, 13, 49, "Output",ExpressionUUID->"7e986cdc-5e03-456b-be4c-de7fe67ba397"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330198, 8100, 1039, 26, 27, "Input",ExpressionUUID->"1dfeb98d-794d-4bf8-a629-a8aec5ebcb85"],
Cell[331240, 8128, 1322, 28, 49, "Output",ExpressionUUID->"a18102e9-9c90-425c-ac8c-a4d6cf2ff398"]
}, Open  ]],
Cell[CellGroupData[{
Cell[332599, 8161, 310, 6, 28, "Input",ExpressionUUID->"23039f5c-4efc-43ff-83e7-09048c686911"],
Cell[332912, 8169, 669, 14, 49, "Output",ExpressionUUID->"f4b28175-1c21-4cdf-b386-553254643199"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333618, 8188, 1194, 28, 27, "Input",ExpressionUUID->"07358f66-5b8b-410b-a7af-005551a5014a"],
Cell[334815, 8218, 1446, 31, 49, "Output",ExpressionUUID->"e774a8ec-8a2a-4f83-bfc1-eed9a452eeb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336298, 8254, 312, 6, 28, "Input",ExpressionUUID->"b0ce8c3b-58c8-49c5-a084-314840d3c813"],
Cell[336613, 8262, 699, 15, 49, "Output",ExpressionUUID->"91e31e34-00b5-4bbd-9fe1-ccdcafb3aee0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337349, 8282, 969, 25, 27, "Input",ExpressionUUID->"826a2ec9-0e2c-4be3-b55d-761789de5cd6"],
Cell[338321, 8309, 987, 19, 31, "Output",ExpressionUUID->"b6afef2e-7b18-4652-b429-648880fe04f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339345, 8333, 947, 25, 27, "Input",ExpressionUUID->"c1baae8c-a9f7-4f1d-b326-70fb7dfa8d82"],
Cell[340295, 8360, 958, 19, 31, "Output",ExpressionUUID->"976fb3d3-a17e-41c0-8abb-88c5baddb7e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341290, 8384, 972, 25, 27, "Input",ExpressionUUID->"635fe635-6061-4a4a-9db7-4809088b721c"],
Cell[342265, 8411, 883, 18, 31, "Output",ExpressionUUID->"eafa909c-3740-41a5-92ee-1fc25ca2b0f4"]
}, Open  ]],
Cell[343163, 8432, 395, 9, 27, "Input",ExpressionUUID->"708bbae8-5f79-4755-95c7-09dc54b4a7f3"],
Cell[CellGroupData[{
Cell[343583, 8445, 5515, 140, 118, "Input",ExpressionUUID->"bf71be8d-8b07-4c70-87f2-b2e4e4baa7dd"],
Cell[349101, 8587, 1437, 30, 31, "Output",ExpressionUUID->"37a8d3e0-7d0f-4f25-8663-b670f9a91f77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[350575, 8622, 2322, 61, 86, "Input",ExpressionUUID->"677da7d0-7dfc-48de-80b1-c7fbefd84462"],
Cell[352900, 8685, 992, 24, 66, "Output",ExpressionUUID->"4cab504b-71a0-47fa-a327-0b4244330cfa"]
}, Open  ]],
Cell[353907, 8712, 524, 14, 27, "Input",ExpressionUUID->"6f8ce06a-933f-4a14-bf61-25e26878311d"],
Cell[CellGroupData[{
Cell[354456, 8730, 2861, 76, 82, "Input",ExpressionUUID->"374426a3-3274-4e7c-92e6-02c610f2ea40"],
Cell[357320, 8808, 2225, 48, 50, "Output",ExpressionUUID->"28876d1e-c84a-44eb-9976-67bda5379dd9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[359582, 8861, 12156, 326, 599, "Input",ExpressionUUID->"1717aab9-a945-49a0-bc2a-9216dae54eff"],
Cell[371741, 9189, 581, 14, 32, "Output",ExpressionUUID->"3ac2e8b9-714d-4ba6-9edd-c9a7447a3651"],
Cell[372325, 9205, 310, 7, 32, "Output",ExpressionUUID->"49b9d8f3-bb81-4def-95c9-695bc5bd1b76"],
Cell[372638, 9214, 823, 22, 32, "Output",ExpressionUUID->"80a796cb-5e22-4ee3-8de1-c0b78901c90d"],
Cell[373464, 9238, 527, 12, 32, "Output",ExpressionUUID->"bba54ea0-905e-4790-b95b-e59e7e456353"],
Cell[373994, 9252, 581, 14, 32, "Output",ExpressionUUID->"83ddb0a1-6027-4b14-84d9-9d5536c96ac9"],
Cell[374578, 9268, 308, 7, 32, "Output",ExpressionUUID->"a779264c-1044-4e52-868c-8eddf781b723"],
Cell[374889, 9277, 373, 10, 32, "Output",ExpressionUUID->"e433ff91-4363-4f87-9588-acef08916545"],
Cell[375265, 9289, 375, 10, 32, "Output",ExpressionUUID->"12a61b82-b176-4494-bb45-521cc5840db6"],
Cell[375643, 9301, 375, 10, 32, "Output",ExpressionUUID->"62ae6783-9f98-4f26-9f43-f6f8da540ae8"],
Cell[376021, 9313, 588, 14, 32, "Output",ExpressionUUID->"7e76d124-858b-4c4b-84dd-2620c66d8633"],
Cell[376612, 9329, 818, 21, 53, "Output",ExpressionUUID->"2b48a055-4bba-456f-85d6-d5fff6813493"]
}, Open  ]],
Cell[377445, 9353, 524, 14, 27, "Input",ExpressionUUID->"39ef27af-be35-43d2-9dba-a3d81b4af440"],
Cell[CellGroupData[{
Cell[377994, 9371, 2892, 77, 82, "Input",ExpressionUUID->"c5984b9e-8586-4447-8081-46add1a59f58"],
Cell[380889, 9450, 2233, 48, 50, "Output",ExpressionUUID->"0658376f-2731-45b7-afc6-2dd5a667b90b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383159, 9503, 12203, 326, 599, "Input",ExpressionUUID->"299a4e0f-e627-481f-8093-ddeebdb692dd"],
Cell[395365, 9831, 825, 22, 32, "Output",ExpressionUUID->"8c71e6c1-7780-4a68-a24f-ce4a4a3c5c73"],
Cell[396193, 9855, 529, 12, 32, "Output",ExpressionUUID->"a046a35e-223b-4991-8852-632c88796811"],
Cell[396725, 9869, 585, 14, 32, "Output",ExpressionUUID->"91cfbcd9-f7df-445a-bde1-65aeb2b509e5"],
Cell[397313, 9885, 310, 7, 32, "Output",ExpressionUUID->"8fee4840-edf5-4d05-b6c5-e0b0b90636c2"],
Cell[397626, 9894, 585, 14, 32, "Output",ExpressionUUID->"61c6427f-c8b0-413e-8266-30343472cf3a"],
Cell[398214, 9910, 312, 7, 32, "Output",ExpressionUUID->"6200ca9d-9d95-468c-8933-f39d039df284"],
Cell[398529, 9919, 375, 10, 32, "Output",ExpressionUUID->"e83166ec-2e11-4c07-9656-19fc6f3d39f0"],
Cell[398907, 9931, 377, 10, 32, "Output",ExpressionUUID->"ba93db65-b49e-4f3c-b20b-e7fc6c263c31"],
Cell[399287, 9943, 377, 10, 32, "Output",ExpressionUUID->"3970100f-6e55-4eb2-9956-327cdfb1b361"],
Cell[399667, 9955, 592, 14, 32, "Output",ExpressionUUID->"d424d228-5b7c-44cb-99d0-19112ac45efa"],
Cell[400262, 9971, 822, 21, 53, "Output",ExpressionUUID->"3679f75c-98c2-4436-9de9-3965222398ce"]
}, Open  ]],
Cell[401099, 9995, 574, 14, 27, "Input",ExpressionUUID->"689ecb1e-8966-4f62-b8a8-60ff1b4964c6"],
Cell[CellGroupData[{
Cell[401698, 10013, 2887, 77, 82, "Input",ExpressionUUID->"2cf3dec1-f227-4326-bca2-c68922ed74e4"],
Cell[404588, 10092, 1970, 46, 50, "Output",ExpressionUUID->"0c5fe575-07e4-47b0-812e-e6c3a11ca5e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406595, 10143, 12200, 326, 599, "Input",ExpressionUUID->"a7ee64d4-eadd-42ab-83cf-46c95748699c"],
Cell[418798, 10471, 658, 18, 32, "Output",ExpressionUUID->"32649763-51b6-4ca3-a4b7-654ea4d080ad"],
Cell[419459, 10491, 374, 8, 32, "Output",ExpressionUUID->"f957888f-c1ad-4cfc-8fa7-0dddad15794c"],
Cell[419836, 10501, 658, 18, 32, "Output",ExpressionUUID->"a91bae06-7e34-4e68-93d8-0d96faa1222a"],
Cell[420497, 10521, 376, 8, 32, "Output",ExpressionUUID->"a283b83d-0391-4af1-8dd9-f9021bc8c420"],
Cell[420876, 10531, 660, 18, 32, "Output",ExpressionUUID->"f3677d63-38d4-474e-aa59-f35c2405f908"],
Cell[421539, 10551, 376, 8, 32, "Output",ExpressionUUID->"3d3ccecf-a9af-4ab7-bdd7-403a2bcdf20c"],
Cell[421918, 10561, 405, 10, 32, "Output",ExpressionUUID->"660df2de-9522-4f34-ae62-414e4c1fd9a8"],
Cell[422326, 10573, 407, 10, 32, "Output",ExpressionUUID->"241d0813-8bd8-48d5-b4bf-238aa175f33d"],
Cell[422736, 10585, 405, 10, 32, "Output",ExpressionUUID->"97ad2ebf-eb0d-4102-91fe-94368e4c6179"],
Cell[423144, 10597, 226, 4, 32, "Output",ExpressionUUID->"7f096fdd-d354-4906-970b-3ca6a33acebf"],
Cell[423373, 10603, 250, 4, 32, "Output",ExpressionUUID->"54e416a5-8593-45d1-b921-c87f16e450c7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[423672, 10613, 163, 2, 37, "Subtitle",ExpressionUUID->"3bcc89c8-ad24-4d9f-889c-d3da486ad199"],
Cell[CellGroupData[{
Cell[423860, 10619, 656, 18, 27, "Input",ExpressionUUID->"3fceea3a-0488-4c1d-9032-1849ba94aaf3"],
Cell[424519, 10639, 855, 22, 43, "Output",ExpressionUUID->"3146a37a-a7ae-4686-872f-0c5f8a94e42e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[425411, 10666, 986, 31, 27, "Input",ExpressionUUID->"d3b2d0ce-6a96-4674-8497-27940f2a0c3a"],
Cell[426400, 10699, 3048, 90, 131, "Output",ExpressionUUID->"50ca9bbb-907b-4bcf-a34c-44bf9d351e55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429485, 10794, 1332, 34, 45, "Input",ExpressionUUID->"5f44ddc4-33e1-450b-99c9-8bf150c033ba"],
Cell[430820, 10830, 1418, 35, 66, "Output",ExpressionUUID->"0cf97bbf-5d19-44fa-94b5-012264f98aba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[432275, 10870, 314, 9, 27, "Input",ExpressionUUID->"7eb61cbd-d280-4f46-a6b6-06a69886a151"],
Cell[432592, 10881, 1186, 27, 53, "Output",ExpressionUUID->"699f7acb-ce89-43eb-8b70-b1f62ded6d22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433815, 10913, 421, 8, 27, "Input",ExpressionUUID->"26d9d457-c32e-4a15-9e97-c06e493a3ea4"],
Cell[434239, 10923, 547, 10, 31, "Output",ExpressionUUID->"68d1ba66-8ce3-4e0c-ae7a-ac850e293453"]
}, Open  ]],
Cell[CellGroupData[{
Cell[434823, 10938, 353, 8, 27, "Input",ExpressionUUID->"ea9ea890-20dd-404e-91a9-7ea72a56b928"],
Cell[435179, 10948, 917, 17, 23, "Message",ExpressionUUID->"acb8e97a-f0bd-48ae-b38a-caec453cacac"],
Cell[436099, 10967, 1415, 35, 66, "Output",ExpressionUUID->"2be39eb3-afdf-43fc-afc7-7867461a6205"]
}, Open  ]],
Cell[CellGroupData[{
Cell[437551, 11007, 195, 4, 27, "Input",ExpressionUUID->"6ae703ee-1c7e-4b14-a9b9-4654bbcf0a98"],
Cell[437749, 11013, 1021, 25, 66, "Output",ExpressionUUID->"0c5012ba-3e2e-490d-9a36-a0f43ae16f53"]
}, Open  ]],
Cell[CellGroupData[{
Cell[438807, 11043, 185, 3, 28, "Input",ExpressionUUID->"515720e6-e7e4-4814-9046-b129e0c26c28"],
Cell[438995, 11048, 826, 20, 32, "Output",ExpressionUUID->"db12b0ed-1ce3-4f3b-9d35-ba8f98e3029e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439858, 11073, 468, 14, 28, "Input",ExpressionUUID->"f71cc295-f9a4-4ee8-a847-24ac5cd18c55"],
Cell[440329, 11089, 1143, 29, 49, "Output",ExpressionUUID->"0cdeae29-b259-402f-8ea4-26bedbecd556"]
}, Open  ]],
Cell[CellGroupData[{
Cell[441509, 11123, 1276, 23, 27, "Input",ExpressionUUID->"d6aa6ee6-c2b1-4cbb-b612-4b2bb1c25f9b"],
Cell[442788, 11148, 17006, 336, 240, "Output",ExpressionUUID->"ce2fd123-27a1-49ef-939f-625bd92fb84e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[459831, 11489, 292, 7, 28, "Input",ExpressionUUID->"004e662a-0f4b-4d43-bdf0-2edc662bd2fd"],
Cell[460126, 11498, 4514, 93, 271, "Output",ExpressionUUID->"ddef9d7c-59da-4533-80ed-11ac94166f43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[464677, 11596, 275, 7, 27, "Input",ExpressionUUID->"3bff0a5a-b208-48c2-802f-d7d62cc61772"],
Cell[464955, 11605, 497, 8, 31, "Output",ExpressionUUID->"6cda3214-6202-423e-8c13-16747108d451"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465489, 11618, 737, 20, 45, "Input",ExpressionUUID->"fe62970f-b4ee-44fe-bce2-2e9b1b64dac4"],
Cell[466229, 11640, 480, 8, 31, "Output",ExpressionUUID->"e51290f5-67a0-44c2-9e91-91cb9a1acbae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[466746, 11653, 296, 8, 27, "Input",ExpressionUUID->"8b61c473-17a7-40bb-ac65-d4742226267c"],
Cell[467045, 11663, 498, 11, 54, "Output",ExpressionUUID->"398a0fa5-3b04-4a49-b9cd-0fe8e79662da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[467580, 11679, 1013, 29, 45, "Input",ExpressionUUID->"5a0cfc0b-3877-4380-ac07-cd0b95f09f47"],
Cell[468596, 11710, 1733, 50, 75, "Output",ExpressionUUID->"1e872130-b155-4386-9e8b-d38d166783cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[470366, 11765, 2931, 87, 129, "Input",ExpressionUUID->"dc7e9266-6594-4895-8138-497e47f16438"],
Cell[473300, 11854, 4145, 127, 153, "Output",ExpressionUUID->"d6f48101-8d2c-4e54-8e02-3b1a6f9790a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[477482, 11986, 7495, 200, 472, "Input",ExpressionUUID->"ea21ff75-465d-4ff6-870e-98742efe5a87"],
Cell[484980, 12188, 4023, 106, 101, "Output",ExpressionUUID->"b2789c8f-183a-410a-82c1-c78c5d24a9a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[489040, 12299, 4957, 130, 512, "Input",ExpressionUUID->"43d7c9e8-bb03-499d-bf35-4f1b9bab3560"],
Cell[494000, 12431, 4941, 131, 277, "Output",ExpressionUUID->"9398f816-d04e-4ae4-aa1a-5609a5b0b8f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[498978, 12567, 500, 15, 27, "Input",ExpressionUUID->"7a03c436-d254-4f04-95ca-8130795f67f5"],
Cell[499481, 12584, 540, 12, 31, "Output",ExpressionUUID->"7325b1ee-67a0-486b-a4c8-6e917bec6ab1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[500058, 12601, 197, 4, 27, "Input",ExpressionUUID->"74f08fd6-8b97-4e41-97a4-1c8bbbbc8438"],
Cell[500258, 12607, 1306, 30, 53, "Output",ExpressionUUID->"b845b6e5-dd7d-4032-a4f4-7b605bb03016"]
}, Open  ]],
Cell[501579, 12640, 327, 8, 27, "Input",ExpressionUUID->"6cbc509b-6404-4147-b041-0907c1512cf9"],
Cell[CellGroupData[{
Cell[501931, 12652, 1313, 36, 27, "Input",ExpressionUUID->"eb95c9e4-80c4-44c0-a0bb-9f80d41e2945"],
Cell[503247, 12690, 8368, 161, 252, "Output",ExpressionUUID->"d34c78b8-b49c-4578-afac-fd4ab651bb61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[511652, 12856, 380, 10, 28, "Input",ExpressionUUID->"80b79ab1-8977-4af2-abc9-e2382cfde3e8"],
Cell[512035, 12868, 6193, 124, 238, "Output",ExpressionUUID->"7519da1c-e6ce-4ddc-a60d-f3d41e123bf3"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ConfKey_UB4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    542084,      13578]
NotebookOptionsPosition[    507669,      13045]
NotebookOutlinePosition[    508012,      13060]
CellTagsIndexPosition[    507969,      13057]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"one", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194781166758723`*^9, 3.81947819168161*^9}, 
   3.8194782802568884`*^9},
 FontSize->12,
 CellLabel->"In[1]:=",ExpressionUUID->"f566d370-882b-4773-bd25-16b765230c8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zero", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194782110262556`*^9, 3.819478226105381*^9}, 
   3.8194782837395153`*^9, {3.819478543586627*^9, 3.8194785613610687`*^9}},
 FontSize->12,
 CellLabel->"In[2]:=",ExpressionUUID->"ca2449f9-8d51-489d-b5b0-842aae6b09d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{"{", 
    RowBox[{"zero", ",", "one"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194785841645803`*^9, 3.8194785869422574`*^9}, 
   3.8194786246099787`*^9, {3.8194791970637197`*^9, 3.8194792072070827`*^9}, {
   3.819480545698775*^9, 3.8194805470255027`*^9}},
 FontSize->12,
 CellLabel->"In[3]:=",ExpressionUUID->"8cf4ec0c-ad15-4c08-b444-affab695eb6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"zero", "+", "one"}], ")"}], "*", 
      RowBox[{"Sqrt", "[", "0.5", "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"zero", "-", "one"}], ")"}], "*", 
      RowBox[{"Sqrt", "[", "0.5", "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194843240288363`*^9, 3.819484377061881*^9}},
 FontSize->12,
 CellLabel->"In[4]:=",ExpressionUUID->"41b1902a-7ef9-4d3d-a3c3-05c2be8dcea8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M0", "=", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"z", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819484388980982*^9, 3.819484413425012*^9}, {
  3.8194844523464403`*^9, 3.8194844865073423`*^9}},
 FontSize->12,
 CellLabel->"In[5]:=",ExpressionUUID->"184c83b6-8dba-4b11-81bf-efd5b7d98e87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"z", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194844999157887`*^9, 3.8194845045570536`*^9}},
 FontSize->12,
 CellLabel->"In[6]:=",ExpressionUUID->"8e13d647-7643-4dc1-b7a6-b56eca35b79b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194845077512245`*^9, 3.8194845262692056`*^9}},
 FontSize->12,
 CellLabel->"In[7]:=",ExpressionUUID->"14fbf9ea-3a4a-40cc-abfb-001c340c1745"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M3", "=", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194845299893107`*^9, 3.8194845436235847`*^9}, {
  3.8399496241399617`*^9, 3.8399496251867723`*^9}},
 FontSize->12,
 CellLabel->"In[8]:=",ExpressionUUID->"820944cc-17b4-4ede-9d96-d129a1734487"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z", "=", 
   RowBox[{"M0", "-", "M1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.839949630428173*^9, 3.83994964021719*^9}, 
   3.8399496736733646`*^9},
 FontSize->12,
 CellLabel->"In[9]:=",ExpressionUUID->"a487e264-0cc9-40b8-8031-b487a54737f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"M2", "-", "M3"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399496457740116`*^9, 3.8399496752174983`*^9}},
 FontSize->12,
 CellLabel->"In[10]:=",ExpressionUUID->"a9253f1c-7f08-4dca-90af-dd51e3bce3f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"id", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194805564798145`*^9, 3.819480570483486*^9}},
 FontSize->12,
 CellLabel->"In[11]:=",ExpressionUUID->"6d912d9c-d3be-4211-aacc-d89d34fbc5ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8195874942399497`*^9, 3.819587509232903*^9}, 
   3.8405263244251013`*^9},
 FontSize->12,
 CellLabel->"In[12]:=",ExpressionUUID->"12b6a697-0b82-46a1-baca-bf8149e9fdaf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", "0.5", "]"}]}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399529354383388`*^9, 3.8399529425886073`*^9}, {
  3.840526326217058*^9, 3.8405263265711565`*^9}},
 FontSize->12,
 CellLabel->"In[13]:=",ExpressionUUID->"a0db01e7-f8df-4d58-b045-087a90f7134b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", " ", "=", " ", 
   RowBox[{"\[Phi]3", ".", 
    RowBox[{"Transpose", "[", "\[Phi]3", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.827238676833578*^9, 3.8272386851016464`*^9}, {
  3.8272387191848564`*^9, 3.827238740825206*^9}, {3.8399474355894117`*^9, 
  3.839947437739086*^9}},
 FontSize->12,
 CellLabel->"In[14]:=",ExpressionUUID->"009b796d-089f-435c-9219-0d6a8885a773"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]1", "=", 
   RowBox[{"\[Phi]4", ".", 
    RowBox[{"Transpose", "[", "\[Phi]4", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.839952951259695*^9, 3.8399529798832073`*^9}},
 FontSize->12,
 CellLabel->"In[15]:=",ExpressionUUID->"9e3c68fb-38cf-47a5-952b-379cd2020640"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SWAP", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8405261848615646`*^9, 3.8405262849569893`*^9}},
 FontSize->12,
 CellLabel->"In[16]:=",ExpressionUUID->"ef5f404b-675e-40ef-8c0a-a2448dbd3c5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GHZ", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one", ",", "one"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399474490604067`*^9, 3.8399475255412207`*^9}, 
   3.8399510922014503`*^9, 3.84052632176833*^9, {3.843925514056181*^9, 
   3.843925520024706*^9}},
 FontSize->12,
 CellLabel->"In[17]:=",ExpressionUUID->"d193608e-b97e-43e1-96a4-bdc1883802f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GHZm", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one", ",", "one"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399474490604067`*^9, 3.8399475255412207`*^9}, 
   3.8399510922014503`*^9, 3.84052632176833*^9, {3.843925514056181*^9, 
   3.843925520024706*^9}, {3.8439401747375784`*^9, 3.843940177714424*^9}},
 FontSize->12,
 CellLabel->"In[18]:=",ExpressionUUID->"698b72ad-18b3-47f0-ae54-2df442839cbf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"X", ",", "X", ",", "X"}], "]"}], "+", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"Z", ",", "Z", ",", "id"}], "]"}]}], ")"}], "*", 
    RowBox[{"Sqrt", "[", "0.5", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.839949804256771*^9, 3.8399498129353886`*^9}, {
   3.839950111529004*^9, 3.839950117558807*^9}, {3.839950265603094*^9, 
   3.8399503213011513`*^9}, 3.839950361991967*^9, {3.8399506171809177`*^9, 
   3.8399506400944557`*^9}, 3.8399509226958475`*^9, {3.839951014683195*^9, 
   3.8399510291495104`*^9}, {3.8399511331442914`*^9, 3.83995115353753*^9}, {
   3.8399513128953114`*^9, 3.8399513429088535`*^9}, {3.8399514097157516`*^9, 
   3.839951422448716*^9}, 3.839951641506538*^9, {3.8399517651652136`*^9, 
   3.8399517746128535`*^9}, {3.839951947925846*^9, 3.8399519577952433`*^9}, 
   3.8399519883710375`*^9, {3.8399522664348516`*^9, 3.8399522979890437`*^9}, {
   3.839952485146574*^9, 3.8399524905057297`*^9}, {3.8399525951093493`*^9, 
   3.8399526431471987`*^9}, {3.8399527365218554`*^9, 3.839952737508481*^9}, {
   3.839952990490693*^9, 3.8399530019177713`*^9}, {3.839953054484376*^9, 
   3.8399530702927113`*^9}, {3.8399531093761787`*^9, 
   3.8399531171085577`*^9}, {3.839953275170432*^9, 3.8399533023283634`*^9}, {
   3.8399540380351796`*^9, 3.839954044598827*^9}, {3.839954153595029*^9, 
   3.83995418641703*^9}, 3.8399547133731413`*^9, {3.8441112529828663`*^9, 
   3.8441112747198043`*^9}, {3.844965375167943*^9, 3.8449653756102166`*^9}, {
   3.844965410930502*^9, 3.844965429911745*^9}, {3.8449661252523947`*^9, 
   3.8449661416217012`*^9}},
 FontSize->12,
 CellLabel->"In[19]:=",ExpressionUUID->"3293bcaa-a207-4947-a9c5-360ebad2d593"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y", "=", 
  RowBox[{"Chop", "[", 
   RowBox[{"\[ImaginaryI]", "*", 
    RowBox[{"Z", ".", "X"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8439258051809196`*^9, 3.8439258389719133`*^9}, {
   3.8439259026693263`*^9, 3.843925903547207*^9}, 3.843926235411663*^9, {
   3.8441227126411724`*^9, 3.844122717051166*^9}},
 FontSize->12,
 CellLabel->"In[20]:=",ExpressionUUID->"09497cd9-abbc-4a62-a8ad-1074b2c9b179"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.0000000000000002`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.0000000000000002`", " ", "\[ImaginaryI]"}]}], ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8439258133412*^9, 3.8439258399627495`*^9}, 
   3.843925909052916*^9, 3.843926236205863*^9, 3.8439274150395927`*^9, 
   3.843941027470071*^9, 3.8441048686091366`*^9, 3.844122075741787*^9, 
   3.8441227177377014`*^9, 3.8441240675854344`*^9, 3.8441246382235775`*^9, 
   3.8441259653368163`*^9, 3.8441327995230007`*^9, 3.844180514512043*^9, 
   3.844251990125822*^9, 3.8446045248359237`*^9, 3.844611547889946*^9, 
   3.844611692715045*^9, 3.8446495139945636`*^9, 3.8446902969222126`*^9, 
   3.8447118748015623`*^9, 3.844733652082364*^9, 3.844733783056379*^9, 
   3.8449641506447525`*^9, 3.8530872171942515`*^9, 3.8531619107058425`*^9, 
   3.8531634792510643`*^9, 3.853190706958623*^9, 3.854533944802968*^9},
 FontSize->12,
 CellLabel->"Out[20]=",ExpressionUUID->"1a4fbbb2-8a0a-466d-adcd-b4b21fd0d30e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]", "=", 
  RowBox[{"GHZ", ".", 
   RowBox[{"Transpose", "[", "GHZ", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.843925925372775*^9, 3.8439259442377434`*^9}, {
  3.844118507528864*^9, 3.8441185101452436`*^9}, {3.8441189643801703`*^9, 
  3.844118974121359*^9}},
 FontSize->12,
 CellLabel->"In[21]:=",ExpressionUUID->"6752b73d-d125-4520-858f-8f71a4feef10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.5000000000000001`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
     ",", "0.`", ",", "0.`", ",", "0.5000000000000001`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.5000000000000001`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
     ",", "0.`", ",", "0.`", ",", "0.5000000000000001`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8439259449702682`*^9, 3.843926238669789*^9, 
  3.843927415098629*^9, 3.8439410275200715`*^9, 3.8441048687001395`*^9, 
  3.8441185115941935`*^9, 3.84411897804831*^9, 3.844122075922821*^9, 
  3.8441240689272823`*^9, 3.844124638580577*^9, 3.844125965614833*^9, 
  3.844132799954979*^9, 3.844180514786051*^9, 3.8442582100167265`*^9, 
  3.844435757054757*^9, 3.8446069611905923`*^9, 3.844609195885475*^9, 
  3.8446115479829445`*^9, 3.8446116927840533`*^9, 3.844649514064571*^9, 
  3.844690297014212*^9, 3.8447118748985834`*^9, 3.8447336521563625`*^9, 
  3.8447337831433773`*^9, 3.8449641507447524`*^9, 3.853087217279301*^9, 
  3.853161910818874*^9, 3.8531634793371162`*^9, 3.8531907070596237`*^9, 
  3.8545339450730257`*^9},
 FontSize->12,
 CellLabel->"Out[21]=",ExpressionUUID->"dc3a9510-04fe-43ec-bcb1-9800fe908ac3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"0.75", "*", "p"}]}], ")"}], "*", "\[Rho]"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "X", ",", "id"}], "]"}], ".", "\[Rho]", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "X", ",", "id"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "Y", ",", "id"}], "]"}], ".", "\[Rho]", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "Y", ",", "id"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "Z", ",", "id"}], "]"}], ".", "\[Rho]", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "Z", ",", "id"}], "]"}]}]}]}]}], ";"}], "//", 
   "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8439259804577093`*^9, 3.8439261329996767`*^9}, {
  3.843926261413519*^9, 3.843926274623124*^9}, {3.8439267224750633`*^9, 
  3.843926733401312*^9}, {3.8441185197800474`*^9, 3.8441185356765137`*^9}, {
  3.844118983234375*^9, 3.844119004523683*^9}},
 FontSize->12,
 CellLabel->"In[22]:=",ExpressionUUID->"0ec2c3de-76a7-47fe-bf07-117f65c16681"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"0.75", "*", "p"}]}], ")"}], "*", "\[Rho]1"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "id", ",", "X"}], "]"}], ".", "\[Rho]1", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "id", ",", "X"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "id", ",", "Y"}], "]"}], ".", "\[Rho]1", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "id", ",", "Y"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "id", ",", "Z"}], "]"}], ".", "\[Rho]1", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"id", ",", "id", ",", "Z"}], "]"}]}]}]}]}], ";"}], "//", 
   "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.8439261440585136`*^9, 3.843926196792987*^9}, 
   3.843926281411244*^9, {3.8439267574196568`*^9, 3.843926763975977*^9}, {
   3.8441185593879*^9, 3.8441185934445486`*^9}, {3.8441190282665*^9, 
   3.8441190617629204`*^9}, 3.8441191312760487`*^9},
 FontSize->12,
 CellLabel->"In[23]:=",ExpressionUUID->"12b6a3ab-413a-4372-b5da-83353a32cd23"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"0.75", "*", "p"}]}], ")"}], "*", "\[Rho]2"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X", ",", "id", ",", "id"}], "]"}], ".", "\[Rho]2", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X", ",", "id", ",", "id"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Y", ",", "id", ",", "id"}], "]"}], ".", "\[Rho]2", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Y", ",", "id", ",", "id"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "/", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z", ",", "id", ",", "id"}], "]"}], ".", "\[Rho]2", ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z", ",", "id", ",", "id"}], "]"}]}]}]}]}], ";"}], "//", 
   "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.843927028051342*^9, 3.843927096242815*^9}},
 FontSize->12,
 CellLabel->"In[24]:=",ExpressionUUID->"bdbe0b9b-5fa0-4d67-9fc6-fd54ab421a13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]1", "=", "\[Rho]3"}], ";"}]], "Input",
 CellChangeTimes->{{3.8439459574621572`*^9, 3.843945976844393*^9}, {
   3.8446114620369835`*^9, 3.844611466071955*^9}, 3.8446495109849043`*^9},
 FontSize->12,
 CellLabel->"In[25]:=",ExpressionUUID->"d47cb340-dfcd-407d-9f94-aba1be7189ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{"\[Sigma]1", ".", "B"}], "]"}], "*", 
   RowBox[{"Sqrt", "[", "0.5", "]"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8439459812347918`*^9, 3.8439459973180237`*^9}, {
  3.8447118300522814`*^9, 3.8447118363813515`*^9}},
 FontSize->12,
 CellLabel->"In[26]:=",ExpressionUUID->"1865e208-476a-46cf-aa42-4a5034b3a195"],

Cell[BoxData[
 RowBox[{"1.0000000000000007`", "\[VeryThinSpace]", "+", 
  RowBox[{"p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2.500000000000002`"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2.0000000000000013`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000003`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.843945992131507*^9, 3.843945997849471*^9}, 
   3.8441048700631394`*^9, 3.8441220777289944`*^9, 3.8441240722107277`*^9, 
   3.844124640749577*^9, 3.8441259671473284`*^9, 3.8441328019720163`*^9, 
   3.8441805167614126`*^9, 3.8442520540425167`*^9, 3.8446045249899216`*^9, 
   3.844611548402946*^9, 3.8446116931300564`*^9, 3.844649514264569*^9, 
   3.8446902971737275`*^9, 3.844711875064592*^9, 3.8447336522963634`*^9, 
   3.8447337833603773`*^9, 3.8449641509487305`*^9, {3.844965419750471*^9, 
   3.844965436622568*^9}, 3.844966131912527*^9, 3.853087217418284*^9, 
   3.853161911079874*^9, 3.853163479475098*^9, 3.8531907072335863`*^9, 
   3.8545339456107583`*^9},
 FontSize->12,
 CellLabel->"Out[26]=",ExpressionUUID->"86b7819d-1db9-4886-a92b-aeadc39143ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tr", "[", 
  RowBox[{
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}], ".", "\[Sigma]1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.843946064184905*^9, 3.8439460698222694`*^9}},
 FontSize->12,
 CellLabel->"In[27]:=",ExpressionUUID->"f6996e40-2e0a-44dd-a15f-6e4e65e7bc8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"0.75`", " ", "p"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.`", "\[VeryThinSpace]", "+", 
           RowBox[{"1.0000000000000002`", " ", "\[ImaginaryI]"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "+", 
             RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.`", "\[VeryThinSpace]", "+", 
              RowBox[{"1.0000000000000002`", " ", "\[ImaginaryI]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"0.`", "\[VeryThinSpace]", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"0.25000000000000017`", "\[VeryThinSpace]", "+", 
                 RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "p"}]}],
              ")"}]}]}], ")"}]}]}], ")"}], " ", "p"}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{"1.0000000000000002`", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "+", 
             RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
           RowBox[{"1.0000000000000002`", " ", 
            RowBox[{"(", 
             RowBox[{"0.`", "\[VeryThinSpace]", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"0.25000000000000017`", "\[VeryThinSpace]", "+", 
                 RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "p"}]}],
              ")"}]}]}], ")"}]}]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.`", "\[VeryThinSpace]", "+", 
           RowBox[{"1.0000000000000002`", " ", "\[ImaginaryI]"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "+", 
             RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.`", "\[VeryThinSpace]", "+", 
              RowBox[{"1.0000000000000002`", " ", "\[ImaginaryI]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"0.`", "\[VeryThinSpace]", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"0.25000000000000017`", "\[VeryThinSpace]", "+", 
                 RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "p"}]}],
              ")"}]}]}], ")"}]}]}], ")"}], " ", "p"}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{"1.0000000000000002`", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "+", 
             RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
           RowBox[{"1.0000000000000002`", " ", 
            RowBox[{"(", 
             RowBox[{"0.`", "\[VeryThinSpace]", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"0.25000000000000017`", "\[VeryThinSpace]", "+", 
                 RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "p"}]}],
              ")"}]}]}], ")"}]}]}], ")"}], " ", "p"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"1.0000000000000002`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.`", "\[VeryThinSpace]", "+", 
           RowBox[{"1.0000000000000002`", " ", "\[ImaginaryI]"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "+", 
             RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"0.75`", " ", "p"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
              RowBox[{"0.5000000000000001`", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"0.75`", " ", "p"}]}], ")"}]}], "+", 
              RowBox[{"0.12500000000000003`", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
              RowBox[{"0.5000000000000001`", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"0.75`", " ", "p"}]}], ")"}]}], "+", 
              RowBox[{"0.12500000000000003`", " ", "p"}]}], ")"}], " ", 
            "p"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{"1.0000000000000002`", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{"1.0000000000000002`", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.`", "\[VeryThinSpace]", "+", 
             RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"0.75`", " ", "p"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
              RowBox[{"0.5000000000000001`", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"0.75`", " ", "p"}]}], ")"}]}], "+", 
              RowBox[{"0.12500000000000003`", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"0.`", "\[VeryThinSpace]", "+", 
                RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
              RowBox[{"0.5000000000000001`", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"0.75`", " ", "p"}]}], ")"}]}], "+", 
              RowBox[{"0.12500000000000003`", " ", "p"}]}], ")"}], " ", 
            "p"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8439460702703238`*^9, 3.8441048701191416`*^9, 
  3.844122077813941*^9, 3.844124072375725*^9, 3.844124640763578*^9, 
  3.844125967205929*^9, 3.8441328020690246`*^9, 3.8441805168544006`*^9, 
  3.8442520541085157`*^9, 3.8446045250649214`*^9, 3.8446115484909444`*^9, 
  3.8446116932050543`*^9, 3.8446495142885733`*^9, 3.8446902972737265`*^9, 
  3.84471187517658*^9, 3.8447336523803635`*^9, 3.844733783433413*^9, 
  3.8449641510577574`*^9, 3.853087217501302*^9, 3.853161911293877*^9, 
  3.8531634795701036`*^9, 3.8531907073396235`*^9, 3.8545339458862333`*^9},
 FontSize->12,
 CellLabel->"Out[27]=",ExpressionUUID->"0eebaaa9-8301-4fa4-805b-31740f62ab14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Z", "+", "X"}], ")"}], "/", 
  RowBox[{"Sqrt", "[", "2", "]"}]}]], "Input",
 CellChangeTimes->{{3.8441079039475527`*^9, 3.8441079228003764`*^9}},
 FontSize->12,
 CellLabel->"In[28]:=",ExpressionUUID->"5e385493-36a1-42f1-bce6-f277fc92052a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.7071067811865475`", ",", "0.7071067811865476`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7071067811865476`", ",", 
     RowBox[{"-", "0.7071067811865475`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8441079249466953`*^9, 3.84412207789898*^9, 
  3.8441240724627247`*^9, 3.844124640856577*^9, 3.8441259672729645`*^9, 
  3.8441328021580567`*^9, 3.8441805169344187`*^9, 3.8442520541735163`*^9, 
  3.844604525142921*^9, 3.844611548575945*^9, 3.8446116932730536`*^9, 
  3.8446495143705893`*^9, 3.8446902973647265`*^9, 3.844711875291525*^9, 
  3.8447336524583635`*^9, 3.844733783465378*^9, 3.844964151156752*^9, 
  3.8530872175762873`*^9, 3.853161911405841*^9, 3.853163479662117*^9, 
  3.8531907074436226`*^9, 3.854533946023859*^9},
 FontSize->12,
 CellLabel->"Out[28]=",ExpressionUUID->"4154704d-5a52-4b82-b13f-aaef2149504d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigensystem", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Z", "+", "X"}], ")"}], "/", 
   RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8441079286301403`*^9, 3.844107939080332*^9}, {
  3.844107970122038*^9, 3.8441079750725336`*^9}, {3.8441252656354322`*^9, 
  3.8441252728895807`*^9}},
 FontSize->12,
 CellLabel->"In[29]:=",ExpressionUUID->"6efed2e8-4fd2-4fb0-9869-e38a08d08ed6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.`"}], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.3826834323650898`", ",", 
       RowBox[{"-", "0.9238795325112867`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9238795325112867`"}], ",", 
       RowBox[{"-", "0.3826834323650898`"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8441079398905325`*^9, 3.844107975748434*^9, 3.844122077984003*^9, 
   3.844124072548727*^9, 3.8441246409415765`*^9, {3.8441252668907413`*^9, 
   3.844125273500998*^9}, 3.844125967328985*^9, 3.844132802341052*^9, 
   3.844180517013381*^9, 3.844252054238516*^9, 3.844604525221921*^9, 
   3.844611548731945*^9, 3.8446116933380566`*^9, 3.8446495144485903`*^9, 
   3.8446902974557266`*^9, 3.8447118754065247`*^9, 3.8447336530452013`*^9, 
   3.8447337834803777`*^9, 3.844964151254732*^9, 3.853087217649626*^9, 
   3.853161911499876*^9, 3.8531634797540636`*^9, 3.853190707543624*^9, 
   3.8545339463013816`*^9},
 FontSize->12,
 CellLabel->"Out[29]=",ExpressionUUID->"259db6de-78a2-49fd-9b8e-a747b1281773"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigensystem", "[", "Z", "]"}]], "Input",
 CellChangeTimes->{3.8441079908186684`*^9},
 FontSize->12,
 CellLabel->"In[30]:=",ExpressionUUID->"c7a1d7b9-2f3b-4e6e-883b-085586338d6c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8441079921349044`*^9, 3.844122078069001*^9, 
  3.844124072637727*^9, 3.844124641026578*^9, 3.8441259673859286`*^9, 
  3.8441328024270153`*^9, 3.8441805170924387`*^9, 3.8442520543035173`*^9, 
  3.844604525299921*^9, 3.844611548814946*^9, 3.844611693402054*^9, 
  3.844649514538536*^9, 3.8446902975447273`*^9, 3.844711875515525*^9, 
  3.844733653229192*^9, 3.8447337836753807`*^9, 3.8449641513527656`*^9, 
  3.8530872177216845`*^9, 3.853161911601843*^9, 3.8531634798521585`*^9, 
  3.8531907076456237`*^9, 3.854533946456759*^9},
 FontSize->12,
 CellLabel->"Out[30]=",ExpressionUUID->"15f2112c-300a-436a-ae05-75e46848a2d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigensystem", "[", "X", "]"}]], "Input",
 CellChangeTimes->{3.844108000773091*^9},
 FontSize->12,
 CellLabel->"In[31]:=",ExpressionUUID->"d4987a2c-12bf-4b0c-a29f-ea3f73ef37a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.0000000000000002`"}], ",", "1.0000000000000002`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7071067811865475`"}], ",", "0.7071067811865475`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7071067811865475`", ",", "0.7071067811865475`"}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8441080020324407`*^9, 3.8441220781520576`*^9, 
  3.844124072726726*^9, 3.8441246411145763`*^9, 3.84412596744293*^9, 
  3.84413280251602*^9, 3.844180517106415*^9, 3.844252054370516*^9, 
  3.8446045253769207`*^9, 3.844611548894945*^9, 3.844611693469055*^9, 
  3.844649514627592*^9, 3.844690297632727*^9, 3.844711875641526*^9, 
  3.8447336533002176`*^9, 3.8447337837584176`*^9, 3.844964151548769*^9, 
  3.8530872177946615`*^9, 3.8531619117088404`*^9, 3.8531634799491863`*^9, 
  3.8531907078253255`*^9, 3.8545339466688657`*^9},
 FontSize->12,
 CellLabel->"Out[31]=",ExpressionUUID->"c8e2db7f-c5ae-4f5f-968d-9fa74b7e1c7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigensystem", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Z", "-", "X"}], ")"}], "/", 
   RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.844114049592715*^9, {3.8441246313382807`*^9, 3.84412463253037*^9}, {
   3.844125549222596*^9, 3.8441255542344704`*^9}},
 FontSize->12,
 CellLabel->"In[32]:=",ExpressionUUID->"af30c0dd-b345-4a36-8335-b52ae78396ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.`"}], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3826834323650898`"}], ",", 
       RowBox[{"-", "0.9238795325112867`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9238795325112867`"}], ",", "0.3826834323650898`"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8441140503299565`*^9, 3.844122078238036*^9, 3.8441240728187265`*^9, {
   3.844124633870859*^9, 3.844124641203576*^9}, {3.8441255507077065`*^9, 
   3.8441255547213736`*^9}, 3.8441259675009823`*^9, 3.8441328026120157`*^9, 
   3.844180517185415*^9, 3.8442520544375153`*^9, 3.8446045254579215`*^9, 
   3.8446115489759455`*^9, 3.844611693587035*^9, 3.844649514700569*^9, 
   3.8446902977897263`*^9, 3.8447118757605247`*^9, 3.8447336533751917`*^9, 
   3.84473378384939*^9, 3.8449641516437855`*^9, 3.8530872178656273`*^9, 
   3.8531619118128414`*^9, 3.853163480043153*^9, 3.853190707923375*^9, 
   3.854533946800309*^9},
 FontSize->12,
 CellLabel->"Out[32]=",ExpressionUUID->"75c4e9ca-9b9d-40d4-97a5-d34e3d72aceb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Z0", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108038190269*^9, 3.844108103975374*^9}, 
   3.8441081928475323`*^9, 3.8441258156344604`*^9},
 FontSize->12,
 CellLabel->"In[33]:=",ExpressionUUID->"c68d22cd-4c92-487f-80da-1c78dd06aadf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.84410807602376*^9, 3.8441081046338205`*^9}, 
   3.844108247026205*^9, 3.844108307186757*^9, 3.844108383753091*^9, 
   3.8441084818250203`*^9, 3.8441220783240566`*^9, 3.8441240729107246`*^9, 
   3.8441246413485765`*^9, 3.8441259675559745`*^9, 3.8441328027120247`*^9, 
   3.844180517263424*^9, 3.8442520545045166`*^9, 3.8446045256079216`*^9, 
   3.8446115490589457`*^9, 3.844611693651054*^9, 3.844649514856571*^9, 
   3.8446902978777275`*^9, 3.8447118758685246`*^9, 3.844733653447217*^9, 
   3.844733783934413*^9, 3.8449641517388105`*^9, 3.8530872180116625`*^9, 
   3.8531619119178658`*^9, 3.8531634801302085`*^9, 3.8531907080183516`*^9, 
   3.8545339470038166`*^9},
 FontSize->12,
 CellLabel->"Out[33]=",ExpressionUUID->"61252f68-c6f5-4086-bd03-7574c80aab39"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZX0", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"0.3826834323650898`", ",", 
       RowBox[{"-", "0.9238795325112867`"}]}], "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.3826834323650898`", ",", 
      RowBox[{"-", "0.9238795325112867`"}]}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108107885461*^9, 3.8441081164110312`*^9}, {
   3.844108148506378*^9, 3.844108154135186*^9}, 3.8441081954478593`*^9, 
   3.8441258778676224`*^9},
 FontSize->12,
 CellLabel->"In[34]:=",ExpressionUUID->"1324a26a-a654-41bc-b912-3dc93a2c9be2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.14644660940672624`", ",", 
     RowBox[{"-", "0.3535533905932738`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.3535533905932738`"}], ",", "0.8535533905932737`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8441081558124647`*^9, 3.8441082442344136`*^9, 
  3.8441083847980337`*^9, 3.8441084828476505`*^9, 3.844122078410057*^9, 
  3.8441240730027285`*^9, 3.8441246414435763`*^9, 3.844125967614012*^9, 
  3.8441328028110514`*^9, 3.8441805173434343`*^9, 3.8442520545685167`*^9, 
  3.8446045257679214`*^9, 3.844611549137945*^9, 3.8446116937130456`*^9, 
  3.8446495149315915`*^9, 3.844690297966727*^9, 3.8447118759725604`*^9, 
  3.8447336535191917`*^9, 3.8447337840204134`*^9, 3.8449641518338275`*^9, 
  3.8530872180816793`*^9, 3.853161912043842*^9, 3.8531634802261934`*^9, 
  3.8531907081193724`*^9, 3.854533947175043*^9},
 FontSize->12,
 CellLabel->"Out[34]=",ExpressionUUID->"67597230-9578-4d88-83e9-489b1203aa63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X0", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7071067811865475`"}], ",", "0.7071067811865475`"}], 
      "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.7071067811865475`"}], ",", "0.7071067811865475`"}], 
     "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108160321687*^9, 3.8441081604831104`*^9}, {
   3.844108198810649*^9, 3.8441082365646744`*^9}, 3.84412589486309*^9},
 FontSize->12,
 CellLabel->"In[35]:=",ExpressionUUID->"212e8ed9-03dd-4f9c-b4f3-c3298092d1c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", 
     RowBox[{"-", "0.4999999999999999`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.4999999999999999`"}], ",", "0.4999999999999999`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8441082812250333`*^9, 3.844108384873033*^9, 
  3.844108482942935*^9, 3.8441220784960575`*^9, 3.8441240731116962`*^9, 
  3.8441246415435767`*^9, 3.8441259676708193`*^9, 3.844132802905433*^9, 
  3.844180517427436*^9, 3.8442520546335163`*^9, 3.844604525849922*^9, 
  3.844611549216945*^9, 3.844611693782054*^9, 3.8446495150105906`*^9, 
  3.8446902980547266`*^9, 3.844711876079526*^9, 3.8447336535971603`*^9, 
  3.844733784103381*^9, 3.8449641519288106`*^9, 3.8530872181536255`*^9, 
  3.853161912147843*^9, 3.853163480309228*^9, 3.853190708216371*^9, 
  3.854533947444672*^9},
 FontSize->12,
 CellLabel->"Out[35]=",ExpressionUUID->"578b3975-5dc4-43a6-a3d8-6150330b3bfc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XZ0", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3826834323650898`"}], ",", 
       RowBox[{"-", "0.9238795325112867`"}]}], "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.3826834323650898`"}], ",", 
      RowBox[{"-", "0.9238795325112867`"}]}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844115097830244*^9, 3.8441151481818385`*^9}, 
   3.844125946255326*^9},
 FontSize->12,
 CellLabel->"In[36]:=",ExpressionUUID->"79085c48-d168-4ab6-89b0-ca99a8dbad84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.14644660940672624`", ",", "0.3535533905932738`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3535533905932738`", ",", "0.8535533905932737`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8441151527683167`*^9, 3.844122078580003*^9, 
  3.8441240732106895`*^9, 3.8441246416285763`*^9, 3.8441259677277923`*^9, 
  3.8441328030064*^9, 3.844180517594869*^9, 3.844252054694516*^9, 
  3.844604525928921*^9, 3.8446115492959456`*^9, 3.844611693846053*^9, 
  3.8446495151015415`*^9, 3.844690298146727*^9, 3.8447118761865253`*^9, 
  3.844733654543161*^9, 3.8447337841864147`*^9, 3.844964152021845*^9, 
  3.8530872182216253`*^9, 3.853161912274841*^9, 3.8531634803941793`*^9, 
  3.8531907083143806`*^9, 3.8545339476467705`*^9},
 FontSize->12,
 CellLabel->"Out[36]=",ExpressionUUID->"b4f3a51e-9243-438e-9d8a-735aab0079e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Z1", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108038190269*^9, 3.844108103975374*^9}, 
   3.8441081928475323`*^9, {3.844108267396991*^9, 3.8441083027544637`*^9}, 
   3.844125830731575*^9},
 FontSize->12,
 CellLabel->"In[37]:=",ExpressionUUID->"5a702d38-bbce-45c3-ac6e-691310015521"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.84410807602376*^9, 3.8441081046338205`*^9}, 
   3.844108247026205*^9, {3.8441082780892706`*^9, 3.84410830425198*^9}, 
   3.8441083849350348`*^9, 3.844108483009972*^9, 3.844122078664001*^9, 
   3.8441240733406925`*^9, 3.844124641715577*^9, 3.844125967787794*^9, 
   3.844132803109432*^9, 3.844180517684888*^9, 3.8442520547605147`*^9, 
   3.8446045260079284`*^9, 3.844611549375945*^9, 3.844611693908057*^9, 
   3.8446495151805716`*^9, 3.8446902982357273`*^9, 3.8447118762955256`*^9, 
   3.844733654702158*^9, 3.8447337842663813`*^9, 3.844964152118827*^9, 
   3.853087218293626*^9, 3.85316191236084*^9, 3.8531634804872103`*^9, 
   3.85319070842137*^9, 3.8545339478138423`*^9},
 FontSize->12,
 CellLabel->"Out[37]=",ExpressionUUID->"242d8c2a-5363-4582-90f5-d54b9ab869b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZX1", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9238795325112867`"}], ",", 
       RowBox[{"-", "0.3826834323650898`"}]}], "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.9238795325112867`"}], ",", 
      RowBox[{"-", "0.3826834323650898`"}]}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108107885461*^9, 3.8441081164110312`*^9}, {
   3.844108148506378*^9, 3.844108154135186*^9}, 3.8441081954478593`*^9, {
   3.8441083287835474`*^9, 3.8441083321045656`*^9}, 3.844108469435644*^9, 
   3.84412586495327*^9},
 FontSize->12,
 CellLabel->"In[38]:=",ExpressionUUID->"e4729ef7-ca7c-4ed4-9b0e-539c3021ce67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.8535533905932737`", ",", "0.3535533905932738`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3535533905932738`", ",", "0.14644660940672624`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8441081558124647`*^9, 3.8441082442344136`*^9, 
  3.8441083336941633`*^9, 3.8441083850050344`*^9, 3.844108483085991*^9, 
  3.844122078840041*^9, 3.84412407351869*^9, 3.8441246417985764`*^9, 
  3.8441259678468294`*^9, 3.8441328032313967`*^9, 3.844180517774947*^9, 
  3.8442520548235164`*^9, 3.844604526084922*^9, 3.8446115494539447`*^9, 
  3.844611693973055*^9, 3.844649515256569*^9, 3.8446902983227253`*^9, 
  3.84471187640158*^9, 3.8447336547821913`*^9, 3.8447337843484135`*^9, 
  3.844964152217808*^9, 3.8530872183636813`*^9, 3.853161912447844*^9, 
  3.8531634805712285`*^9, 3.8531907085203743`*^9, 3.8545339479349537`*^9},
 FontSize->12,
 CellLabel->"Out[38]=",ExpressionUUID->"faf4036a-d5b1-42ed-be1e-2bfff3c7cb32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X1", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"0.7071067811865475`", ",", "0.7071067811865475`"}], "}"}], 
     "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.7071067811865475`", ",", "0.7071067811865475`"}], "}"}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108160321687*^9, 3.8441081604831104`*^9}, {
   3.844108198810649*^9, 3.8441082365646744`*^9}, {3.844108366200143*^9, 
   3.8441083701051483`*^9}, 3.8441084714323044`*^9, 3.844125913962471*^9},
 FontSize->12,
 CellLabel->"In[39]:=",ExpressionUUID->"a954002f-5bba-41c3-af45-19227456450b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0.4999999999999999`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0.4999999999999999`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8441082408813925`*^9, {3.844108371123575*^9, 3.8441083850680337`*^9}, 
   3.844108483163991*^9, 3.84412207892306*^9, 3.844124073616723*^9, 
   3.844124641880577*^9, 3.8441259679008923`*^9, 3.844132803441396*^9, 
   3.8441805178659415`*^9, 3.8442520548815165`*^9, 3.844604526163922*^9, 
   3.844611549532945*^9, 3.844611694040054*^9, 3.844649515337573*^9, 
   3.844690298411726*^9, 3.844711876503559*^9, 3.844733654865158*^9, 
   3.8447337844303813`*^9, 3.8449641523168273`*^9, 3.85308721843668*^9, 
   3.85316191253384*^9, 3.8531634806541753`*^9, 3.8531907086213517`*^9, 
   3.85453394819182*^9},
 FontSize->12,
 CellLabel->"Out[39]=",ExpressionUUID->"681b57d6-f6ea-4057-9a85-6963f26ab34d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XZ1", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9238795325112867`"}], ",", "0.3826834323650898`"}], 
      "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.9238795325112867`"}], ",", "0.3826834323650898`"}], 
     "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844115167581237*^9, 3.8441151809189878`*^9}, 
   3.8441259580496683`*^9},
 FontSize->12,
 CellLabel->"In[40]:=",ExpressionUUID->"4b49660d-3c49-42c2-8bf0-c9777828ba51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.8535533905932737`", ",", 
     RowBox[{"-", "0.3535533905932738`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.3535533905932738`"}], ",", "0.14644660940672624`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.844115182586765*^9, 3.844122079007005*^9, 
  3.844124073704729*^9, 3.844124641964576*^9, 3.8441259679588547`*^9, 
  3.8441328035723968`*^9, 3.844180517960839*^9, 3.8442520550675163`*^9, 
  3.844604526239922*^9, 3.844611549610945*^9, 3.844611694103058*^9, 
  3.844649515414571*^9, 3.8446902985007267`*^9, 3.8447118766065817`*^9, 
  3.844733654962154*^9, 3.8447337845114126`*^9, 3.8449641524148083`*^9, 
  3.853087218507625*^9, 3.8531619126378736`*^9, 3.853163480737192*^9, 
  3.8531907087193265`*^9, 3.8545339483754225`*^9},
 FontSize->12,
 CellLabel->"Out[40]=",ExpressionUUID->"e6d91951-0d95-47bd-a687-0258632bd1a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["matrices", "Subtitle",
 CellChangeTimes->{{3.8446511749754577`*^9, 3.8446511790328026`*^9}},
 FontSize->12,ExpressionUUID->"d722ece8-7389-451b-b575-652ac5b2c006"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"0", " ", "ZX"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"0", " ", "Z"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}},
 FontSize->12,
 CellLabel->"In[41]:=",ExpressionUUID->"31e24322-ef42-4250-ab66-b8107097ebf5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]000", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.8442629552834616`*^9, 
   3.84426295682843*^9}, 3.8446116531384974`*^9},
 FontSize->12,
 CellLabel->"In[42]:=",ExpressionUUID->"dbe7bca5-c115-4a7a-8a2b-76d0d5567a68"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.603553390593274`"}], "+", 
         RowBox[{"0.30177669529663703`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000003`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.10355339059327384`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.05177669529663683`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000006`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000006`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.10355339059327384`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.05177669529663683`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000003`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.603553390593274`"}], "+", 
         RowBox[{"0.30177669529663703`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.8442629578976088`*^9, 3.8446045263349233`*^9, 
   3.8446115498049445`*^9, 3.8446116941820545`*^9, 3.8446495155415792`*^9, 
   3.844651245950387*^9, 3.844683770549651*^9, 3.8446981727894917`*^9, 
   3.844733073225396*^9, 3.844733367876463*^9, 3.844981129085212*^9, 
   3.8463515916445637`*^9, 3.8464985589860587`*^9, 3.852683964315532*^9, 
   3.852684077929056*^9, 3.85308721864368*^9, 3.8531619127968397`*^9, 
   3.85316348087423*^9, 3.853190708890371*^9, 3.854533948731843*^9},
 FontSize->12,
 CellLabel->"Out[42]=",ExpressionUUID->"9992e434-31d1-464a-b0aa-6c5cf8a0a6d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]000BC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
       "]"}], ".", "\[Rho]000", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}],
       ".", "\[Rho]000", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9},
 FontSize->12,
 CellLabel->"In[43]:=",ExpressionUUID->"adce222f-ef2e-43ed-bbd1-d92063be0391"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.42677669529663703`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.3535533905932738`"}], "+", 
         RowBox[{"0.17677669529663698`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.35355339059327406`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.17677669529663687`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.35355339059327406`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.17677669529663687`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.42677669529663703`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.3535533905932738`"}], "+", 
         RowBox[{"0.17677669529663698`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.84649855909006*^9, 
   3.852683966562817*^9, 3.8526840779799633`*^9, 3.853087218717679*^9, 
   3.8531619128968735`*^9, 3.853163480962227*^9, 3.8531907089879303`*^9, 
   3.854533948879006*^9},
 FontSize->12,
 CellLabel->"Out[43]=",ExpressionUUID->"7fc87637-f67b-4c90-85f2-52e8206a96f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]000BC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]000BC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352428227372*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"dec9e57d-ee0a-4252-af10-29d4f2a05eda"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.17677669529663687`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730952`"}], "-", 
      RowBox[{"2.0000000000000018`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.17677669529663687`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730952`"}], "-", 
      RowBox[{"2.0000000000000018`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.17677669529663698`", " ", 
    RowBox[{"(", 
     RowBox[{"2.4142135623730945`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.17677669529663698`", " ", 
    RowBox[{"(", 
     RowBox[{"2.4142135623730945`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.846498559181431*^9, 
  3.8526839694329834`*^9, 3.852684078027398*^9, 3.853087218809248*^9, 
  3.8531619130148754`*^9, 3.8531634810501757`*^9, 3.8531907090869303`*^9, 
  3.854533949124859*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"e5f75150-2bf7-4007-9f57-c2e703a3a254"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]000AB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]000", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]000", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442672754876204`*^9, 3.844267322288148*^9}, {
   3.844267428122768*^9, 3.8442674372932076`*^9}, {3.8446130849606857`*^9, 
   3.844613092184125*^9}, 3.8446131845564823`*^9},
 FontSize->12,
 CellLabel->"In[45]:=",ExpressionUUID->"30768043-65e6-4e3f-af98-dbcc0a0afcf8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.3535533905932738`"}], "+", 
         RowBox[{"0.176776695296637`", " ", "p"}]}], ")"}], " ", "p"}]}], ",",
      "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.353553390593274`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.1767766952966369`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.353553390593274`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.1767766952966369`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.3535533905932738`"}], "+", 
         RowBox[{"0.176776695296637`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8442673159338408`*^9, 3.8442673249574165`*^9}, 
   3.8442674417465024`*^9, 3.844604527780921*^9, 3.8446115513059444`*^9, 
   3.844611695375098*^9, 3.8446131174687624`*^9, 3.8446131960667396`*^9, 
   3.844649515693615*^9, 3.844651246124979*^9, 3.844683770694651*^9, 
   3.8446981729634905`*^9, 3.8447330735564365`*^9, 3.844733367987463*^9, 
   3.8449811292492685`*^9, 3.846351591827566*^9, 3.846498559277377*^9, 
   3.8526839718986063`*^9, 3.852684078074204*^9, 3.8530872188942833`*^9, 
   3.8531619131388397`*^9, 3.8531634811381693`*^9, 3.85319070918393*^9, 
   3.8545339494061165`*^9},
 FontSize->12,
 CellLabel->"Out[45]=",ExpressionUUID->"68ddf7af-72e8-4acc-a21d-cd57aad5ea6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]000AB", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]000AB", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352445964012*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"d17c7305-7cd9-4468-ad59-315e861888a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.1767766952966369`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730951`"}], "-", 
      RowBox[{"2.0000000000000013`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.1767766952966369`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730951`"}], "-", 
      RowBox[{"2.0000000000000013`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.176776695296637`", " ", 
    RowBox[{"(", 
     RowBox[{"2.414213562373094`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999987`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.176776695296637`", " ", 
    RowBox[{"(", 
     RowBox[{"2.414213562373094`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999987`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524622889442`*^9, 
  3.846498559373438*^9, 3.8526839747468224`*^9, 3.85268407811992*^9, 
  3.8530872189962816`*^9, 3.8531619132308407`*^9, 3.853163481242694*^9, 
  3.853190709279929*^9, 3.854533949732151*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"c95e98ac-1bd1-4cef-b7fd-56091a04fb8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]000AC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]000", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]000", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463516415463047`*^9, 3.8463516708819265`*^9}},
 FontSize->12,
 CellLabel->"In[47]:=",ExpressionUUID->"578b1048-cda6-4ec9-9d4a-b5e1ce8c83e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5000000000000001`"}], "+", 
         RowBox[{"0.2500000000000002`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000003`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.2500000000000001`", " ", "p"}]}], ")"}], " ", "p"}], ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000003`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.2500000000000001`", " ", "p"}]}], ")"}], " ", "p"}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5000000000000001`"}], "+", 
         RowBox[{"0.2500000000000002`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846351674304371*^9, 
   3.846498559465432*^9, 3.8526839780506926`*^9, 3.8526840781663837`*^9, 
   3.8530872190703025`*^9, 3.85316191335388*^9, 3.8531634813247094`*^9, 
   3.85319070937593*^9, 3.8545339499980693`*^9},
 FontSize->12,
 CellLabel->"Out[47]=",ExpressionUUID->"016c1c5b-8863-4ff4-bf1d-a558e917dd46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]000AC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]000AC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352458380713*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"8b592880-ecf0-4227-a5ca-155d2e9d4cb1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.2500000000000001`"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.0000000000000004`"}], "+", 
      RowBox[{"1.`", " ", "p"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.2500000000000001`"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.0000000000000004`"}], "+", 
      RowBox[{"1.`", " ", "p"}]}], ")"}]}], ",", 
   RowBox[{"0.2500000000000002`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999987`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999987`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.2500000000000002`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999987`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999987`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524647515564`*^9, 
  3.846498559557431*^9, 3.852683980675708*^9, 3.8526840782112045`*^9, 
  3.853087219139289*^9, 3.85316191345284*^9, 3.8531634813386936`*^9, 
  3.853190709474931*^9, 3.8545339502025247`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"5e57021b-10fc-49c4-abf0-a96fe147d6e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]000BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]000BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267000620784*^9, 3.844267044370624*^9}, 
   3.8442671250951614`*^9, {3.844604578004983*^9, 3.844604580409318*^9}, {
   3.844613096417437*^9, 3.8446131099679537`*^9}, 3.8446131814183965`*^9},
 FontSize->12,
 CellLabel->"In[49]:=",ExpressionUUID->"e3c1f21f-a6ef-4765-9635-056823092af3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000002`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000002`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844267037522113*^9, 3.844267044998051*^9}, {
   3.8442671325505557`*^9, 3.844267154255332*^9}, {3.8442672009366703`*^9, 
   3.8442672537060633`*^9}, 3.844267444199465*^9, 3.8446045278599205`*^9, 
   3.844604593068783*^9, 3.8446115513809443`*^9, 3.844611695441079*^9, 
   3.8446131175307627`*^9, 3.844613196127613*^9, 3.8446495157646337`*^9, 
   3.8446512462059784`*^9, 3.844683770768651*^9, 3.844698173047491*^9, 
   3.844733073711458*^9, 3.844733368041462*^9, 3.8449811293212132`*^9, 
   3.8463515919155283`*^9, 3.846498559653431*^9, 3.852683986295355*^9, 
   3.8526840782673473`*^9, 3.853087219207247*^9, 3.8531619135548415`*^9, 
   3.8531634814217086`*^9, 3.8531907095739307`*^9, 3.854533950334633*^9},
 FontSize->12,
 CellLabel->"Out[49]=",ExpressionUUID->"82ff7a50-71a4-4268-82f1-bcb3d5080f42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]000BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]000BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267065356526*^9, 3.844267127610202*^9}, {
   3.844604582968546*^9, 3.844604590585753*^9}, {3.844613098891167*^9, 
   3.844613107325963*^9}, 3.8446131794571257`*^9},
 FontSize->12,
 CellLabel->"In[50]:=",ExpressionUUID->"54a80b0d-722d-4a93-aa71-c144c96fb3c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000002`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000002`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267099663314*^9, {3.8442671354078984`*^9, 3.844267157521298*^9}, {
   3.8442672036950226`*^9, 3.844267257493291*^9}, 3.8442674463204117`*^9, 
   3.844604527939921*^9, 3.844604594965831*^9, 3.8446115514459457`*^9, 
   3.844611695506096*^9, 3.8446131175947633`*^9, 3.8446131961965857`*^9, 
   3.844649515854675*^9, 3.8446512462869787`*^9, 3.8446837708436513`*^9, 
   3.8446981731304913`*^9, 3.844733073868461*^9, 3.844733368091462*^9, 
   3.8449811294052124`*^9, 3.8463515920035286`*^9, 3.8464985597494307`*^9, 
   3.8526839889633503`*^9, 3.852684078313549*^9, 3.853087219274248*^9, 
   3.8531619136538415`*^9, 3.853163481505285*^9, 3.853190709670931*^9, 
   3.8545339504553947`*^9},
 FontSize->12,
 CellLabel->"Out[50]=",ExpressionUUID->"ac0be7c6-92d9-4b16-b503-5a259e7259b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]000AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]000AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.8442673390463066`*^9, 3.844267344758537*^9}, {
  3.8446045859207773`*^9, 3.8446045885035543`*^9}, {3.844613102394989*^9, 
  3.8446131054459486`*^9}, {3.844613145519075*^9, 3.844613169758703*^9}},
 FontSize->12,
 CellLabel->"In[51]:=",ExpressionUUID->"c7a5cd80-def7-4b1b-bfb1-1599d0d1d1ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000001`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000001`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267350171671*^9, 3.8442674489242215`*^9, 3.84460452801692*^9, 
   3.844604597439324*^9, 3.8446115515129457`*^9, 3.844611695608096*^9, 
   3.8446131176557612`*^9, {3.844613149582357*^9, 3.844613196256631*^9}, 
   3.844649515926675*^9, 3.8446512463729787`*^9, 3.8446837709176517`*^9, 
   3.844698173227492*^9, 3.8447330740234604`*^9, 3.844733368139464*^9, 
   3.8449811294915123`*^9, 3.8463515920895433`*^9, 3.8464985598534317`*^9, 
   3.8526839914967775`*^9, 3.8526840783609085`*^9, 3.853087219342247*^9, 
   3.8531619137588406`*^9, 3.853163481587335*^9, 3.8531907097699304`*^9, 
   3.854533950712322*^9},
 FontSize->12,
 CellLabel->"Out[51]=",ExpressionUUID->"e9d5f149-8490-4d32-a255-cabf77ff8e2b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]000", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]000", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844614787902005*^9, 3.8446148188553514`*^9}},
 FontSize->12,
 CellLabel->"In[52]:=",ExpressionUUID->"4fb611b9-a93f-4c7d-a922-cae2d723edd1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UBd000", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Lambda]000AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000AC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000AC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000AC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000BC", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000BC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000BC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000BC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000AB", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000AB", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000AB", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]000AB", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]000AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "5", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "8", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]000", "[", 
            RowBox[{"[", "6", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]000", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
     "Chop"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
   3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446503838965616`*^9, 
   3.844650394120493*^9}, {3.846352488950621*^9, 3.846352657375533*^9}, {
   3.846352725774949*^9, 3.8463528791060953`*^9}, {3.8463532420973873`*^9, 
   3.84635328334816*^9}, 3.8464989294303565`*^9},
 FontSize->12,
 CellLabel->"In[53]:=",ExpressionUUID->"276e35b5-f167-4553-951f-c77bfa0a7226"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.4426950408889643`"}], "+", 
     RowBox[{"0.721347520444482`", " ", "p"}]}], ")"}], " ", "p", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.5000000000000003`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.2500000000000001`", " ", "p"}]}], ")"}], " ", "p"}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.8853900817779286`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.442695040888964`", " ", "p"}]}], ")"}], " ", "p", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.25000000000000017`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.12500000000000006`", " ", "p"}]}], ")"}], " ", "p"}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.422555594292174`"}], "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2.0402788931935802`"}], "+", 
        RowBox[{"1.0201394465967895`", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.353553390593274`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.1767766952966369`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.422555594292174`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5975838523046161`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.29879192615230754`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.10355339059327384`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.05177669529663683`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2.462834487485754`"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2.0402788931935794`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.0201394465967901`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.42677669529663703`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.3535533905932738`"}], "+", 
        RowBox[{"0.17677669529663698`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.4426950408889638`"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.4426950408889638`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.7213475204444824`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.5000000000000001`"}], "+", 
        RowBox[{"0.2500000000000002`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.4628344874857535`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3.482973934082543`"}], "+", 
        RowBox[{"1.741486967041272`", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.603553390593274`"}], "+", 
        RowBox[{"0.30177669529663703`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8446149280741124`*^9, 3.8446495160086555`*^9, 3.844650394882233*^9, 
   3.844651246475979*^9, 3.8446837710181637`*^9, 3.844698173322492*^9, 
   3.844733074201442*^9, 3.8447333682054634`*^9, 3.8449811295885324`*^9, 
   3.84635159221457*^9, 3.8463526155646925`*^9, {3.8463526489385967`*^9, 
   3.846352658108232*^9}, 3.846352744528432*^9, {3.8463528728753242`*^9, 
   3.8463528797552824`*^9}, 3.8463532529053717`*^9, 3.846353286276738*^9, 
   3.8464985600254326`*^9, 3.846498933563814*^9, 3.8526839975536947`*^9, 
   3.8526840784169707`*^9, 3.853087219948943*^9, 3.853161914373888*^9, 
   3.853163482328992*^9, 3.853190710375123*^9, 3.854533951413933*^9},
 FontSize->12,
 CellLabel->"Out[53]=",ExpressionUUID->"0e15e953-0a2b-4727-b0b9-02a3bbcb4136"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB000", "=", " ", 
  RowBox[{
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "7", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "8", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]000", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]000", "[", 
           RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}], ")"}]}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8463526724731755`*^9, 3.8463526827350454`*^9}, {
  3.8463534211209855`*^9, 3.846353421702093*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"754ef982-a760-4895-b0b4-27869aaf2d11"],

Cell[BoxData[
 RowBox[{"0.5`", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
        RowBox[{"0.12500000000000006`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
        RowBox[{"0.12500000000000006`", " ", 
         SuperscriptBox["p", "2"]}]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "-", 
    RowBox[{"0.14939596307615374`", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1.4142135623730967`"}], "-", 
       RowBox[{"2.0000000000000036`", " ", "p"}], "+", 
       RowBox[{"1.`", " ", 
        SuperscriptBox["p", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "0.05177669529663683`"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.4142135623730967`"}], "-", 
         RowBox[{"2.0000000000000036`", " ", "p"}], "+", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}], "+", 
    RowBox[{"0.870743483520636`", " ", 
     RowBox[{"(", 
      RowBox[{"1.4142135623730947`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.9999999999999996`", " ", "p"}], "+", 
       RowBox[{"1.`", " ", 
        SuperscriptBox["p", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"0.30177669529663703`", " ", 
       RowBox[{"(", 
        RowBox[{"1.4142135623730947`", "\[VeryThinSpace]", "-", 
         RowBox[{"1.9999999999999996`", " ", "p"}], "+", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8463526848883886`*^9, 3.846353294950824*^9, 
  3.8463534262112303`*^9, 3.8464985601174326`*^9, 3.852683999894659*^9, 
  3.8526840784708204`*^9, 3.853087220052247*^9, 3.8531619144963284`*^9, 
  3.8531634824249907`*^9, 3.8531907104751225`*^9, 3.8545339515686045`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"1d134b42-b2a4-4fb2-b57f-4dd0de0b30d9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"0", " ", "ZX"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"1", " ", "X"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.844252731964075*^9, 3.844252734215053*^9}},
 FontSize->12,
 CellLabel->"In[55]:=",ExpressionUUID->"d77ace4c-1d39-4fb6-bfa9-3454819a9857"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]001", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "ZX1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "ZX1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.844252739517188*^9, 
   3.844252772418583*^9}, {3.844257318377095*^9, 3.844257322481939*^9}, {
   3.8442627816820507`*^9, 3.8442628015408115`*^9}, 3.844611650910859*^9},
 FontSize->12,
 CellLabel->"In[56]:=",ExpressionUUID->"a378b219-a2d1-4c11-be59-c84017905169"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.0883883476483185`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.0883883476483185`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.0883883476483185`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.0883883476483185`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.8442527850564985`*^9, 3.84425308265005*^9, 3.84425732326194*^9, 
   3.8442573874133897`*^9, 3.8442628072359414`*^9, 3.844604526429921*^9, 
   3.8446115499259443`*^9, 3.8446116942700973`*^9, 3.8446495161206746`*^9, 
   3.844651246571978*^9, 3.8446837711271687`*^9, 3.8446981734194913`*^9, 
   3.844733074377426*^9, 3.844733368278472*^9, 3.8449811296885138`*^9, 
   3.846351592390584*^9, 3.846498560221379*^9, 3.8526840186395707`*^9, 
   3.8526840785314727`*^9, 3.8530872201852155`*^9, 3.853161914643354*^9, 
   3.853163482557012*^9, 3.853190710618123*^9, 3.8545339517933292`*^9},
 FontSize->12,
 CellLabel->"Out[56]=",ExpressionUUID->"99d1b438-0347-4e23-a36d-94ec11657159"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]001BC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
       "]"}], ".", "\[Rho]001", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}],
       ".", "\[Rho]001", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463542605384264`*^9, 3.8463542660782175`*^9}},
 FontSize->12,
 CellLabel->"In[57]:=",ExpressionUUID->"3a89c73d-9b45-42d3-853d-f820070dfd76"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846355350507515*^9, 
   3.8464985603253775`*^9, 3.852684018747359*^9, 3.8526840785780506`*^9, 
   3.853087220295851*^9, 3.853161914729946*^9, 3.853163482640997*^9, 
   3.8531907107161236`*^9, 3.8545339520475245`*^9},
 FontSize->12,
 CellLabel->"Out[57]=",ExpressionUUID->"3fd83e3d-1bb0-41b8-b9d1-2228aba5703f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]001BC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]001BC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352428227372*^9}, {
  3.846354268352151*^9, 3.8463542704071283`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"7fbf2817-da78-434d-ba60-9a535c0ea4ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463553506055145`*^9, 
  3.8464985604214096`*^9, 3.852684018839074*^9, 3.852684078592045*^9, 
  3.8530872203898535`*^9, 3.853161914817004*^9, 3.8531634827219906`*^9, 
  3.8531907108171225`*^9, 3.8545339523143873`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"eedc44d4-7465-4d5e-9c2c-f402b81cd079"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]001AB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]001", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]001", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442672754876204`*^9, 3.844267322288148*^9}, {
   3.844267428122768*^9, 3.8442674372932076`*^9}, {3.8446130849606857`*^9, 
   3.844613092184125*^9}, 3.8446131845564823`*^9, {3.846354272190845*^9, 
   3.846354277808859*^9}},
 FontSize->12,
 CellLabel->"In[59]:=",ExpressionUUID->"c04617cb-0261-4702-9726-e20ad7d135f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.35355339059327373`"}], "+", 
         RowBox[{"0.176776695296637`", " ", "p"}]}], ")"}], " ", "p"}]}], ",",
      "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.3535533905932739`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.17677669529663687`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.3535533905932739`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.17677669529663687`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.35355339059327373`"}], "+", 
         RowBox[{"0.176776695296637`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8442673159338408`*^9, 3.8442673249574165`*^9}, 
   3.8442674417465024`*^9, 3.844604527780921*^9, 3.8446115513059444`*^9, 
   3.844611695375098*^9, 3.8446131174687624`*^9, 3.8446131960667396`*^9, 
   3.844649515693615*^9, 3.844651246124979*^9, 3.844683770694651*^9, 
   3.8446981729634905`*^9, 3.8447330735564365`*^9, 3.844733367987463*^9, 
   3.8449811292492685`*^9, 3.846351591827566*^9, 3.846355350688532*^9, 
   3.846498560517431*^9, 3.8526840189331837`*^9, 3.8526840786379485`*^9, 
   3.853087220485851*^9, 3.853161914908985*^9, 3.8531634828110027`*^9, 
   3.853190710948123*^9, 3.8545339525677958`*^9},
 FontSize->12,
 CellLabel->"Out[59]=",ExpressionUUID->"fbc83458-0852-4b10-9de0-0bec08f15c0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]001AB", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]001AB", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352445964012*^9}, {
  3.8463542812860684`*^9, 3.846354285025817*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"36cf3a05-d1e4-4404-91dc-f90354596e4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.17677669529663687`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730951`"}], "-", 
      RowBox[{"2.000000000000001`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.17677669529663687`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730951`"}], "-", 
      RowBox[{"2.000000000000001`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.176776695296637`", " ", 
    RowBox[{"(", 
     RowBox[{"2.414213562373093`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999984`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.176776695296637`", " ", 
    RowBox[{"(", 
     RowBox[{"2.414213562373093`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999984`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524622889442`*^9, 
  3.8463553507735243`*^9, 3.8464985606174107`*^9, 3.852684019023136*^9, 
  3.8526840786859035`*^9, 3.8530872205758514`*^9, 3.8531619149939823`*^9, 
  3.8531634828949594`*^9, 3.853190711047123*^9, 3.8545339528816195`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"983e23a7-a60d-4d35-ab83-ff0a3c16c83b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]001AC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]001", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]001", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463516415463047`*^9, 3.8463516708819265`*^9}, {3.846354293772948*^9, 
   3.8463542988319016`*^9}},
 FontSize->12,
 CellLabel->"In[61]:=",ExpressionUUID->"61c5c44d-83fd-4c73-9adc-7606fdce5338"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846351674304371*^9, 
   3.846355350858532*^9, 3.8464985607094316`*^9, 3.8526840191152716`*^9, 
   3.852684078732313*^9, 3.8530872206798515`*^9, 3.8531619150789824`*^9, 
   3.8531634829910107`*^9, 3.853190711147123*^9, 3.854533953159113*^9},
 FontSize->12,
 CellLabel->"Out[61]=",ExpressionUUID->"78b6760d-27c7-4111-9542-7596ed283a8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]001AC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]001AC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352458380713*^9}, {
  3.8463543029753046`*^9, 3.8463543048045254`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"168628b1-daf0-4d66-8c4f-d6ba8fe06aaa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524647515564`*^9, 
  3.846355350946518*^9, 3.8464985608054314`*^9, 3.85268401920432*^9, 
  3.852684078780366*^9, 3.8530872207698507`*^9, 3.853161915160947*^9, 
  3.853163483073011*^9, 3.853190711246123*^9, 3.8545339533697944`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"b131db73-1365-450c-ac55-f8e67d657e12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]001BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]001BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267000620784*^9, 3.844267044370624*^9}, 
   3.8442671250951614`*^9, {3.844604578004983*^9, 3.844604580409318*^9}, {
   3.844613096417437*^9, 3.8446131099679537`*^9}, 3.8446131814183965`*^9, {
   3.846354307899654*^9, 3.8463543123520164`*^9}},
 FontSize->12,
 CellLabel->"In[63]:=",ExpressionUUID->"5a61a5cb-10ca-460f-821b-fb5d8ebe2f5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844267037522113*^9, 3.844267044998051*^9}, {
   3.8442671325505557`*^9, 3.844267154255332*^9}, {3.8442672009366703`*^9, 
   3.8442672537060633`*^9}, 3.844267444199465*^9, 3.8446045278599205`*^9, 
   3.844604593068783*^9, 3.8446115513809443`*^9, 3.844611695441079*^9, 
   3.8446131175307627`*^9, 3.844613196127613*^9, 3.8446495157646337`*^9, 
   3.8446512462059784`*^9, 3.844683770768651*^9, 3.844698173047491*^9, 
   3.844733073711458*^9, 3.844733368041462*^9, 3.8449811293212132`*^9, 
   3.8463515919155283`*^9, 3.846355351033533*^9, 3.846498560917449*^9, 
   3.8526840192930837`*^9, 3.8526840787951565`*^9, 3.8530872208618526`*^9, 
   3.85316191524798*^9, 3.8531634831559896`*^9, 3.8531907113461237`*^9, 
   3.854533953495269*^9},
 FontSize->12,
 CellLabel->"Out[63]=",ExpressionUUID->"1168c24e-d9e3-4050-8c49-276e5241c329"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]001BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]001BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267065356526*^9, 3.844267127610202*^9}, {
   3.844604582968546*^9, 3.844604590585753*^9}, {3.844613098891167*^9, 
   3.844613107325963*^9}, 3.8446131794571257`*^9, {3.8463543177775545`*^9, 
   3.8463543229596453`*^9}},
 FontSize->12,
 CellLabel->"In[64]:=",ExpressionUUID->"9ab419ed-399a-4780-a83e-938db0d544ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267099663314*^9, {3.8442671354078984`*^9, 3.844267157521298*^9}, {
   3.8442672036950226`*^9, 3.844267257493291*^9}, 3.8442674463204117`*^9, 
   3.844604527939921*^9, 3.844604594965831*^9, 3.8446115514459457`*^9, 
   3.844611695506096*^9, 3.8446131175947633`*^9, 3.8446131961965857`*^9, 
   3.844649515854675*^9, 3.8446512462869787`*^9, 3.8446837708436513`*^9, 
   3.8446981731304913`*^9, 3.844733073868461*^9, 3.844733368091462*^9, 
   3.8449811294052124`*^9, 3.8463515920035286`*^9, 3.8463553511245327`*^9, 
   3.846498561005373*^9, 3.8526840193801556`*^9, 3.8526840788400135`*^9, 
   3.853087220953851*^9, 3.853161915334*^9, 3.8531634832390113`*^9, 
   3.8531907114441223`*^9, 3.8545339536216793`*^9},
 FontSize->12,
 CellLabel->"Out[64]=",ExpressionUUID->"dbc1355c-f1a3-459f-af84-017140b166f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]001AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]001AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.8442673390463066`*^9, 3.844267344758537*^9}, {
  3.8446045859207773`*^9, 3.8446045885035543`*^9}, {3.844613102394989*^9, 
  3.8446131054459486`*^9}, {3.844613145519075*^9, 3.844613169758703*^9}, {
  3.8463543200199385`*^9, 3.846354324930481*^9}},
 FontSize->12,
 CellLabel->"In[65]:=",ExpressionUUID->"4701708d-acda-4aed-85f4-ffdad71bb0cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267350171671*^9, 3.8442674489242215`*^9, 3.84460452801692*^9, 
   3.844604597439324*^9, 3.8446115515129457`*^9, 3.844611695608096*^9, 
   3.8446131176557612`*^9, {3.844613149582357*^9, 3.844613196256631*^9}, 
   3.844649515926675*^9, 3.8446512463729787`*^9, 3.8446837709176517`*^9, 
   3.844698173227492*^9, 3.8447330740234604`*^9, 3.844733368139464*^9, 
   3.8449811294915123`*^9, 3.8463515920895433`*^9, 3.846355351226513*^9, 
   3.8464985610973787`*^9, 3.8526840194672303`*^9, 3.8526840788860116`*^9, 
   3.8530872210798516`*^9, 3.853161915426007*^9, 3.8531634833210144`*^9, 
   3.853190711545123*^9, 3.854533953766077*^9},
 FontSize->12,
 CellLabel->"Out[65]=",ExpressionUUID->"b56787d8-62f3-466e-99aa-e01ddf79bc6e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]001", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]001", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844614787902005*^9, 3.8446148188553514`*^9}, {
  3.846354327851164*^9, 3.8463543307328615`*^9}},
 FontSize->12,
 CellLabel->"In[66]:=",ExpressionUUID->"0647d5b8-a2cb-4a5e-a06e-8719794542f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UBd001", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Lambda]001AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001AC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001AC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001AC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001BC", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001BC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001BC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001BC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001AB", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001AB", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001AB", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]001AB", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]001AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "5", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "8", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]001", "[", 
            RowBox[{"[", "6", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]001", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
     "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
   3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446503838965616`*^9, 
   3.844650394120493*^9}, {3.846352488950621*^9, 3.846352657375533*^9}, {
   3.846352725774949*^9, 3.8463528791060953`*^9}, {3.8463532420973873`*^9, 
   3.84635328334816*^9}, {3.8463543331958103`*^9, 3.8463543793146896`*^9}, {
   3.846355326111565*^9, 3.846355336557742*^9}, {3.846355414030452*^9, 
   3.8463554252899766`*^9}, {3.846355517457004*^9, 3.846355521272357*^9}, 
   3.8463556153322153`*^9, 3.846498942724097*^9},
 FontSize->12,
 CellLabel->"In[67]:=",ExpressionUUID->"93e8db05-9686-4b85-aa77-a93e096ccdf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.4999999999999991`"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.21127779714608694`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.02013944659679`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5100697232983947`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.4142135623730951`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2.0000000000000013`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.`", " ", "p"}]}], ")"}], " ", "p"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.2314172437428763`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.0201394465967892`"}], "+", 
        RowBox[{"0.5100697232983951`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2.414213562373093`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.9999999999999984`"}], "+", 
        RowBox[{"1.`", " ", "p"}]}], ")"}]}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8446149280741124`*^9, 3.8446495160086555`*^9, 3.844650394882233*^9, 
   3.844651246475979*^9, 3.8446837710181637`*^9, 3.844698173322492*^9, 
   3.844733074201442*^9, 3.8447333682054634`*^9, 3.8449811295885324`*^9, 
   3.84635159221457*^9, 3.8463526155646925`*^9, {3.8463526489385967`*^9, 
   3.846352658108232*^9}, 3.846352744528432*^9, {3.8463528728753242`*^9, 
   3.8463528797552824`*^9}, 3.8463532529053717`*^9, 3.846353286276738*^9, 
   3.8463553513671637`*^9, 3.846355428844103*^9, 3.8463555218930826`*^9, 
   3.846355618185998*^9, 3.846498561241356*^9, 3.846498944872821*^9, 
   3.8526840195622883`*^9, 3.8526840789421673`*^9, 3.8530872212428527`*^9, 
   3.853161915593981*^9, 3.8531634835019903`*^9, 3.8531907117251225`*^9, 
   3.8545339540629845`*^9},
 FontSize->12,
 CellLabel->"Out[67]=",ExpressionUUID->"26d70f38-5e6d-4b47-aee4-9e686ed69d8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB001", "=", " ", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]001", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]001", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
  3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446150777267275`*^9, 
  3.8446151075611277`*^9}, {3.844650371753048*^9, 3.844650377416473*^9}},
 FontSize->12,
 CellLabel->"In[68]:=",ExpressionUUID->"9beab75b-158e-499d-a839-852183ccc213"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.5100697232983947`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4142135623730951`"}], "-", 
        RowBox[{"2.000000000000001`", " ", "p"}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "0.08838834764831843`"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "0.4142135623730951`"}], "-", 
          RowBox[{"2.000000000000001`", " ", "p"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"0.5100697232983951`", " ", 
      RowBox[{"(", 
       RowBox[{"2.414213562373093`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.9999999999999984`", " ", "p"}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.0883883476483185`", " ", 
        RowBox[{"(", 
         RowBox[{"2.414213562373093`", "\[VeryThinSpace]", "-", 
          RowBox[{"1.9999999999999984`", " ", "p"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8446149280741124`*^9, 3.844615112952981*^9, 
  3.844649516586658*^9, 3.844650378321192*^9, 3.844651247077979*^9, 
  3.8446837715911627`*^9, 3.8446981739564915`*^9, 3.84473307534954*^9, 
  3.844733368600477*^9, 3.844981130351883*^9, 3.8463515929485645`*^9, 
  3.8464985613453183`*^9, 3.852684019650463*^9, 3.852684078989962*^9, 
  3.8530872213388515`*^9, 3.8531619156809473`*^9, 3.853163483583351*^9, 
  3.853190711825123*^9, 3.8545339544203143`*^9},
 FontSize->12,
 CellLabel->"Out[68]=",ExpressionUUID->"db171c2f-a507-43b7-b491-543885228b3c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"1", " ", "XZ"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"0", " ", "Z"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442530343127813`*^9, 3.8442530373933325`*^9}},
 FontSize->12,
 CellLabel->"In[69]:=",ExpressionUUID->"3b47c6f8-da2a-4c35-a815-9a01e2755c33"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]010", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.844253045585658*^9, 
   3.844253074793051*^9}, {3.8442629460305386`*^9, 3.8442629481495385`*^9}, 
   3.8446116484913654`*^9},
 FontSize->12,
 CellLabel->"In[70]:=",ExpressionUUID->"ff914d5b-94ed-408c-aa0c-63a9a5c4d8a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.603553390593274`"}], "+", 
         RowBox[{"0.30177669529663703`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000003`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.10355339059327384`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.05177669529663683`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000006`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000006`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.10355339059327384`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.05177669529663683`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000003`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.603553390593274`"}], "+", 
         RowBox[{"0.30177669529663703`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, {
   3.8442530712601*^9, 3.84425307615805*^9}, 3.8442629497119446`*^9, 
   3.84460452663992*^9, 3.844611550033945*^9, 3.8446116943470955`*^9, 
   3.8446495166806574`*^9, 3.844651247190978*^9, 3.8446837716801634`*^9, 
   3.8446981740544925`*^9, 3.844733075522542*^9, 3.8447333686694727`*^9, 
   3.84498113045385*^9, 3.8463515930505652`*^9, 3.8464985615253167`*^9, 
   3.852684030453211*^9, 3.8526840790499415`*^9, 3.853087221659608*^9, 
   3.8531619157889924`*^9, 3.853163483724247*^9, 3.8531907119691224`*^9, 
   3.8545339549089627`*^9},
 FontSize->12,
 CellLabel->"Out[70]=",ExpressionUUID->"aaf0ca99-789b-4bf4-8e0d-49a857c176a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]010BC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
       "]"}], ".", "\[Rho]010", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}],
       ".", "\[Rho]010", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463542605384264`*^9, 3.8463542660782175`*^9}, 3.852586640679083*^9, {
   3.852595281953741*^9, 3.85259528729858*^9}},
 FontSize->12,
 CellLabel->"In[71]:=",ExpressionUUID->"d013f7c2-4b54-4a98-84cc-dc9635c39b73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.42677669529663703`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.3535533905932738`"}], "+", 
         RowBox[{"0.17677669529663698`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.35355339059327406`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.17677669529663687`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.35355339059327406`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.17677669529663687`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.42677669529663703`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.3535533905932738`"}], "+", 
         RowBox[{"0.17677669529663698`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846355350507515*^9, 
   3.8464985603253775`*^9, 3.8526840315321875`*^9, 3.8526840790979033`*^9, 
   3.8530872217406073`*^9, 3.8531619158739653`*^9, 3.853163483812264*^9, 
   3.853190712080123*^9, 3.854533955263265*^9},
 FontSize->12,
 CellLabel->"Out[71]=",ExpressionUUID->"709203cf-6d3e-4f6f-8aa3-1a2b4465ec8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]010BC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]010BC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352428227372*^9}, {
  3.846354268352151*^9, 3.8463542704071283`*^9}, {3.852586646109685*^9, 
  3.8525866486939287`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"95373ee0-0c72-483b-ba62-4e9ad77d233e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.17677669529663687`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730952`"}], "-", 
      RowBox[{"2.0000000000000018`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.17677669529663687`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730952`"}], "-", 
      RowBox[{"2.0000000000000018`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.17677669529663698`", " ", 
    RowBox[{"(", 
     RowBox[{"2.4142135623730945`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.17677669529663698`", " ", 
    RowBox[{"(", 
     RowBox[{"2.4142135623730945`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463553506055145`*^9, 
  3.8464985604214096`*^9, 3.852684031631052*^9, 3.852684079144391*^9, 
  3.8530872218276076`*^9, 3.8531619158889823`*^9, 3.853163483898264*^9, 
  3.853190712179123*^9, 3.8545339556547475`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"c7c13052-b954-476f-b170-520db5ad34af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]010AB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]010", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]010", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442672754876204`*^9, 3.844267322288148*^9}, {
   3.844267428122768*^9, 3.8442674372932076`*^9}, {3.8446130849606857`*^9, 
   3.844613092184125*^9}, 3.8446131845564823`*^9, {3.846354272190845*^9, 
   3.846354277808859*^9}, {3.8525929970339785`*^9, 3.8525930042070737`*^9}},
 FontSize->12,
 CellLabel->"In[73]:=",ExpressionUUID->"d79e07e8-b577-44ab-b902-f75fb5202f5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.3535533905932738`"}], "+", 
         RowBox[{"0.176776695296637`", " ", "p"}]}], ")"}], " ", "p"}]}], ",",
      "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.353553390593274`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.1767766952966369`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.353553390593274`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.1767766952966369`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.3535533905932738`"}], "+", 
         RowBox[{"0.176776695296637`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8442673159338408`*^9, 3.8442673249574165`*^9}, 
   3.8442674417465024`*^9, 3.844604527780921*^9, 3.8446115513059444`*^9, 
   3.844611695375098*^9, 3.8446131174687624`*^9, 3.8446131960667396`*^9, 
   3.844649515693615*^9, 3.844651246124979*^9, 3.844683770694651*^9, 
   3.8446981729634905`*^9, 3.8447330735564365`*^9, 3.844733367987463*^9, 
   3.8449811292492685`*^9, 3.846351591827566*^9, 3.846355350688532*^9, 
   3.846498560517431*^9, 3.8526840317110558`*^9, 3.8526840791919117`*^9, 
   3.8530872219106083`*^9, 3.8531619159719477`*^9, 3.8531634839842143`*^9, 
   3.8531907122831216`*^9, 3.8545339558570595`*^9},
 FontSize->12,
 CellLabel->"Out[73]=",ExpressionUUID->"8725a3c2-cc39-417a-b100-41f237aa8636"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]010AB", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]010AB", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352445964012*^9}, {
  3.8463542812860684`*^9, 3.846354285025817*^9}, {3.8525930087517333`*^9, 
  3.852593011230764*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"db44c98c-fccc-415f-b708-cf0b4f803c06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.1767766952966369`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730951`"}], "-", 
      RowBox[{"2.0000000000000013`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.1767766952966369`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730951`"}], "-", 
      RowBox[{"2.0000000000000013`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.176776695296637`", " ", 
    RowBox[{"(", 
     RowBox[{"2.414213562373094`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999987`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.176776695296637`", " ", 
    RowBox[{"(", 
     RowBox[{"2.414213562373094`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999987`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524622889442`*^9, 
  3.8463553507735243`*^9, 3.8464985606174107`*^9, 3.8526840317894588`*^9, 
  3.8526840792368975`*^9, 3.8530872219956074`*^9, 3.8531619160700026`*^9, 
  3.8531634840672483`*^9, 3.8531907123851223`*^9, 3.8545339562853565`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"913d22b9-7a61-4397-b503-e567f06326fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]010AC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]010", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]010", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463516415463047`*^9, 3.8463516708819265`*^9}, {3.846354293772948*^9, 
   3.8463542988319016`*^9}, {3.852593013993543*^9, 3.852593022481241*^9}},
 FontSize->12,
 CellLabel->"In[75]:=",ExpressionUUID->"159dd083-d726-4554-a09d-e9f649b20109"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5000000000000001`"}], "+", 
         RowBox[{"0.2500000000000002`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000003`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.2500000000000001`", " ", "p"}]}], ")"}], " ", "p"}], ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000003`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.2500000000000001`", " ", "p"}]}], ")"}], " ", "p"}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5000000000000001`"}], "+", 
         RowBox[{"0.2500000000000002`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846351674304371*^9, 
   3.846355350858532*^9, 3.8464985607094316`*^9, 3.852684031867361*^9, 
   3.8526840792960176`*^9, 3.8530872221246433`*^9, 3.8531619161619825`*^9, 
   3.8531634841542134`*^9, 3.8531907124871225`*^9, 3.854533956669685*^9},
 FontSize->12,
 CellLabel->"Out[75]=",ExpressionUUID->"77421f22-6d59-4352-9394-6c22381655a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]010AC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]010AC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352458380713*^9}, {
  3.8463543029753046`*^9, 3.8463543048045254`*^9}, {3.8525930263533063`*^9, 
  3.852593028728898*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"77f4887d-b8a2-4d23-b05f-5ff9bbca8a43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.2500000000000001`"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.0000000000000004`"}], "+", 
      RowBox[{"1.`", " ", "p"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.2500000000000001`"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.0000000000000004`"}], "+", 
      RowBox[{"1.`", " ", "p"}]}], ")"}]}], ",", 
   RowBox[{"0.2500000000000002`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999987`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999987`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.2500000000000002`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999987`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999987`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524647515564`*^9, 
  3.846355350946518*^9, 3.8464985608054314`*^9, 3.852684031945038*^9, 
  3.852684079340969*^9, 3.8530872222546897`*^9, 3.853161916250001*^9, 
  3.853163484240288*^9, 3.8531907125831213`*^9, 3.8545339570212297`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"7d562a04-3370-48bd-9da8-9d5dab4bd852"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]010BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]010BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267000620784*^9, 3.844267044370624*^9}, 
   3.8442671250951614`*^9, {3.844604578004983*^9, 3.844604580409318*^9}, {
   3.844613096417437*^9, 3.8446131099679537`*^9}, 3.8446131814183965`*^9, {
   3.846354307899654*^9, 3.8463543123520164`*^9}, {3.8525930332241354`*^9, 
   3.8525930368625193`*^9}},
 FontSize->12,
 CellLabel->"In[77]:=",ExpressionUUID->"dd822c40-ef3f-4e5a-ae40-a58c9f1c182f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000002`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000002`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844267037522113*^9, 3.844267044998051*^9}, {
   3.8442671325505557`*^9, 3.844267154255332*^9}, {3.8442672009366703`*^9, 
   3.8442672537060633`*^9}, 3.844267444199465*^9, 3.8446045278599205`*^9, 
   3.844604593068783*^9, 3.8446115513809443`*^9, 3.844611695441079*^9, 
   3.8446131175307627`*^9, 3.844613196127613*^9, 3.8446495157646337`*^9, 
   3.8446512462059784`*^9, 3.844683770768651*^9, 3.844698173047491*^9, 
   3.844733073711458*^9, 3.844733368041462*^9, 3.8449811293212132`*^9, 
   3.8463515919155283`*^9, 3.846355351033533*^9, 3.846498560917449*^9, 
   3.852684032025175*^9, 3.85268407938596*^9, 3.853087222406629*^9, 
   3.853161916337947*^9, 3.85316348432531*^9, 3.853190712680122*^9, 
   3.8545339572171354`*^9},
 FontSize->12,
 CellLabel->"Out[77]=",ExpressionUUID->"15c26147-cd14-4168-9464-cd73a4be915a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]010BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]010BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267065356526*^9, 3.844267127610202*^9}, {
   3.844604582968546*^9, 3.844604590585753*^9}, {3.844613098891167*^9, 
   3.844613107325963*^9}, 3.8446131794571257`*^9, {3.8463543177775545`*^9, 
   3.8463543229596453`*^9}, {3.852593040234535*^9, 3.8525930433299527`*^9}},
 FontSize->12,
 CellLabel->"In[78]:=",ExpressionUUID->"51529ed9-93fc-4cb0-8ccd-87f97386e5ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000002`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000002`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267099663314*^9, {3.8442671354078984`*^9, 3.844267157521298*^9}, {
   3.8442672036950226`*^9, 3.844267257493291*^9}, 3.8442674463204117`*^9, 
   3.844604527939921*^9, 3.844604594965831*^9, 3.8446115514459457`*^9, 
   3.844611695506096*^9, 3.8446131175947633`*^9, 3.8446131961965857`*^9, 
   3.844649515854675*^9, 3.8446512462869787`*^9, 3.8446837708436513`*^9, 
   3.8446981731304913`*^9, 3.844733073868461*^9, 3.844733368091462*^9, 
   3.8449811294052124`*^9, 3.8463515920035286`*^9, 3.8463553511245327`*^9, 
   3.846498561005373*^9, 3.8526840321024523`*^9, 3.8526840794314947`*^9, 
   3.853087222524246*^9, 3.8531619164220023`*^9, 3.85316348441131*^9, 
   3.853190712778123*^9, 3.854533957399166*^9},
 FontSize->12,
 CellLabel->"Out[78]=",ExpressionUUID->"d9c6f693-4f00-4083-bad9-9dfb17fa98a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]010AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]010AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.8442673390463066`*^9, 3.844267344758537*^9}, {
  3.8446045859207773`*^9, 3.8446045885035543`*^9}, {3.844613102394989*^9, 
  3.8446131054459486`*^9}, {3.844613145519075*^9, 3.844613169758703*^9}, {
  3.8463543200199385`*^9, 3.846354324930481*^9}, {3.85259304646334*^9, 
  3.8525930527156143`*^9}},
 FontSize->12,
 CellLabel->"In[79]:=",ExpressionUUID->"f02a5236-a4cc-4005-a10b-c43b6a2d05c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000001`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000001`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267350171671*^9, 3.8442674489242215`*^9, 3.84460452801692*^9, 
   3.844604597439324*^9, 3.8446115515129457`*^9, 3.844611695608096*^9, 
   3.8446131176557612`*^9, {3.844613149582357*^9, 3.844613196256631*^9}, 
   3.844649515926675*^9, 3.8446512463729787`*^9, 3.8446837709176517`*^9, 
   3.844698173227492*^9, 3.8447330740234604`*^9, 3.844733368139464*^9, 
   3.8449811294915123`*^9, 3.8463515920895433`*^9, 3.846355351226513*^9, 
   3.8464985610973787`*^9, 3.8526840321831684`*^9, 3.8526840794769173`*^9, 
   3.8530872226043053`*^9, 3.8531619165069838`*^9, 3.85316348449531*^9, 
   3.8531907128721232`*^9, 3.8545339577695174`*^9},
 FontSize->12,
 CellLabel->"Out[79]=",ExpressionUUID->"cd172e68-18a3-4aca-9f05-87401f01f18b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]010", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]010", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844614787902005*^9, 3.8446148188553514`*^9}, {
  3.846354327851164*^9, 3.8463543307328615`*^9}, {3.852593068906315*^9, 
  3.8525930710546885`*^9}},
 FontSize->12,
 CellLabel->"In[80]:=",ExpressionUUID->"744704a7-082d-4b13-850d-da50498558cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UBd010", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Lambda]010AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010AC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010AC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010AC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010BC", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010BC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010BC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010BC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010AB", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010AB", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010AB", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]010AB", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]010AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "5", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "8", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]010", "[", 
            RowBox[{"[", "6", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]010", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
     "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
   3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446503838965616`*^9, 
   3.844650394120493*^9}, {3.846352488950621*^9, 3.846352657375533*^9}, {
   3.846352725774949*^9, 3.8463528791060953`*^9}, {3.8463532420973873`*^9, 
   3.84635328334816*^9}, {3.8463543331958103`*^9, 3.8463543793146896`*^9}, {
   3.846355326111565*^9, 3.846355336557742*^9}, {3.846355414030452*^9, 
   3.8463554252899766`*^9}, {3.846355517457004*^9, 3.846355521272357*^9}, 
   3.8463556153322153`*^9, 3.846498942724097*^9, {3.852593073353269*^9, 
   3.8525930879273715`*^9}, {3.852593788347047*^9, 3.8525938591310635`*^9}, {
   3.8531634568946934`*^9, 3.8531634625232906`*^9}},
 FontSize->12,
 CellLabel->"In[81]:=",ExpressionUUID->"8d5538b6-7d65-400e-86a5-6f1a8b21e43e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.4426950408889643`"}], "+", 
     RowBox[{"0.721347520444482`", " ", "p"}]}], ")"}], " ", "p", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.5000000000000003`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.2500000000000001`", " ", "p"}]}], ")"}], " ", "p"}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.8853900817779286`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.442695040888964`", " ", "p"}]}], ")"}], " ", "p", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.25000000000000017`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.12500000000000006`", " ", "p"}]}], ")"}], " ", "p"}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.422555594292174`"}], "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2.0402788931935802`"}], "+", 
        RowBox[{"1.0201394465967895`", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.353553390593274`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.1767766952966369`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.422555594292174`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5975838523046161`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.29879192615230754`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.07322330470336313`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.10355339059327384`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.05177669529663683`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2.462834487485754`"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2.0402788931935794`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.0201394465967901`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.42677669529663703`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.3535533905932738`"}], "+", 
        RowBox[{"0.17677669529663698`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.4426950408889638`"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.4426950408889638`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.7213475204444824`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.5000000000000001`"}], "+", 
        RowBox[{"0.2500000000000002`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.4628344874857535`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3.482973934082543`"}], "+", 
        RowBox[{"1.741486967041272`", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.426776695296637`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.603553390593274`"}], "+", 
        RowBox[{"0.30177669529663703`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8446149280741124`*^9, 3.8446495160086555`*^9, 3.844650394882233*^9, 
   3.844651246475979*^9, 3.8446837710181637`*^9, 3.844698173322492*^9, 
   3.844733074201442*^9, 3.8447333682054634`*^9, 3.8449811295885324`*^9, 
   3.84635159221457*^9, 3.8463526155646925`*^9, {3.8463526489385967`*^9, 
   3.846352658108232*^9}, 3.846352744528432*^9, {3.8463528728753242`*^9, 
   3.8463528797552824`*^9}, 3.8463532529053717`*^9, 3.846353286276738*^9, 
   3.8463553513671637`*^9, 3.846355428844103*^9, 3.8463555218930826`*^9, 
   3.846355618185998*^9, 3.846498561241356*^9, 3.846498944872821*^9, 
   3.8526840323351216`*^9, 3.852684079533078*^9, 3.8530872238053956`*^9, 
   3.853161917733191*^9, 3.8531634846292963`*^9, 3.853190713007122*^9, 
   3.8545339582558265`*^9},
 FontSize->12,
 CellLabel->"Out[81]=",ExpressionUUID->"ede4ba5c-3a03-478a-ac2c-0b76e471a415"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB010", "=", " ", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]010", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]010", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
  3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446150777267275`*^9, 
  3.8446151075611277`*^9}, {3.844650371753048*^9, 3.844650377416473*^9}, {
  3.8525938684728127`*^9, 3.852593912019365*^9}},
 FontSize->12,
 CellLabel->"In[82]:=",ExpressionUUID->"6802fea6-469f-4a15-ab72-1e106587a714"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
         RowBox[{"0.12500000000000006`", " ", 
          SuperscriptBox["p", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
         RowBox[{"0.12500000000000006`", " ", 
          SuperscriptBox["p", "2"]}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "-", 
     RowBox[{"0.14939596307615374`", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.4142135623730967`"}], "-", 
        RowBox[{"2.0000000000000036`", " ", "p"}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "0.05177669529663683`"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.4142135623730967`"}], "-", 
          RowBox[{"2.0000000000000036`", " ", "p"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"0.870743483520636`", " ", 
      RowBox[{"(", 
       RowBox[{"1.4142135623730947`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.9999999999999996`", " ", "p"}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.30177669529663703`", " ", 
        RowBox[{"(", 
         RowBox[{"1.4142135623730947`", "\[VeryThinSpace]", "-", 
          RowBox[{"1.9999999999999996`", " ", "p"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8446149280741124`*^9, 3.844615112952981*^9, 
  3.844649516586658*^9, 3.844650378321192*^9, 3.844651247077979*^9, 
  3.8446837715911627`*^9, 3.8446981739564915`*^9, 3.84473307534954*^9, 
  3.844733368600477*^9, 3.844981130351883*^9, 3.8463515929485645`*^9, 
  3.8464985613453183`*^9, 3.8526840324181833`*^9, 3.852684079580991*^9, 
  3.853087223901496*^9, 3.853161917833171*^9, 3.8531634847193103`*^9, 
  3.8531907131051226`*^9, 3.854533958441899*^9},
 FontSize->12,
 CellLabel->"Out[82]=",ExpressionUUID->"c74f9d5d-7c84-4973-b607-83671fa32d89"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"1", " ", "XZ"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"1", " ", "X"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442530343127813`*^9, 3.8442530373933325`*^9}, {3.8442531132424855`*^9, 
  3.844253115866485*^9}},
 FontSize->12,
 CellLabel->"In[83]:=",ExpressionUUID->"e461f76e-e9cf-43fc-86dc-9e3a7350e3c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]011", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "XZ1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "XZ1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.844253045585658*^9, 
   3.844253074793051*^9}, {3.8442531192664857`*^9, 3.844253143497998*^9}, {
   3.844262835004717*^9, 3.844262895204838*^9}, 3.8446116465122137`*^9},
 FontSize->12,
 CellLabel->"In[84]:=",ExpressionUUID->"275a6c92-3720-4fa7-a5c1-0140345fa7db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.0883883476483185`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.0883883476483185`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.0883883476483185`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.0883883476483185`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, {
   3.8442530712601*^9, 3.84425307615805*^9}, 3.8442531583973*^9, {
   3.8442628705922937`*^9, 3.8442628975559006`*^9}, 3.844604526734922*^9, 
   3.8446115501319447`*^9, 3.8446116944270773`*^9, 3.844649517251655*^9, 
   3.844651247818979*^9, 3.844683772249163*^9, 3.8446981746914916`*^9, 
   3.8447330767031317`*^9, 3.844733369110489*^9, 3.844981131102848*^9, 
   3.8463515936865664`*^9, 3.846498562617318*^9, 3.8526840473003044`*^9, 
   3.852684079642932*^9, 3.8530872240235205`*^9, 3.853161917971141*^9, 
   3.853163484841308*^9, 3.853190713220123*^9, 3.8545339586497583`*^9},
 FontSize->12,
 CellLabel->"Out[84]=",ExpressionUUID->"1ced2f01-61e1-45f8-96b5-a3b6af1f4409"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]011BC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
       "]"}], ".", "\[Rho]011", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}],
       ".", "\[Rho]011", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463542605384264`*^9, 3.8463542660782175`*^9}, 3.852586640679083*^9, {
   3.8525952674696894`*^9, 3.85259527617613*^9}},
 FontSize->12,
 CellLabel->"In[85]:=",ExpressionUUID->"7ac62021-7ab4-46d9-8507-46a7bebb0644"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846355350507515*^9, 
   3.8464985603253775`*^9, 3.8526840483411603`*^9, 3.85268407969482*^9, 
   3.853087224101464*^9, 3.8531619180611353`*^9, 3.85316348492531*^9, 
   3.8531907133171225`*^9, 3.854533958809758*^9},
 FontSize->12,
 CellLabel->"Out[85]=",ExpressionUUID->"c0eed016-c6e2-4697-ba0e-912a1ae574e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]011BC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]011BC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352428227372*^9}, {
  3.846354268352151*^9, 3.8463542704071283`*^9}, {3.852586646109685*^9, 
  3.8525866486939287`*^9}, {3.852595296691738*^9, 3.8525952991908503`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"21a9c77b-c16c-42a6-bdd1-a43af3c859d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463553506055145`*^9, 
  3.8464985604214096`*^9, 3.8526840484034443`*^9, 3.8526840797409067`*^9, 
  3.8530872241794643`*^9, 3.8531619181441355`*^9, 3.853163485007292*^9, 
  3.8531907134141226`*^9, 3.8545339591859684`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"ac0de191-41fd-4d48-9cb0-3814b04f1e7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]011AB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]011", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]011", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442672754876204`*^9, 3.844267322288148*^9}, {
   3.844267428122768*^9, 3.8442674372932076`*^9}, {3.8446130849606857`*^9, 
   3.844613092184125*^9}, 3.8446131845564823`*^9, {3.846354272190845*^9, 
   3.846354277808859*^9}, {3.8525929970339785`*^9, 3.8525930042070737`*^9}, {
   3.8525953017922983`*^9, 3.852595308856394*^9}},
 FontSize->12,
 CellLabel->"In[87]:=",ExpressionUUID->"ad99fb76-3df3-46ac-ba19-68c605150331"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.35355339059327373`"}], "+", 
         RowBox[{"0.176776695296637`", " ", "p"}]}], ")"}], " ", "p"}]}], ",",
      "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.3535533905932739`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.17677669529663687`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.3535533905932739`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.17677669529663687`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.35355339059327373`"}], "+", 
         RowBox[{"0.176776695296637`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8442673159338408`*^9, 3.8442673249574165`*^9}, 
   3.8442674417465024`*^9, 3.844604527780921*^9, 3.8446115513059444`*^9, 
   3.844611695375098*^9, 3.8446131174687624`*^9, 3.8446131960667396`*^9, 
   3.844649515693615*^9, 3.844651246124979*^9, 3.844683770694651*^9, 
   3.8446981729634905`*^9, 3.8447330735564365`*^9, 3.844733367987463*^9, 
   3.8449811292492685`*^9, 3.846351591827566*^9, 3.846355350688532*^9, 
   3.846498560517431*^9, 3.852684048456462*^9, 3.852684079788496*^9, 
   3.853087224262463*^9, 3.8531619182301755`*^9, 3.8531634850932913`*^9, 
   3.8531907135111227`*^9, 3.854533959402512*^9},
 FontSize->12,
 CellLabel->"Out[87]=",ExpressionUUID->"adf876ec-b9c1-4619-8d8d-54e119386efb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]011AB", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]011AB", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352445964012*^9}, {
  3.8463542812860684`*^9, 3.846354285025817*^9}, {3.8525930087517333`*^9, 
  3.852593011230764*^9}, {3.85259531195067*^9, 3.8525953145970106`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"c6df3462-a5a1-4b9a-86cd-b4f607db87ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.17677669529663687`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730951`"}], "-", 
      RowBox[{"2.000000000000001`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.17677669529663687`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730951`"}], "-", 
      RowBox[{"2.000000000000001`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.176776695296637`", " ", 
    RowBox[{"(", 
     RowBox[{"2.414213562373093`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999984`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.176776695296637`", " ", 
    RowBox[{"(", 
     RowBox[{"2.414213562373093`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999984`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524622889442`*^9, 
  3.8463553507735243`*^9, 3.8464985606174107`*^9, 3.852684048508129*^9, 
  3.8526840798345656`*^9, 3.853087224341462*^9, 3.8531619183161697`*^9, 
  3.8531634851772895`*^9, 3.853190713611123*^9, 3.854533959599509*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"13ed31bf-8182-4d40-9c1c-c003ef47b614"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]011AC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]011", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]011", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463516415463047`*^9, 3.8463516708819265`*^9}, {3.846354293772948*^9, 
   3.8463542988319016`*^9}, {3.852593013993543*^9, 3.852593022481241*^9}, {
   3.852595316886553*^9, 3.852595324950631*^9}},
 FontSize->12,
 CellLabel->"In[89]:=",ExpressionUUID->"5941f6e3-d30a-4370-9deb-9a208c42b59a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846351674304371*^9, 
   3.846355350858532*^9, 3.8464985607094316`*^9, 3.852684048563511*^9, 
   3.852684079880927*^9, 3.853087224419464*^9, 3.853161918400177*^9, 
   3.853163485278313*^9, 3.8531907137091227`*^9, 3.85453395983191*^9},
 FontSize->12,
 CellLabel->"Out[89]=",ExpressionUUID->"9a6e22ca-0c4e-41a5-a46b-57655a58d625"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]011AC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]011AC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352458380713*^9}, {
  3.8463543029753046`*^9, 3.8463543048045254`*^9}, {3.8525930263533063`*^9, 
  3.852593028728898*^9}, {3.8525953285849524`*^9, 3.8525953308592367`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"e906a15d-cca5-4342-a459-6af15bb913b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524647515564`*^9, 
  3.846355350946518*^9, 3.8464985608054314`*^9, 3.852684048614415*^9, 
  3.852684079924732*^9, 3.853087224496464*^9, 3.853161918484191*^9, 
  3.853163485292257*^9, 3.853190713806123*^9, 3.8545339600125084`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"a27a2830-1bea-479c-9bda-64f76c371dea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]011BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]011BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267000620784*^9, 3.844267044370624*^9}, 
   3.8442671250951614`*^9, {3.844604578004983*^9, 3.844604580409318*^9}, {
   3.844613096417437*^9, 3.8446131099679537`*^9}, 3.8446131814183965`*^9, {
   3.846354307899654*^9, 3.8463543123520164`*^9}, {3.8525930332241354`*^9, 
   3.8525930368625193`*^9}, {3.85259533384877*^9, 3.8525953374340515`*^9}},
 FontSize->12,
 CellLabel->"In[91]:=",ExpressionUUID->"18aa8cd2-6e22-446f-8c6d-231f94368d18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844267037522113*^9, 3.844267044998051*^9}, {
   3.8442671325505557`*^9, 3.844267154255332*^9}, {3.8442672009366703`*^9, 
   3.8442672537060633`*^9}, 3.844267444199465*^9, 3.8446045278599205`*^9, 
   3.844604593068783*^9, 3.8446115513809443`*^9, 3.844611695441079*^9, 
   3.8446131175307627`*^9, 3.844613196127613*^9, 3.8446495157646337`*^9, 
   3.8446512462059784`*^9, 3.844683770768651*^9, 3.844698173047491*^9, 
   3.844733073711458*^9, 3.844733368041462*^9, 3.8449811293212132`*^9, 
   3.8463515919155283`*^9, 3.846355351033533*^9, 3.846498560917449*^9, 
   3.852684048667346*^9, 3.852684079968913*^9, 3.8530872245744667`*^9, 
   3.8531619185701723`*^9, 3.8531634853919992`*^9, 3.853190713904123*^9, 
   3.85453396017929*^9},
 FontSize->12,
 CellLabel->"Out[91]=",ExpressionUUID->"6cc13d23-ea11-4638-a26c-cfe81cb58ab4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]011BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]011BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267065356526*^9, 3.844267127610202*^9}, {
   3.844604582968546*^9, 3.844604590585753*^9}, {3.844613098891167*^9, 
   3.844613107325963*^9}, 3.8446131794571257`*^9, {3.8463543177775545`*^9, 
   3.8463543229596453`*^9}, {3.852593040234535*^9, 3.8525930433299527`*^9}, {
   3.8525953398087053`*^9, 3.8525953427937965`*^9}},
 FontSize->12,
 CellLabel->"In[92]:=",ExpressionUUID->"9f6c08fa-aa58-42ad-9d52-e84188715a50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267099663314*^9, {3.8442671354078984`*^9, 3.844267157521298*^9}, {
   3.8442672036950226`*^9, 3.844267257493291*^9}, 3.8442674463204117`*^9, 
   3.844604527939921*^9, 3.844604594965831*^9, 3.8446115514459457`*^9, 
   3.844611695506096*^9, 3.8446131175947633`*^9, 3.8446131961965857`*^9, 
   3.844649515854675*^9, 3.8446512462869787`*^9, 3.8446837708436513`*^9, 
   3.8446981731304913`*^9, 3.844733073868461*^9, 3.844733368091462*^9, 
   3.8449811294052124`*^9, 3.8463515920035286`*^9, 3.8463553511245327`*^9, 
   3.846498561005373*^9, 3.8526840487209845`*^9, 3.852684080015895*^9, 
   3.8530872246534634`*^9, 3.8531619186531916`*^9, 3.853163485477001*^9, 
   3.8531907140001225`*^9, 3.8545339603490176`*^9},
 FontSize->12,
 CellLabel->"Out[92]=",ExpressionUUID->"e4aed112-5f86-4259-9f4a-c068faf6050f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]011AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]011AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.8442673390463066`*^9, 3.844267344758537*^9}, {
  3.8446045859207773`*^9, 3.8446045885035543`*^9}, {3.844613102394989*^9, 
  3.8446131054459486`*^9}, {3.844613145519075*^9, 3.844613169758703*^9}, {
  3.8463543200199385`*^9, 3.846354324930481*^9}, {3.85259304646334*^9, 
  3.8525930527156143`*^9}, {3.8525953452860126`*^9, 3.8525953499108872`*^9}},
 FontSize->12,
 CellLabel->"In[93]:=",ExpressionUUID->"4d2ae119-1053-4f70-b5d1-b3019b83a207"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267350171671*^9, 3.8442674489242215`*^9, 3.84460452801692*^9, 
   3.844604597439324*^9, 3.8446115515129457`*^9, 3.844611695608096*^9, 
   3.8446131176557612`*^9, {3.844613149582357*^9, 3.844613196256631*^9}, 
   3.844649515926675*^9, 3.8446512463729787`*^9, 3.8446837709176517`*^9, 
   3.844698173227492*^9, 3.8447330740234604`*^9, 3.844733368139464*^9, 
   3.8449811294915123`*^9, 3.8463515920895433`*^9, 3.846355351226513*^9, 
   3.8464985610973787`*^9, 3.8526840487749677`*^9, 3.852684080061961*^9, 
   3.853087224730463*^9, 3.853161918737136*^9, 3.853163485559999*^9, 
   3.8531907141171227`*^9, 3.8545339605707817`*^9},
 FontSize->12,
 CellLabel->"Out[93]=",ExpressionUUID->"3c01fdc6-03fc-47a7-bf78-239547308892"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]011", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]011", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844614787902005*^9, 3.8446148188553514`*^9}, {
  3.846354327851164*^9, 3.8463543307328615`*^9}, {3.852593068906315*^9, 
  3.8525930710546885`*^9}, {3.8525953546931453`*^9, 3.852595357611931*^9}},
 FontSize->12,
 CellLabel->"In[94]:=",ExpressionUUID->"bdae9808-7d6a-4a8b-9a9d-e6e59800022c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UBd011", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Lambda]011AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011AC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011AC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011AC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011BC", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011BC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011BC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011BC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011AB", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011AB", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011AB", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]011AB", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]011AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "5", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "8", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]011", "[", 
            RowBox[{"[", "6", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]011", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
     "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
   3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446503838965616`*^9, 
   3.844650394120493*^9}, {3.846352488950621*^9, 3.846352657375533*^9}, {
   3.846352725774949*^9, 3.8463528791060953`*^9}, {3.8463532420973873`*^9, 
   3.84635328334816*^9}, {3.8463543331958103`*^9, 3.8463543793146896`*^9}, {
   3.846355326111565*^9, 3.846355336557742*^9}, {3.846355414030452*^9, 
   3.8463554252899766`*^9}, {3.846355517457004*^9, 3.846355521272357*^9}, 
   3.8463556153322153`*^9, 3.846498942724097*^9, {3.852593073353269*^9, 
   3.8525930879273715`*^9}, {3.852593788347047*^9, 3.8525938591310635`*^9}, {
   3.8525953596498313`*^9, 3.852595376925764*^9}, {3.8525960015647354`*^9, 
   3.852596072545145*^9}, {3.8531634372995625`*^9, 3.853163441441639*^9}},
 FontSize->12,
 CellLabel->"In[95]:=",ExpressionUUID->"07f8e175-fdc3-4d82-8ea3-bb7ad181c9b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.4999999999999991`"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.21127779714608694`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.02013944659679`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5100697232983947`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.4142135623730951`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2.0000000000000013`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.`", " ", "p"}]}], ")"}], " ", "p"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.2314172437428763`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.0201394465967892`"}], "+", 
        RowBox[{"0.5100697232983951`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2.414213562373093`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.9999999999999984`"}], "+", 
        RowBox[{"1.`", " ", "p"}]}], ")"}]}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8446149280741124`*^9, 3.8446495160086555`*^9, 3.844650394882233*^9, 
   3.844651246475979*^9, 3.8446837710181637`*^9, 3.844698173322492*^9, 
   3.844733074201442*^9, 3.8447333682054634`*^9, 3.8449811295885324`*^9, 
   3.84635159221457*^9, 3.8463526155646925`*^9, {3.8463526489385967`*^9, 
   3.846352658108232*^9}, 3.846352744528432*^9, {3.8463528728753242`*^9, 
   3.8463528797552824`*^9}, 3.8463532529053717`*^9, 3.846353286276738*^9, 
   3.8463553513671637`*^9, 3.846355428844103*^9, 3.8463555218930826`*^9, 
   3.846355618185998*^9, 3.846498561241356*^9, 3.846498944872821*^9, 
   3.8526840488712993`*^9, 3.8526840801209292`*^9, 3.8530872250845003`*^9, 
   3.8531619191081843`*^9, 3.853163485711999*^9, 3.853190714226123*^9, 
   3.854533960811447*^9},
 FontSize->12,
 CellLabel->"Out[95]=",ExpressionUUID->"792a35a2-bbf4-4a8b-bfb9-849c4b944542"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB011", "=", " ", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]011", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]011", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
  3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446150777267275`*^9, 
  3.8446151075611277`*^9}, {3.844650371753048*^9, 3.844650377416473*^9}, {
  3.8525938684728127`*^9, 3.852593912019365*^9}, {3.8525960780674105`*^9, 
  3.852596129076535*^9}},
 FontSize->12,
 CellLabel->"In[96]:=",ExpressionUUID->"8a87c960-2a77-4e15-8cbf-abd4559b0fba"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.5100697232983947`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4142135623730951`"}], "-", 
        RowBox[{"2.000000000000001`", " ", "p"}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "0.08838834764831843`"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "0.4142135623730951`"}], "-", 
          RowBox[{"2.000000000000001`", " ", "p"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"0.5100697232983951`", " ", 
      RowBox[{"(", 
       RowBox[{"2.414213562373093`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.9999999999999984`", " ", "p"}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.0883883476483185`", " ", 
        RowBox[{"(", 
         RowBox[{"2.414213562373093`", "\[VeryThinSpace]", "-", 
          RowBox[{"1.9999999999999984`", " ", "p"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8446149280741124`*^9, 3.844615112952981*^9, 
  3.844649516586658*^9, 3.844650378321192*^9, 3.844651247077979*^9, 
  3.8446837715911627`*^9, 3.8446981739564915`*^9, 3.84473307534954*^9, 
  3.844733368600477*^9, 3.844981130351883*^9, 3.8463515929485645`*^9, 
  3.8464985613453183`*^9, 3.8526840489310603`*^9, 3.852684080165949*^9, 
  3.8530872251795464`*^9, 3.8531619191947503`*^9, 3.8531634857979994`*^9, 
  3.8531907143221226`*^9, 3.8545339610267105`*^9},
 FontSize->12,
 CellLabel->"Out[96]=",ExpressionUUID->"439546d9-ce4d-4c9d-8d52-0c3384c9703c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"0", " ", "ZX"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"0", " ", "Z"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442572181314173`*^9, 3.844257220502931*^9}},
 FontSize->12,
 CellLabel->"In[97]:=",ExpressionUUID->"7b5932c5-c35e-4fda-a740-da75a16ab552"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]100", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.8442572406091967`*^9, 
   3.8442572629278917`*^9}, {3.8442573758898716`*^9, 3.844257402068078*^9}, 
   3.8446116443983383`*^9},
 FontSize->12,
 CellLabel->"In[98]:=",ExpressionUUID->"8bb3f3f7-22a6-4a90-9738-7445f0e2afae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.08838834764831847`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.0883883476483184`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.0883883476483184`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.08838834764831847`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.08838834764831847`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.0883883476483184`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.0883883476483184`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.08838834764831847`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.844257267566615*^9, {3.8442573785385866`*^9, 
   3.844257402987078*^9}, 3.844604526829921*^9, 3.8446115502499447`*^9, 
   3.844611694527075*^9, 3.8446495176776733`*^9, 3.8446512484489975`*^9, 
   3.844683772820679*^9, 3.8446981753404913`*^9, 3.8447330778811307`*^9, 
   3.8447333695074897`*^9, 3.844981131812791*^9, 3.846351594344533*^9, 
   3.8464985635413184`*^9, {3.8526840519842653`*^9, 3.852684080224064*^9}, 
   3.853087225301566*^9, 3.853161919328255*^9, 3.853163485927998*^9, 
   3.853190714463122*^9, 3.8545339614125752`*^9},
 FontSize->12,
 CellLabel->"Out[98]=",ExpressionUUID->"caff6453-68ec-4e27-9773-4a64c81abe44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]100BC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]100", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]100", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]100BC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]100BC", "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Rho]100AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]100", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]100", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]100AB", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]100AB", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]100AC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]100", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]100", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]100AC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]100AC", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]100BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]100BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]100BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]100BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]100AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]100AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]100", "=", 
    RowBox[{"Eigenvalues", "[", "\[Rho]100", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"UBd100", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]100AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100BC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100BC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100BC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100BC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AB", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AB", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AB", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]100AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]100AB", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]100", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]100", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
      "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"UB100", "=", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]100", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]100", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.852596139588763*^9, 3.852596145004781*^9}, {
  3.8525962012285547`*^9, 3.8525962299122143`*^9}, {3.8525962633605237`*^9, 
  3.85259628374006*^9}, {3.8525963360410056`*^9, 3.8525963760519075`*^9}, {
  3.852596449744416*^9, 3.8525964883420005`*^9}, {3.8531634117708254`*^9, 
  3.8531634233835583`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"f25dfad1-4508-4cce-876c-be515b7973fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.35355339059327373`"}], "+", 
         RowBox[{"0.17677669529663695`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.3535533905932739`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.1767766952966368`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.3535533905932739`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.1767766952966368`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.35355339059327373`"}], "+", 
         RowBox[{"0.17677669529663695`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853087225388513*^9, 3.853161919428254*^9, 3.853163486014999*^9, 
   3.8531907145671234`*^9, 3.85453396182768*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"6b8cee8f-7379-4f13-884d-bdfb86ff80be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.1767766952966368`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730952`"}], "-", 
      RowBox[{"2.0000000000000018`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.1767766952966368`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730952`"}], "-", 
      RowBox[{"2.0000000000000018`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.17677669529663695`", " ", 
    RowBox[{"(", 
     RowBox[{"2.414213562373094`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.17677669529663695`", " ", 
    RowBox[{"(", 
     RowBox[{"2.414213562373094`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853087225388513*^9, 3.853161919428254*^9, 3.853163486014999*^9, 
   3.8531907145671234`*^9, 3.854533961838042*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"5e584136-0f0f-4b62-80d6-7e600a1ae9d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853087225388513*^9, 3.853161919428254*^9, 3.853163486014999*^9, 
   3.8531907145671234`*^9, 3.8545339618442497`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"050f3840-7925-4b0c-ae68-9d02f5c11d65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853087225388513*^9, 3.853161919428254*^9, 3.853163486014999*^9, 
   3.8531907145671234`*^9, 3.8545339618517094`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"0b7d3e83-17cd-43c6-a815-f18e690d1744"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853087225388513*^9, 3.853161919428254*^9, 3.853163486014999*^9, 
   3.8531907145671234`*^9, 3.8545339618593464`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"e9270ee7-4f1c-4547-8fbe-eb748d20fa2e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853087225388513*^9, 3.853161919428254*^9, 3.853163486014999*^9, 
   3.8531907145671234`*^9, 3.8545339618657503`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"919dffeb-ad48-4f1d-b6a0-441acd7e3c1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853087225388513*^9, 3.853161919428254*^9, 3.853163486014999*^9, 
   3.8531907145671234`*^9, 3.8545339618699417`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"811a7312-964a-49fd-831f-41b249cfc7d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853087225388513*^9, 3.853161919428254*^9, 3.853163486014999*^9, 
   3.8531907145671234`*^9, 3.854533961874159*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"45938512-ef5b-409c-8e72-d597479d2a7c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853087225388513*^9, 3.853161919428254*^9, 3.853163486014999*^9, 
   3.8531907145671234`*^9, 3.8545339618808045`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"dfa7278d-2039-4b04-9a0c-5767370d8a3d"],

Cell[BoxData[
 RowBox[{"4.`", "\[VeryThinSpace]", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.21127779714608694`"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.02013944659679`"}], "+", 
        RowBox[{"0.5100697232983945`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.35355339059327395`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.1767766952966368`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.4225555942921739`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2.04027889319358`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.020139446596789`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.17677669529663698`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.0883883476483184`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.462834487485753`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2.040278893193579`"}], "+", 
        RowBox[{"1.02013944659679`", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.17677669529663687`"}], "+", 
        RowBox[{"0.08838834764831847`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.2314172437428765`"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.0201394465967895`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.510069723298395`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.35355339059327373`"}], "+", 
        RowBox[{"0.17677669529663695`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853087225388513*^9, 3.853161919428254*^9, 3.853163486014999*^9, 
   3.8531907145671234`*^9, 3.8545339620753713`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"f73b0903-a126-4ae7-8e7b-bdc7928dcfdc"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.5100697232983945`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4142135623730952`"}], "-", 
        RowBox[{"2.0000000000000018`", " ", "p"}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "0.0883883476483184`"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "0.4142135623730952`"}], "-", 
          RowBox[{"2.0000000000000018`", " ", "p"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"0.510069723298395`", " ", 
      RowBox[{"(", 
       RowBox[{"2.414213562373094`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.08838834764831847`", " ", 
        RowBox[{"(", 
         RowBox[{"2.414213562373094`", "\[VeryThinSpace]", "-", 
          RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.852684055263336*^9, 3.8526840802736144`*^9}, 
   3.853087225388513*^9, 3.853161919428254*^9, 3.853163486014999*^9, 
   3.8531907145671234`*^9, 3.854533962082819*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"98f0f7d5-dc7d-4077-a5c9-b686d7962f20"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"0", " ", "ZX"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"1", " ", "X"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442572181314173`*^9, 3.844257220502931*^9}, {3.8442635086294355`*^9, 
  3.844263511925114*^9}},
 FontSize->12,
 CellLabel->
  "In[111]:=",ExpressionUUID->"d1ac2625-f6fd-4c0d-8a9a-9c26e84f06f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]101", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "ZX1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "ZX1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.8442572406091967`*^9, 
   3.8442572629278917`*^9}, {3.8442573758898716`*^9, 3.844257402068078*^9}, {
   3.8442635049441605`*^9, 3.844263555796442*^9}, 3.844611642095478*^9},
 FontSize->12,
 CellLabel->
  "In[112]:=",ExpressionUUID->"4444db6f-6ef0-4981-b318-0c807d66e09b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2133883476483184`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.2651650429449553`"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.2651650429449553`", "\[VeryThinSpace]", "-", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.03661165235168154`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{"0.2651650429449554`", "\[VeryThinSpace]", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "0.2651650429449553`"}], "+", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.03661165235168154`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{"0.2651650429449554`", "\[VeryThinSpace]", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "0.2651650429449553`"}], "+", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.2133883476483184`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.2651650429449553`"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.2651650429449553`", "\[VeryThinSpace]", "-", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168154`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{"0.2651650429449554`", "\[VeryThinSpace]", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "0.2651650429449553`"}], "+", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.2133883476483184`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.2651650429449553`"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.2651650429449553`", "\[VeryThinSpace]", "-", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.2133883476483184`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.2651650429449553`"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.2651650429449553`", "\[VeryThinSpace]", "-", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168154`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{"0.2651650429449554`", "\[VeryThinSpace]", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "0.2651650429449553`"}], "+", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.844257267566615*^9, {3.8442573785385866`*^9, 
   3.844257402987078*^9}, 3.8442635611239586`*^9, 3.844604526926921*^9, 
   3.844611550375944*^9, 3.8446116946290965`*^9, 3.844649518055718*^9, 
   3.8446512491449785`*^9, 3.8446837734086833`*^9, 3.844698175917491*^9, 
   3.8447330790563955`*^9, 3.8447333698924885`*^9, 3.8449811324780984`*^9, 
   3.8463515950005293`*^9, 3.8464985642573166`*^9, 3.852684080387212*^9, 
   3.8530872257815933`*^9, 3.853161919809287*^9, 3.8531634863720355`*^9, 
   3.8531907148531227`*^9, 3.8545339623016214`*^9},
 FontSize->12,
 CellLabel->
  "Out[112]=",ExpressionUUID->"086e0d62-59b5-4ff7-814f-fb4a445195f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]101BC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]101", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]101", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]101BC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]101BC", "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Rho]101AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]101", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]101", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]101AB", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]101AB", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]101AC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]101", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]101", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]101AC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]101AC", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]101BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]101BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]101BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]101BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]101AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]101AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]101", "=", 
    RowBox[{"Eigenvalues", "[", "\[Rho]101", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"UBd101", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]101AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101BC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101BC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101BC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101BC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AB", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AB", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AB", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]101AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]101AB", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]101", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]101", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
      "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"UB101", "=", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]101", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]101", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.852596139588763*^9, 3.852596145004781*^9}, {
  3.8525962012285547`*^9, 3.8525962299122143`*^9}, {3.8525962633605237`*^9, 
  3.85259628374006*^9}, {3.8525963360410056`*^9, 3.8525963760519075`*^9}, {
  3.852596534662219*^9, 3.8525965642521744`*^9}, {3.853163395136136*^9, 
  3.853163401558016*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"f90c3dbf-e23f-488e-909c-59f5889e042b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.24999999999999994`", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.24999999999999994`", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.24999999999999994`", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.24999999999999994`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.853087225873565*^9, 
  3.8531619199012527`*^9, 3.8531634864580355`*^9, 3.853190714955123*^9, 
  3.854533962494878*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"1ea3dfe5-4253-4646-a78e-8282aef9bdff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.24999999999999994`", ",", "0.24999999999999994`", ",", 
   "0.24999999999999994`", ",", "0.24999999999999994`"}], "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.853087225873565*^9, 
  3.8531619199012527`*^9, 3.8531634864580355`*^9, 3.853190714955123*^9, 
  3.8545339625003242`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"a2524d67-cde1-4ac6-95db-fda7f6d83196"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.24999999999999994`", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.24999999999999994`", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.24999999999999994`", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.24999999999999994`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.853087225873565*^9, 
  3.8531619199012527`*^9, 3.8531634864580355`*^9, 3.853190714955123*^9, 
  3.854533962506616*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"eacb0101-dbe7-4162-9a30-9b274ae25a62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.24999999999999994`", ",", "0.24999999999999994`", ",", 
   "0.24999999999999994`", ",", "0.24999999999999994`"}], "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.853087225873565*^9, 
  3.8531619199012527`*^9, 3.8531634864580355`*^9, 3.853190714955123*^9, 
  3.854533962513219*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"e457ec13-a9e3-4f56-bdc6-371dbbaa487a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.24999999999999994`", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.24999999999999994`", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.24999999999999994`", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.24999999999999994`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.853087225873565*^9, 
  3.8531619199012527`*^9, 3.8531634864580355`*^9, 3.853190714955123*^9, 
  3.854533962519557*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"981c4a03-a12a-41ff-9763-491db3167f6c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.24999999999999994`", ",", "0.24999999999999994`", ",", 
   "0.24999999999999994`", ",", "0.24999999999999994`"}], "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.853087225873565*^9, 
  3.8531619199012527`*^9, 3.8531634864580355`*^9, 3.853190714955123*^9, 
  3.8545339625243006`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"c8d4feef-dd22-4ce0-a460-1a02f501a527"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999999`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.853087225873565*^9, 
  3.8531619199012527`*^9, 3.8531634864580355`*^9, 3.853190714955123*^9, 
  3.854533962529132*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"5b77b5bf-dbc4-4213-b12c-81ddf3b5af7b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999999`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.853087225873565*^9, 
  3.8531619199012527`*^9, 3.8531634864580355`*^9, 3.853190714955123*^9, 
  3.85453396253308*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"3afe8af2-1837-4f17-86e0-600ec4aed6c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999999`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.853087225873565*^9, 
  3.8531619199012527`*^9, 3.8531634864580355`*^9, 3.853190714955123*^9, 
  3.854533962538902*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"aa8e3332-557d-4659-8408-851f239c8a29"],

Cell[BoxData[
 RowBox[{"6.`", "\[VeryThinSpace]", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.4628344874857526`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3.0604183397903686`"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3.0604183397903686`", "\[VeryThinSpace]", "-", 
           RowBox[{"1.0201394465967895`", " ", "p"}]}], ")"}], " ", "p"}]}], 
       ")"}]}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.2133883476483184`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.2651650429449553`"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.2651650429449553`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}], 
       ")"}]}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.4225555942921736`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"3.0604183397903695`", "\[VeryThinSpace]", "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3.0604183397903677`"}], "+", 
           RowBox[{"1.0201394465967892`", " ", "p"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.03661165235168154`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"0.2651650429449554`", "\[VeryThinSpace]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "0.2651650429449553`"}], "+", 
           RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}], 
       ")"}]}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.853087225873565*^9, 
  3.8531619199012527`*^9, 3.8531634864580355`*^9, 3.853190714955123*^9, 
  3.8545339625451856`*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"d12319e3-ab8f-4c38-a62b-aba3839e73d3"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.5100697232983947`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2.414213562373095`"}], "+", 
        RowBox[{"3.`", " ", "p"}], "-", 
        RowBox[{"3.`", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "3"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "0.08838834764831843`"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2.414213562373095`"}], "+", 
          RowBox[{"3.`", " ", "p"}], "-", 
          RowBox[{"3.`", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "3"]}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"0.5100697232983947`", " ", 
      RowBox[{"(", 
       RowBox[{"0.41421356237309487`", "\[VeryThinSpace]", "+", 
        RowBox[{"3.0000000000000013`", " ", "p"}], "-", 
        RowBox[{"3.`", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "3"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.08838834764831843`", " ", 
        RowBox[{"(", 
         RowBox[{"0.41421356237309487`", "\[VeryThinSpace]", "+", 
          RowBox[{"3.0000000000000013`", " ", "p"}], "-", 
          RowBox[{"3.`", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "3"]}]}], ")"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8526840804332542`*^9, 3.853087225873565*^9, 
  3.8531619199012527`*^9, 3.8531634864580355`*^9, 3.853190714955123*^9, 
  3.854533962550619*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"d9bde413-6c94-43d9-b5c6-49434a04b446"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"1", " ", "XZ"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"0", " ", "Z"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442572181314173`*^9, 3.844257220502931*^9}, {3.8442658652067256`*^9, 
  3.844265879405806*^9}},
 FontSize->12,
 CellLabel->
  "In[125]:=",ExpressionUUID->"231dec90-32cf-4729-8804-fc1d3b57aa87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]110", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.8442572406091967`*^9, 
   3.8442572629278917`*^9}, {3.8442573758898716`*^9, 3.844257402068078*^9}, {
   3.844265863135729*^9, 3.844265898340601*^9}, 3.8446116339043407`*^9},
 FontSize->12,
 CellLabel->
  "In[126]:=",ExpressionUUID->"dda20c96-7f18-4095-9f1d-11d17a61ec59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.08838834764831847`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.0883883476483184`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.0883883476483184`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.08838834764831847`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.08838834764831847`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.0883883476483184`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.17677669529663695`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.0883883476483184`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.17677669529663687`"}], "+", 
         RowBox[{"0.08838834764831847`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.844257267566615*^9, {3.8442573785385866`*^9, 
   3.844257402987078*^9}, 3.844265907237789*^9, 3.844604527023921*^9, 
   3.844611550477944*^9, 3.844611694709077*^9, 3.8446495184238043`*^9, 
   3.8446512498409767`*^9, 3.844683773964678*^9, 3.8446981765154915`*^9, 
   3.8447330802544327`*^9, 3.8447333703145046`*^9, 3.8449811331611*^9, 
   3.846351595702529*^9, 3.846498565041185*^9, 3.8526840807433324`*^9, 
   3.8530872262004857`*^9, 3.853161920234293*^9, 3.8531634867179995`*^9, 
   3.8531907151501226`*^9, 3.8545339627920504`*^9},
 FontSize->12,
 CellLabel->
  "Out[126]=",ExpressionUUID->"425c0bec-4946-47df-aa6c-a117c11baff8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]110BC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]110", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]110", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]110BC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]110BC", "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Rho]110AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]110", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]110", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]110AB", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]110AB", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]110AC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]110", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]110", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]110AC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]110AC", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]110BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]110BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]110BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]110BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]110AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]110AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]110", "=", 
    RowBox[{"Eigenvalues", "[", "\[Rho]110", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"UBd110", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]110AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110BC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110BC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110BC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110BC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AB", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AB", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AB", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]110AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]110AB", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]110", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]110", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
      "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"UB100", "=", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]110", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]110", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.852596139588763*^9, 3.852596145004781*^9}, {
  3.8525962012285547`*^9, 3.8525962299122143`*^9}, {3.8525962633605237`*^9, 
  3.85259628374006*^9}, {3.8525963360410056`*^9, 3.8525963760519075`*^9}, {
  3.852596603312986*^9, 3.852596617314069*^9}, {3.8525966885763392`*^9, 
  3.852596692826054*^9}, {3.8531633695722094`*^9, 3.853163375845193*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"6e800218-0553-4ba7-bee9-c5bbf4407005"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.35355339059327373`"}], "+", 
         RowBox[{"0.17677669529663695`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.3535533905932739`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.1767766952966368`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.3535533905932739`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.1767766952966368`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.35355339059327373`"}], "+", 
         RowBox[{"0.17677669529663695`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853087226287485*^9, 
  3.853161920329294*^9, 3.8531633775658307`*^9, 3.8531634868049994`*^9, 
  3.853190715248122*^9, 3.85453396298757*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"4c987697-5892-415c-bc85-0eb46c3aa123"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.1767766952966368`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730952`"}], "-", 
      RowBox[{"2.0000000000000018`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.1767766952966368`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.4142135623730952`"}], "-", 
      RowBox[{"2.0000000000000018`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.17677669529663695`", " ", 
    RowBox[{"(", 
     RowBox[{"2.414213562373094`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.17677669529663695`", " ", 
    RowBox[{"(", 
     RowBox[{"2.414213562373094`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853087226287485*^9, 
  3.853161920329294*^9, 3.8531633775658307`*^9, 3.8531634868049994`*^9, 
  3.853190715248122*^9, 3.85453396299782*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"ca3e6a80-e668-434e-a8c0-4a854e66a467"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853087226287485*^9, 
  3.853161920329294*^9, 3.8531633775658307`*^9, 3.8531634868049994`*^9, 
  3.853190715248122*^9, 3.854533963001357*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"3ae4d379-eda7-4164-bf9e-ef73bd6adce2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853087226287485*^9, 
  3.853161920329294*^9, 3.8531633775658307`*^9, 3.8531634868049994`*^9, 
  3.853190715248122*^9, 3.8545339630092688`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"079664c1-391b-4afd-91d7-3e1943145cfc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853087226287485*^9, 
  3.853161920329294*^9, 3.8531633775658307`*^9, 3.8531634868049994`*^9, 
  3.853190715248122*^9, 3.8545339630140524`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"c8e89e86-54c4-4bca-bd2c-b81f29c059a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853087226287485*^9, 
  3.853161920329294*^9, 3.8531633775658307`*^9, 3.8531634868049994`*^9, 
  3.853190715248122*^9, 3.8545339630192814`*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"ddbbfbcb-2427-451d-b5e9-973c697256e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853087226287485*^9, 
  3.853161920329294*^9, 3.8531633775658307`*^9, 3.8531634868049994`*^9, 
  3.853190715248122*^9, 3.854533963024436*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"9032302a-5c8d-4475-9c9d-105c095b3a92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853087226287485*^9, 
  3.853161920329294*^9, 3.8531633775658307`*^9, 3.8531634868049994`*^9, 
  3.853190715248122*^9, 3.8545339630309925`*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"df21d6fc-9a14-4660-884d-feb1c2ada71e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853087226287485*^9, 
  3.853161920329294*^9, 3.8531633775658307`*^9, 3.8531634868049994`*^9, 
  3.853190715248122*^9, 3.8545339630358734`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"f1bb032e-3b51-4ee6-93cf-b51f77ee3d4c"],

Cell[BoxData[
 RowBox[{"4.`", "\[VeryThinSpace]", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.21127779714608694`"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.02013944659679`"}], "+", 
        RowBox[{"0.5100697232983945`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.07322330470336312`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.35355339059327395`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.1767766952966368`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.4225555942921739`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2.04027889319358`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.020139446596789`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.03661165235168156`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.17677669529663698`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.0883883476483184`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.462834487485753`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2.040278893193579`"}], "+", 
        RowBox[{"1.02013944659679`", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.21338834764831843`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.17677669529663687`"}], "+", 
        RowBox[{"0.08838834764831847`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.2314172437428765`"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.0201394465967895`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.510069723298395`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.42677669529663687`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.35355339059327373`"}], "+", 
        RowBox[{"0.17677669529663695`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853087226287485*^9, 
  3.853161920329294*^9, 3.8531633775658307`*^9, 3.8531634868049994`*^9, 
  3.853190715248122*^9, 3.854533963045645*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"5237c469-88a3-4598-915c-f692d1759169"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.5100697232983945`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4142135623730952`"}], "-", 
        RowBox[{"2.0000000000000018`", " ", "p"}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "0.0883883476483184`"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "0.4142135623730952`"}], "-", 
          RowBox[{"2.0000000000000018`", " ", "p"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"0.510069723298395`", " ", 
      RowBox[{"(", 
       RowBox[{"2.414213562373094`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.08838834764831847`", " ", 
        RowBox[{"(", 
         RowBox[{"2.414213562373094`", "\[VeryThinSpace]", "-", 
          RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.852684080793805*^9, 3.853087226287485*^9, 
  3.853161920329294*^9, 3.8531633775658307`*^9, 3.8531634868049994`*^9, 
  3.853190715248122*^9, 3.854533963052738*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"753890a5-91c9-4341-9e75-1dd58d09650a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"1", " ", "XZ"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"1", " ", "X"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442572181314173`*^9, 3.844257220502931*^9}, {3.8442658652067256`*^9, 
  3.844265879405806*^9}, {3.8442659374020004`*^9, 3.844265940254052*^9}},
 FontSize->12,
 CellLabel->
  "In[139]:=",ExpressionUUID->"aa1aa589-1b11-4714-ac2d-d429506cc944"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]111", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "XZ1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "XZ1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
  3.844252478086526*^9, 3.84425258866258*^9}, {3.8442572406091967`*^9, 
  3.8442572629278917`*^9}, {3.8442573758898716`*^9, 3.844257402068078*^9}, {
  3.844265863135729*^9, 3.844265898340601*^9}, {3.8442659320849123`*^9, 
  3.8442659809417953`*^9}, {3.8446116268563223`*^9, 3.8446116276612988`*^9}},
 FontSize->12,
 CellLabel->
  "In[140]:=",ExpressionUUID->"90d01412-0c9b-4322-8fdb-4893d81320ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.03661165235168154`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{"0.2651650429449554`", "\[VeryThinSpace]", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "0.2651650429449553`"}], "+", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.2133883476483184`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.2651650429449553`"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.2651650429449553`", "\[VeryThinSpace]", "-", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.2133883476483184`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.2651650429449553`"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.2651650429449553`", "\[VeryThinSpace]", "-", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168154`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{"0.2651650429449554`", "\[VeryThinSpace]", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "0.2651650429449553`"}], "+", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.2133883476483184`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.2651650429449553`"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.2651650429449553`", "\[VeryThinSpace]", "-", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168154`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{"0.2651650429449554`", "\[VeryThinSpace]", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "0.2651650429449553`"}], "+", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.03661165235168154`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{"0.2651650429449554`", "\[VeryThinSpace]", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "0.2651650429449553`"}], "+", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.2133883476483184`", "\[VeryThinSpace]", "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.2651650429449553`"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.2651650429449553`", "\[VeryThinSpace]", "-", 
            RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}],
         ")"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.844257267566615*^9, {3.8442573785385866`*^9, 
   3.844257402987078*^9}, 3.844265907237789*^9, 3.844265993651573*^9, 
   3.844604527117924*^9, 3.8446115505869446`*^9, 3.844611694801096*^9, 
   3.8446495185558014`*^9, 3.8446512504469967`*^9, 3.8446837745229063`*^9, 
   3.84469817709949*^9, 3.84473308141645*^9, 3.8447333707425027`*^9, 
   3.8449811338321905`*^9, 3.8463515964865856`*^9, 3.846498565773452*^9, 
   3.852684080895262*^9, 3.8530872265694866`*^9, 3.853161920602293*^9, 
   3.853163487059038*^9, 3.853190715419123*^9, 3.854533963512576*^9},
 FontSize->12,
 CellLabel->
  "Out[140]=",ExpressionUUID->"e185a6f8-76d1-4c06-8d88-cc02920ff79a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]111BC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]111", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]111", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]111BC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]111BC", "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Rho]111AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]111", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]111", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]111AB", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]111AB", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]111AC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]111", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]111", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]111AC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]111AC", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]111BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]111BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]111BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]111BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]111AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]111AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]111", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]111", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UBd111", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]111AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111BC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111BC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111BC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111BC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AB", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AB", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AB", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]111AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]111AB", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]111", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]111", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
      "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"UB111", "=", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]111", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]111", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.852596139588763*^9, 3.852596145004781*^9}, {
   3.8525962012285547`*^9, 3.8525962299122143`*^9}, {3.8525962633605237`*^9, 
   3.85259628374006*^9}, {3.8525963360410056`*^9, 3.8525963760519075`*^9}, {
   3.852596670502709*^9, 3.852596700088955*^9}, 3.8531631353842273`*^9, {
   3.853163206376501*^9, 3.853163206685291*^9}, {3.8531632616556625`*^9, 
   3.853163266217323*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"7180d6a2-3be9-46af-a946-2efba8ccac88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.24999999999999994`", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.24999999999999994`", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.24999999999999994`", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.24999999999999994`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.8530872266534863`*^9, 
  3.8531619206922965`*^9, 3.8531631364121532`*^9, 3.8531632125793047`*^9, 
  3.853163270092096*^9, 3.8531634871470003`*^9, 3.853190715516123*^9, 
  3.8545339636823797`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"5f617074-d563-44cd-a307-ae7cf659db2e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.24999999999999994`", ",", "0.24999999999999994`", ",", 
   "0.24999999999999994`", ",", "0.24999999999999994`"}], "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.8530872266534863`*^9, 
  3.8531619206922965`*^9, 3.8531631364121532`*^9, 3.8531632125793047`*^9, 
  3.853163270092096*^9, 3.8531634871470003`*^9, 3.853190715516123*^9, 
  3.8545339636891427`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"3ef7ede3-8de2-452e-ab89-1840126cfff9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.24999999999999994`", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.24999999999999994`", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.24999999999999994`", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.24999999999999994`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.8530872266534863`*^9, 
  3.8531619206922965`*^9, 3.8531631364121532`*^9, 3.8531632125793047`*^9, 
  3.853163270092096*^9, 3.8531634871470003`*^9, 3.853190715516123*^9, 
  3.854533963695071*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"616599d4-858c-413c-9ff8-5da30363c5c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.24999999999999994`", ",", "0.24999999999999994`", ",", 
   "0.24999999999999994`", ",", "0.24999999999999994`"}], "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.8530872266534863`*^9, 
  3.8531619206922965`*^9, 3.8531631364121532`*^9, 3.8531632125793047`*^9, 
  3.853163270092096*^9, 3.8531634871470003`*^9, 3.853190715516123*^9, 
  3.8545339637010574`*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"6db4efe2-eb72-4ab5-9aef-88b2c94f4138"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.24999999999999994`", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.24999999999999994`", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.24999999999999994`", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.24999999999999994`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.8530872266534863`*^9, 
  3.8531619206922965`*^9, 3.8531631364121532`*^9, 3.8531632125793047`*^9, 
  3.853163270092096*^9, 3.8531634871470003`*^9, 3.853190715516123*^9, 
  3.85453396370753*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"4cb1d44e-f8ce-4074-bd9c-a09f26b2d8eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.24999999999999994`", ",", "0.24999999999999994`", ",", 
   "0.24999999999999994`", ",", "0.24999999999999994`"}], "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.8530872266534863`*^9, 
  3.8531619206922965`*^9, 3.8531631364121532`*^9, 3.8531632125793047`*^9, 
  3.853163270092096*^9, 3.8531634871470003`*^9, 3.853190715516123*^9, 
  3.854533963712985*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"0030ce6a-27db-45f7-bb5e-03349da34bb1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999999`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.8530872266534863`*^9, 
  3.8531619206922965`*^9, 3.8531631364121532`*^9, 3.8531632125793047`*^9, 
  3.853163270092096*^9, 3.8531634871470003`*^9, 3.853190715516123*^9, 
  3.854533963716998*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"51b0a8e2-a084-4f4d-9865-e9d8381434b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999999`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.8530872266534863`*^9, 
  3.8531619206922965`*^9, 3.8531631364121532`*^9, 3.8531632125793047`*^9, 
  3.853163270092096*^9, 3.8531634871470003`*^9, 3.853190715516123*^9, 
  3.854533963723386*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"b6819edc-319d-41a6-bf78-7a4ab283f01c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999999`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.8530872266534863`*^9, 
  3.8531619206922965`*^9, 3.8531631364121532`*^9, 3.8531632125793047`*^9, 
  3.853163270092096*^9, 3.8531634871470003`*^9, 3.853190715516123*^9, 
  3.8545339637289453`*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"04159111-d5dc-43c8-aa1c-640a948b5ef5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.08838834764831843`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.414213562373095`"}], "+", 
      RowBox[{"3.`", " ", "p"}], "-", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "3"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.08838834764831843`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.414213562373095`"}], "+", 
      RowBox[{"3.`", " ", "p"}], "-", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "3"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.08838834764831843`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.414213562373095`"}], "+", 
      RowBox[{"3.`", " ", "p"}], "-", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "3"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.08838834764831843`"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.414213562373095`"}], "+", 
      RowBox[{"3.`", " ", "p"}], "-", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "3"]}]}], ")"}]}], ",", 
   RowBox[{"0.08838834764831843`", " ", 
    RowBox[{"(", 
     RowBox[{"0.41421356237309487`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.0000000000000013`", " ", "p"}], "-", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "3"]}]}], ")"}]}], ",", 
   RowBox[{"0.08838834764831843`", " ", 
    RowBox[{"(", 
     RowBox[{"0.41421356237309487`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.0000000000000013`", " ", "p"}], "-", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "3"]}]}], ")"}]}], ",", 
   RowBox[{"0.08838834764831843`", " ", 
    RowBox[{"(", 
     RowBox[{"0.41421356237309487`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.0000000000000013`", " ", "p"}], "-", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "3"]}]}], ")"}]}], ",", 
   RowBox[{"0.08838834764831843`", " ", 
    RowBox[{"(", 
     RowBox[{"0.41421356237309487`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.0000000000000013`", " ", "p"}], "-", 
      RowBox[{"3.`", " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "3"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.8530872266534863`*^9, 
  3.8531619206922965`*^9, 3.8531631364121532`*^9, 3.8531632125793047`*^9, 
  3.853163270092096*^9, 3.8531634871470003`*^9, 3.853190715516123*^9, 
  3.854533963739992*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"ff399109-1923-48aa-8e2a-5e14d453fea7"],

Cell[BoxData[
 RowBox[{"6.`", "\[VeryThinSpace]", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.4628344874857526`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3.0604183397903686`"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3.0604183397903686`", "\[VeryThinSpace]", "-", 
           RowBox[{"1.0201394465967895`", " ", "p"}]}], ")"}], " ", "p"}]}], 
       ")"}]}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.2133883476483184`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.2651650429449553`"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.2651650429449553`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}], 
       ")"}]}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.4225555942921736`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"3.0604183397903695`", "\[VeryThinSpace]", "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3.0604183397903677`"}], "+", 
           RowBox[{"1.0201394465967892`", " ", "p"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.03661165235168154`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"0.2651650429449554`", "\[VeryThinSpace]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "0.2651650429449553`"}], "+", 
           RowBox[{"0.08838834764831843`", " ", "p"}]}], ")"}], " ", "p"}]}], 
       ")"}]}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.8530872266534863`*^9, 
  3.8531619206922965`*^9, 3.8531631364121532`*^9, 3.8531632125793047`*^9, 
  3.853163270092096*^9, 3.8531634871470003`*^9, 3.853190715516123*^9, 
  3.8545339637504735`*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"ea5ba35d-6f6c-4511-96fe-bb9c59568e8b"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.5100697232983947`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2.414213562373095`"}], "+", 
        RowBox[{"3.`", " ", "p"}], "-", 
        RowBox[{"3.`", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "3"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "0.08838834764831843`"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2.414213562373095`"}], "+", 
          RowBox[{"3.`", " ", "p"}], "-", 
          RowBox[{"3.`", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "3"]}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"0.5100697232983947`", " ", 
      RowBox[{"(", 
       RowBox[{"0.41421356237309487`", "\[VeryThinSpace]", "+", 
        RowBox[{"3.0000000000000013`", " ", "p"}], "-", 
        RowBox[{"3.`", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "3"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.08838834764831843`", " ", 
        RowBox[{"(", 
         RowBox[{"0.41421356237309487`", "\[VeryThinSpace]", "+", 
          RowBox[{"3.0000000000000013`", " ", "p"}], "-", 
          RowBox[{"3.`", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "3"]}]}], ")"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.85268408097486*^9, 3.8530872266534863`*^9, 
  3.8531619206922965`*^9, 3.8531631364121532`*^9, 3.8531632125793047`*^9, 
  3.853163270092096*^9, 3.8531634871470003`*^9, 3.853190715516123*^9, 
  3.854533963759198*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"022e776e-5926-476c-b33a-54e372ae6063"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"2", " ", "Z"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"0", " ", "Z"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442660541883736`*^9, 3.8442660565904574`*^9}},
 FontSize->12,
 CellLabel->
  "In[153]:=",ExpressionUUID->"e5636fbe-e69e-44d4-aa3b-a1f5bb1425e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]020", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.8442629552834616`*^9, 
   3.84426295682843*^9}, {3.8442660643950605`*^9, 3.8442660898577724`*^9}, 
   3.8446116249193673`*^9},
 FontSize->12,
 CellLabel->
  "In[154]:=",ExpressionUUID->"e03bd87f-8483-4220-a0bb-353f32735a7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.7500000000000003`"}], "+", 
         RowBox[{"0.3750000000000002`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000003`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
      RowBox[{"0.12499999999999997`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000008`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000008`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
      RowBox[{"0.12499999999999997`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000003`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.7500000000000003`"}], "+", 
         RowBox[{"0.3750000000000002`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.8442629578976088`*^9, 3.844266095163348*^9, 
   3.844604527211921*^9, 3.844611550763944*^9, 3.844611694892047*^9, 
   3.8446495187328234`*^9, 3.844651251077978*^9, 3.844683775057678*^9, 
   3.8446981776970015`*^9, 3.844733082561427*^9, 3.844733371128504*^9, 
   3.844981134546406*^9, 3.8463515971355653`*^9, 3.846498566525453*^9, 
   3.852684081108918*^9, 3.8530872268264875`*^9, 3.8531619208632936`*^9, 
   3.853163487322999*^9, 3.853190715698122*^9, 3.854533964159911*^9},
 FontSize->12,
 CellLabel->
  "Out[154]=",ExpressionUUID->"39068894-9610-4754-bc6a-d5830d9174e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]020BC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
       "]"}], ".", "\[Rho]020", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}],
       ".", "\[Rho]020", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463535974608517`*^9, 3.8463536026250033`*^9}},
 FontSize->12,
 CellLabel->
  "In[155]:=",ExpressionUUID->"c6d3ead9-fee5-4117-872c-e8bd9782cd15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5000000000000002`"}], "+", 
         RowBox[{"0.2500000000000001`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000003`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.25`", " ", "p"}]}], ")"}], " ", "p"}], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000003`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.25`", " ", "p"}]}], ")"}], " ", "p"}], ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5000000000000002`"}], "+", 
         RowBox[{"0.2500000000000001`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846353607215872*^9, 
   3.846353810114131*^9, 3.846498566625474*^9, 3.85268408117951*^9, 
   3.8530872269064865`*^9, 3.8531619209502935`*^9, 3.853163487407999*^9, 
   3.853190715792122*^9, 3.8545339644284954`*^9},
 FontSize->12,
 CellLabel->
  "Out[155]=",ExpressionUUID->"344dd180-cf22-4e4b-984f-a13deb6c71a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]020BC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]020BC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352428227372*^9}, {
  3.8463536117147694`*^9, 3.846353613576522*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"8e5641c8-b407-4874-9a7b-48386d58740e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.25`"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.0000000000000013`"}], "+", 
      RowBox[{"1.`", " ", "p"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.25`"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.0000000000000013`"}], "+", 
      RowBox[{"1.`", " ", "p"}]}], ")"}]}], ",", 
   RowBox[{"0.2500000000000001`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
      RowBox[{"2.`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.2500000000000001`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
      RowBox[{"2.`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463536148360305`*^9, 
  3.8463538106251416`*^9, 3.8464985667214527`*^9, 3.852684081242572*^9, 
  3.8530872269824886`*^9, 3.853161921034294*^9, 3.853163487490999*^9, 
  3.853190715887122*^9, 3.8545339647110353`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"081f61e8-8897-44a4-8915-6589ac35b8c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]020AB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]020", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]020", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442672754876204`*^9, 3.844267322288148*^9}, {
   3.844267428122768*^9, 3.8442674372932076`*^9}, {3.8446130849606857`*^9, 
   3.844613092184125*^9}, 3.8446131845564823`*^9, {3.846353620615872*^9, 
   3.84635362484365*^9}},
 FontSize->12,
 CellLabel->
  "In[157]:=",ExpressionUUID->"597766e1-c25c-42d1-99e4-09569a40bba9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5000000000000002`"}], "+", 
         RowBox[{"0.2500000000000002`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000003`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.25000000000000006`", " ", "p"}]}], ")"}], " ", "p"}], ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000003`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.25000000000000006`", " ", "p"}]}], ")"}], " ", "p"}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5000000000000002`"}], "+", 
         RowBox[{"0.2500000000000002`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8442673159338408`*^9, 3.8442673249574165`*^9}, 
   3.8442674417465024`*^9, 3.844604527780921*^9, 3.8446115513059444`*^9, 
   3.844611695375098*^9, 3.8446131174687624`*^9, 3.8446131960667396`*^9, 
   3.844649515693615*^9, 3.844651246124979*^9, 3.844683770694651*^9, 
   3.8446981729634905`*^9, 3.8447330735564365`*^9, 3.844733367987463*^9, 
   3.8449811292492685`*^9, 3.846351591827566*^9, 3.8463536263811474`*^9, 
   3.8463538107002516`*^9, 3.84649856681745*^9, 3.8526840813089085`*^9, 
   3.853087227060486*^9, 3.853161921120303*^9, 3.8531634875779996`*^9, 
   3.8531907159841223`*^9, 3.854533964893112*^9},
 FontSize->12,
 CellLabel->
  "Out[157]=",ExpressionUUID->"24e27b48-aa67-47df-9bbc-37ae6f2b4706"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]020AB", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]020AB", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352445964012*^9}, {
  3.8463536296476984`*^9, 3.846353632223013*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"42f37adb-d5ca-4979-ae3c-653468210694"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.25000000000000006`"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.000000000000001`"}], "+", 
      RowBox[{"1.`", " ", "p"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.25000000000000006`"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.000000000000001`"}], "+", 
      RowBox[{"1.`", " ", "p"}]}], ")"}]}], ",", 
   RowBox[{"0.2500000000000002`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999987`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.2500000000000002`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999987`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8463524289184647`*^9, 3.8463524622889442`*^9, 
  3.8463536332705383`*^9, 3.846353810768303*^9, 3.8464985669134517`*^9, 
  3.852684081369918*^9, 3.853087227135486*^9, 3.8531619212172937`*^9, 
  3.853163487664999*^9, 3.853190716081122*^9, 3.854533965087355*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"1b01fd1c-ffca-426c-a95f-b80644245dc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]020AC", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]020", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]020", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8442669265731726`*^9, 3.8442669728627586`*^9}, {
   3.8442671229361115`*^9, 3.844267148674163*^9}, {3.844267188215435*^9, 
   3.844267249325435*^9}, {3.844267424294842*^9, 3.844267435338253*^9}, {
   3.8446130759726706`*^9, 3.844613082326954*^9}, 3.8446131865272923`*^9, {
   3.8463516415463047`*^9, 3.8463516708819265`*^9}, {3.846353655573787*^9, 
   3.8463536597599964`*^9}},
 FontSize->12,
 CellLabel->
  "In[159]:=",ExpressionUUID->"1c3ba3f6-b4c1-4be9-8972-e435773865d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5000000000000002`"}], "+", 
         RowBox[{"0.2500000000000002`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000003`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.2500000000000001`", " ", "p"}]}], ")"}], " ", "p"}], ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000003`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.2500000000000001`", " ", "p"}]}], ")"}], " ", "p"}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5000000000000002`"}], "+", 
         RowBox[{"0.2500000000000002`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8442669426725707`*^9, 3.8442669816475954`*^9, {3.8442671298750114`*^9, 
   3.8442671503096666`*^9}, {3.844267198720899*^9, 3.8442672500069523`*^9}, 
   3.844267439371153*^9, 3.8446045277039223`*^9, 3.844611551228945*^9, 
   3.8446116953080964`*^9, 3.844613117361617*^9, 3.844613195623042*^9, 
   3.8446495156176414`*^9, 3.8446512460399785`*^9, 3.844683770624652*^9, 
   3.844698172879492*^9, 3.8447330733834133`*^9, 3.8447333679304647`*^9, 
   3.844981129165253*^9, 3.8463515917375827`*^9, 3.846351674304371*^9, 
   3.846353661208516*^9, 3.8463538108362494`*^9, 3.8464985670174522`*^9, 
   3.852684081478937*^9, 3.853087227211487*^9, 3.853161921300293*^9, 
   3.853163487765999*^9, 3.8531907161811223`*^9, 3.854533965210784*^9},
 FontSize->12,
 CellLabel->
  "Out[159]=",ExpressionUUID->"27f3bc44-5c9f-4057-9e8d-31897bbb06b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]020AC", "=", 
  RowBox[{"Eigenvalues", "[", "\[Rho]020AC", "]"}]}]], "Input",
 CellChangeTimes->{{3.846352404448094*^9, 3.846352458380713*^9}, {
  3.8463536729439335`*^9, 3.8463536753840227`*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"29899c40-dd97-41da-a50f-660221b6a2ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.2500000000000001`"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.0000000000000004`"}], "+", 
      RowBox[{"1.`", " ", "p"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.2500000000000001`"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.0000000000000004`"}], "+", 
      RowBox[{"1.`", " ", "p"}]}], ")"}]}], ",", 
   RowBox[{"0.2500000000000002`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999987`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.2500000000000002`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999987`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999991`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8463524289184647`*^9, 3.8463524647515564`*^9, {3.8463536632084537`*^9, 
   3.846353678187615*^9}, 3.8463538109082513`*^9, 3.846498567113451*^9, 
   3.852684081555894*^9, 3.853087227301485*^9, 3.8531619213842955`*^9, 
   3.853163487851*^9, 3.853190716298123*^9, 3.854533965378211*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"d96754d1-74ee-42c3-a923-61babb7abfbc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]020BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]020BC", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267000620784*^9, 3.844267044370624*^9}, 
   3.8442671250951614`*^9, {3.844604578004983*^9, 3.844604580409318*^9}, {
   3.844613096417437*^9, 3.8446131099679537`*^9}, 3.8446131814183965`*^9, {
   3.846353668837264*^9, 3.846353696532898*^9}},
 FontSize->12,
 CellLabel->
  "In[161]:=",ExpressionUUID->"fee60725-b67c-430b-b618-0fe99f4764d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000001`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000001`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844267037522113*^9, 3.844267044998051*^9}, {
   3.8442671325505557`*^9, 3.844267154255332*^9}, {3.8442672009366703`*^9, 
   3.8442672537060633`*^9}, 3.844267444199465*^9, 3.8446045278599205`*^9, 
   3.844604593068783*^9, 3.8446115513809443`*^9, 3.844611695441079*^9, 
   3.8446131175307627`*^9, 3.844613196127613*^9, 3.8446495157646337`*^9, 
   3.8446512462059784`*^9, 3.844683770768651*^9, 3.844698173047491*^9, 
   3.844733073711458*^9, 3.844733368041462*^9, 3.8449811293212132`*^9, 
   3.8463515919155283`*^9, 3.8463538109802513`*^9, 3.846498567233451*^9, 
   3.8526840816260834`*^9, 3.853087227375486*^9, 3.853161921468293*^9, 
   3.8531634879379992`*^9, 3.853190716393122*^9, 3.8545339655051813`*^9},
 FontSize->12,
 CellLabel->
  "Out[161]=",ExpressionUUID->"0b592c2a-085b-42d9-97f4-8f0ae010193e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]020BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]020BC", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.844267065356526*^9, 3.844267127610202*^9}, {
   3.844604582968546*^9, 3.844604590585753*^9}, {3.844613098891167*^9, 
   3.844613107325963*^9}, 3.8446131794571257`*^9, {3.8463536705828357`*^9, 
   3.8463536950174904`*^9}},
 FontSize->12,
 CellLabel->
  "In[162]:=",ExpressionUUID->"a135a2cd-52d6-49d7-ad56-a1bd80e96d8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000001`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000001`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267099663314*^9, {3.8442671354078984`*^9, 3.844267157521298*^9}, {
   3.8442672036950226`*^9, 3.844267257493291*^9}, 3.8442674463204117`*^9, 
   3.844604527939921*^9, 3.844604594965831*^9, 3.8446115514459457`*^9, 
   3.844611695506096*^9, 3.8446131175947633`*^9, 3.8446131961965857`*^9, 
   3.844649515854675*^9, 3.8446512462869787`*^9, 3.8446837708436513`*^9, 
   3.8446981731304913`*^9, 3.844733073868461*^9, 3.844733368091462*^9, 
   3.8449811294052124`*^9, 3.8463515920035286`*^9, 3.84635381105227*^9, 
   3.846498567329873*^9, 3.85268408169691*^9, 3.853087227450487*^9, 
   3.8531619215542955`*^9, 3.8531634880199995`*^9, 3.8531907164911227`*^9, 
   3.8545339657650013`*^9},
 FontSize->12,
 CellLabel->
  "Out[162]=",ExpressionUUID->"e99c96e8-25cf-4c2c-ac93-3fee5ca1a4f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]020AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]020AB", 
     ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.8442673390463066`*^9, 3.844267344758537*^9}, {
  3.8446045859207773`*^9, 3.8446045885035543`*^9}, {3.844613102394989*^9, 
  3.8446131054459486`*^9}, {3.844613145519075*^9, 3.844613169758703*^9}, {
  3.846353686432003*^9, 3.8463536935124955`*^9}},
 FontSize->12,
 CellLabel->
  "In[163]:=",ExpressionUUID->"e625fe0e-75c0-468a-a305-038e44117489"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5000000000000001`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5000000000000001`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.844267350171671*^9, 3.8442674489242215`*^9, 3.84460452801692*^9, 
   3.844604597439324*^9, 3.8446115515129457`*^9, 3.844611695608096*^9, 
   3.8446131176557612`*^9, {3.844613149582357*^9, 3.844613196256631*^9}, 
   3.844649515926675*^9, 3.8446512463729787`*^9, 3.8446837709176517`*^9, 
   3.844698173227492*^9, 3.8447330740234604`*^9, 3.844733368139464*^9, 
   3.8449811294915123`*^9, 3.8463515920895433`*^9, 3.846353811127284*^9, 
   3.846498567437874*^9, 3.852684081760025*^9, 3.8530872275244875`*^9, 
   3.853161921638294*^9, 3.8531634881049995`*^9, 3.853190716589123*^9, 
   3.8545339660418525`*^9},
 FontSize->12,
 CellLabel->
  "Out[163]=",ExpressionUUID->"2c9f53ee-c27f-4bd3-a700-360f1e694e75"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]020", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]020", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844614787902005*^9, 3.8446148188553514`*^9}, {
  3.8463537017303753`*^9, 3.846353703356492*^9}, {3.8463538144471827`*^9, 
  3.8463538181838584`*^9}},
 FontSize->12,
 CellLabel->
  "In[164]:=",ExpressionUUID->"defac24b-2b66-4ab2-a2e5-3c91e15f39af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UBd020", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Lambda]020AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020AC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020AC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020AC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020BC", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020BC", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020BC", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020BC", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020AB", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020AB", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020AB", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Lambda]020AB", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"\[Lambda]020AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "5", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "8", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]020", "[", 
            RowBox[{"[", "6", "]"}], "]"}], "*", 
           RowBox[{"Log2", "[", 
            RowBox[{"\[Lambda]020", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
     "Chop"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8446147533830595`*^9, 3.8446147578622336`*^9}, {
   3.8446148248706656`*^9, 3.844614925475551*^9}, {3.8446503838965616`*^9, 
   3.844650394120493*^9}, {3.846352488950621*^9, 3.846352657375533*^9}, {
   3.846352725774949*^9, 3.8463528791060953`*^9}, {3.8463532420973873`*^9, 
   3.84635328334816*^9}, {3.846353705670844*^9, 3.8463537979878902`*^9}, 
   3.846498540570577*^9},
 FontSize->12,
 CellLabel->
  "In[165]:=",ExpressionUUID->"382471a6-16d0-474d-a3af-03ccc88161f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.4426950408889643`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.7213475204444821`", " ", "p"}]}], ")"}], " ", "p", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2.`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.`", " ", "p"}]}], ")"}], " ", "p"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4.440892098500627`*^-16"}], "+", 
     RowBox[{"2.220446049250313`*^-16", " ", "p"}]}], ")"}], " ", "p", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2.0000000000000018`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.`", " ", "p"}]}], ")"}], " ", "p"}], "]"}]}], "+", 
  RowBox[{"p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2.0000000000000004`"}], "+", 
     RowBox[{"1.`", " ", "p"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2.5000000000000004`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.7213475204444819`", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.5000000000000003`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.2500000000000001`", " ", "p"}]}], ")"}], " ", "p"}], 
       "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.4426950408889638`"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.4426950408889638`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.7213475204444819`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.5000000000000002`"}], "+", 
        RowBox[{"0.2500000000000001`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2.8853900817779277`"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2.8853900817779277`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.442695040888964`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.5000000000000002`"}], "+", 
        RowBox[{"0.2500000000000002`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.8853900817779268`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4.3280851226668915`"}], "+", 
        RowBox[{"2.164042561333446`", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.7500000000000003`"}], "+", 
        RowBox[{"0.3750000000000002`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8446149280741124`*^9, 3.8446495160086555`*^9, 3.844650394882233*^9, 
   3.844651246475979*^9, 3.8446837710181637`*^9, 3.844698173322492*^9, 
   3.844733074201442*^9, 3.8447333682054634`*^9, 3.8449811295885324`*^9, 
   3.84635159221457*^9, 3.8463526155646925`*^9, {3.8463526489385967`*^9, 
   3.846352658108232*^9}, 3.846352744528432*^9, {3.8463528728753242`*^9, 
   3.8463528797552824`*^9}, 3.8463532529053717`*^9, 3.846353286276738*^9, {
   3.846353790878638*^9, 3.8463538112352853`*^9}, 3.846498567569873*^9, 
   3.8526840818509607`*^9, 3.853087228313486*^9, 3.853161922406337*^9, 
   3.853163488823042*^9, 3.8531907172441225`*^9, 3.854533966820388*^9},
 FontSize->12,
 CellLabel->
  "Out[165]=",ExpressionUUID->"332c7849-f622-4876-b20c-ef663f592d15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB020", "=", " ", 
  RowBox[{
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "7", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "8", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Lambda]020", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]020", "[", 
           RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}], ")"}]}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8463526724731755`*^9, 3.8463526827350454`*^9}, {
  3.8463534211209855`*^9, 3.846353421702093*^9}, {3.8463538000477448`*^9, 
  3.8463538489779725`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"e12500f6-b755-4f8c-9c94-e1b02fb3448a"],

Cell[BoxData[
 RowBox[{"0.5`", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
        RowBox[{"0.12500000000000008`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
        RowBox[{"0.12500000000000008`", " ", 
         SuperscriptBox["p", "2"]}]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
        RowBox[{"0.12500000000000003`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
        RowBox[{"0.12500000000000003`", " ", 
         SuperscriptBox["p", "2"]}]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
        RowBox[{"0.12499999999999997`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"0.25000000000000017`", " ", "p"}], "-", 
        RowBox[{"0.12499999999999997`", " ", 
         SuperscriptBox["p", "2"]}]}], "]"}]}], 
     RowBox[{"Log", "[", "2", "]"}]], "+", 
    RowBox[{"1.082021280666723`", " ", 
     RowBox[{"(", 
      RowBox[{"1.3333333333333328`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.9999999999999998`", " ", "p"}], "+", 
       RowBox[{"1.`", " ", 
        SuperscriptBox["p", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"0.3750000000000002`", " ", 
       RowBox[{"(", 
        RowBox[{"1.3333333333333328`", "\[VeryThinSpace]", "-", 
         RowBox[{"1.9999999999999998`", " ", "p"}], "+", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8463526848883886`*^9, 3.846353294950824*^9, 
  3.8463534262112303`*^9, 3.8463538505398145`*^9, 3.846498567673874*^9, 
  3.8526840819229937`*^9, 3.8530872284098654`*^9, 3.8531619225098886`*^9, 
  3.8531634889240413`*^9, 3.853190717365163*^9, 3.8545339669350805`*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"a38dab58-aede-4b38-a895-24a477473c3a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"2", " ", "Z"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"1", " ", "X"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
   3.8442660541883736`*^9, 3.8442660565904574`*^9}, 3.8442666045919666`*^9, 
   3.844266670801674*^9},
 FontSize->12,
 CellLabel->
  "In[167]:=",ExpressionUUID->"d0cf1f18-4c2a-497e-be11-c41e79bcc15c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]021", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
   3.844252478086526*^9, 3.84425258866258*^9}, {3.8442629552834616`*^9, 
   3.84426295682843*^9}, {3.8442660643950605`*^9, 3.8442660898577724`*^9}, {
   3.8442666025327597`*^9, 3.84426665535868*^9}, 3.844611620864991*^9},
 FontSize->12,
 CellLabel->
  "In[168]:=",ExpressionUUID->"adf0d380-d10b-456e-a89b-6ef46d70cb65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.25`"}], "+", 
         RowBox[{"0.12500000000000003`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.25`"}], "+", 
         RowBox[{"0.12500000000000003`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.2500000000000001`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000003`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.2500000000000001`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000003`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.2500000000000001`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000003`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.2500000000000001`", " ", "p"}], "-", 
      RowBox[{"0.12500000000000003`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.25`"}], "+", 
         RowBox[{"0.12500000000000003`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.25`"}], "+", 
         RowBox[{"0.12500000000000003`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.8442629578976088`*^9, 3.844266095163348*^9, {
   3.844266660611679*^9, 3.844266676354333*^9}, 3.844604527311921*^9, 
   3.844611550870945*^9, 3.8446116949950457`*^9, 3.844649519182803*^9, 
   3.844651251723488*^9, 3.8446837756146774`*^9, 3.8446981782670016`*^9, 
   3.8447330837164927`*^9, 3.844733371534504*^9, 3.8449811351474085`*^9, 
   3.846351597851564*^9, 3.846498567785874*^9, 3.8526840820029535`*^9, 
   3.853087228521866*^9, 3.8531619226324005`*^9, 3.853163489050042*^9, 
   3.8531907174921637`*^9, 3.8545339672991123`*^9},
 FontSize->12,
 CellLabel->
  "Out[168]=",ExpressionUUID->"4fc4cc1d-1d54-4bd0-9974-c59064aa14ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]021BC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]021", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]021", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]021BC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]021BC", "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Rho]021AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]021", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]021", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]021AB", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]021AB", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]021AC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]021", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]021", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]021AC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]021AC", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]021BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]021BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]021BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]021BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]021AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]021AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]021", "=", 
    RowBox[{"Eigenvalues", "[", "\[Rho]021", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UBd021", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]021AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021BC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021BC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021BC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021BC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AB", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AB", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AB", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]021AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]021AB", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]021", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]021", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
      "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"UB021", "=", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]021", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]021", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.852596139588763*^9, 3.852596145004781*^9}, {
  3.8525962012285547`*^9, 3.8525962299122143`*^9}, {3.8525962633605237`*^9, 
  3.85259628374006*^9}, {3.8525963360410056`*^9, 3.8525963760519075`*^9}, {
  3.852596735947093*^9, 3.852596759728199*^9}, {3.8531633447795506`*^9, 
  3.853163349649765*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"51ef5069-1b25-4134-b94e-56a6f85d2336"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8530872286019173`*^9, 
  3.8531619227224083`*^9, 3.8531633513369613`*^9, 3.853163489138042*^9, 
  3.853190717590165*^9, 3.854533967425186*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"9c8013e6-3216-4578-b9fb-a5b7d3494bd3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8530872286019173`*^9, 
  3.8531619227224083`*^9, 3.8531633513369613`*^9, 3.853163489138042*^9, 
  3.853190717590165*^9, 3.854533967429743*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"8ea01683-62da-4d75-8d2f-17950e2eba43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5`"}], "+", 
         RowBox[{"0.25000000000000006`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.25000000000000006`", " ", "p"}]}], ")"}], " ", "p"}], ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.25000000000000006`", " ", "p"}]}], ")"}], " ", "p"}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5`"}], "+", 
         RowBox[{"0.25000000000000006`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8530872286019173`*^9, 
  3.8531619227224083`*^9, 3.8531633513369613`*^9, 3.853163489138042*^9, 
  3.853190717590165*^9, 3.8545339674332848`*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"f55a2ed3-1691-4e9a-a5b5-07bae7a17979"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.25000000000000006`"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.0000000000000004`"}], "+", 
      RowBox[{"1.`", " ", "p"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.25000000000000006`"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.0000000000000004`"}], "+", 
      RowBox[{"1.`", " ", "p"}]}], ")"}]}], ",", 
   RowBox[{"0.25000000000000006`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999996`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.25000000000000006`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999996`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8530872286019173`*^9, 
  3.8531619227224083`*^9, 3.8531633513369613`*^9, 3.853163489138042*^9, 
  3.853190717590165*^9, 3.854533967439107*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"affb1f84-e551-4d17-91cf-ef33ab9dd466"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8530872286019173`*^9, 
  3.8531619227224083`*^9, 3.8531633513369613`*^9, 3.853163489138042*^9, 
  3.853190717590165*^9, 3.854533967445998*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"92549163-a7fc-455b-8476-a6f4ec3e6f05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8530872286019173`*^9, 
  3.8531619227224083`*^9, 3.8531633513369613`*^9, 3.853163489138042*^9, 
  3.853190717590165*^9, 3.854533967450009*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"4c2eb93f-fc7b-4ac7-be9d-e244b8339eb0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8530872286019173`*^9, 
  3.8531619227224083`*^9, 3.8531633513369613`*^9, 3.853163489138042*^9, 
  3.853190717590165*^9, 3.854533967454075*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"a1f4c500-f249-4a71-9b48-487c9636ccbb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8530872286019173`*^9, 
  3.8531619227224083`*^9, 3.8531633513369613`*^9, 3.853163489138042*^9, 
  3.853190717590165*^9, 3.8545339674583006`*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"0226384e-fe40-4c05-8f96-67aecc2f1363"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8530872286019173`*^9, 
  3.8531619227224083`*^9, 3.8531633513369613`*^9, 3.853163489138042*^9, 
  3.853190717590165*^9, 3.854533967461688*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"27a300e0-d0e6-4258-b7ed-90e0ba586bce"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.4426950408889638`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.7213475204444818`", " ", "p"}]}], ")"}], " ", "p", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2.0000000000000004`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.`", " ", "p"}]}], ")"}], " ", "p"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.442695040888963`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.442695040888963`"}], "+", 
        RowBox[{"0.7213475204444816`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.9999999999999996`"}], "+", 
        RowBox[{"1.`", " ", "p"}]}], ")"}]}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8530872286019173`*^9, 
  3.8531619227224083`*^9, 3.8531633513369613`*^9, 3.853163489138042*^9, 
  3.853190717590165*^9, 3.85453396746612*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"9b793c45-727f-478d-ac22-8c6ed3b9d084"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"0.2500000000000001`", " ", "p"}], "-", 
         RowBox[{"0.12500000000000003`", " ", 
          SuperscriptBox["p", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"0.2500000000000001`", " ", "p"}], "-", 
         RowBox[{"0.12500000000000003`", " ", 
          SuperscriptBox["p", "2"]}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     RowBox[{"0.7213475204444818`", " ", 
      RowBox[{"(", 
       RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.9999999999999996`", " ", "p"}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.12500000000000003`", " ", 
        RowBox[{"(", 
         RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
          RowBox[{"1.9999999999999996`", " ", "p"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.852684082071184*^9, 3.8530872286019173`*^9, 
  3.8531619227224083`*^9, 3.8531633513369613`*^9, 3.853163489138042*^9, 
  3.853190717590165*^9, 3.8545339674732604`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"d1e908a6-6d02-4bb1-af53-bcceb8e348f2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"2", " ", "Z"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"0", " ", "Z"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
  3.8442660541883736`*^9, 3.8442660565904574`*^9}, {3.8442667008577166`*^9, 
  3.844266728341405*^9}},
 FontSize->12,
 CellLabel->
  "In[181]:=",ExpressionUUID->"be784ab8-d11b-4543-b8eb-65656815ad66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]120", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z0", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z0", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z1", ",", "Z0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z1", ",", "Z1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
  3.844252478086526*^9, 3.84425258866258*^9}, {3.8442629552834616`*^9, 
  3.84426295682843*^9}, {3.8442660643950605`*^9, 3.8442660898577724`*^9}, {
  3.8442666977027173`*^9, 3.8442667164696207`*^9}, {3.8446116094105625`*^9, 
  3.8446116109388776`*^9}},
 FontSize->12,
 CellLabel->
  "In[182]:=",ExpressionUUID->"5398f25a-ae1f-40f5-a328-2a3bba5e8792"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.25`"}], "+", 
         RowBox[{"0.12500000000000003`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"0.2500000000000001`", " ", "p"}], "-", 
      RowBox[{"0.12499999999999997`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.2500000000000001`", " ", "p"}], "-", 
      RowBox[{"0.12499999999999997`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.25`"}], "+", 
         RowBox[{"0.12500000000000003`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.25`"}], "+", 
         RowBox[{"0.12500000000000003`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.2500000000000001`", " ", "p"}], "-", 
      RowBox[{"0.12499999999999997`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"0.2500000000000001`", " ", "p"}], "-", 
      RowBox[{"0.12499999999999997`", " ", 
       SuperscriptBox["p", "2"]}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.25`"}], "+", 
         RowBox[{"0.12500000000000003`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.8442629578976088`*^9, 3.844266095163348*^9, 
   3.8442667188895063`*^9, 3.8446045274849215`*^9, 3.8446115510589457`*^9, 
   3.8446116117133207`*^9, 3.8446116951440964`*^9, 3.844649519594822*^9, 
   3.8446512523164883`*^9, 3.8446837761426773`*^9, 3.8446981789040017`*^9, 
   3.8447330848828382`*^9, 3.8447333719235153`*^9, 3.844981135748376*^9, 
   3.846351598514583*^9, 3.8464985684938755`*^9, 3.8526840821919236`*^9, 
   3.8530872292742214`*^9, 3.853161923392606*^9, 3.8531634893600407`*^9, 
   3.8531907177561626`*^9, 3.8545339676261687`*^9},
 FontSize->12,
 CellLabel->
  "Out[182]=",ExpressionUUID->"4356ec8b-bd36-4bb2-b971-6e6c1ba88c41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]120BC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]120", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]120", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]120BC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]120BC", "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Rho]120AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]120", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]120", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]120AB", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]120AB", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]120AC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]120", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]120", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]120AC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]120AC", "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]120BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]120BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]120BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]120BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]120AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]120AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]120", "=", 
    RowBox[{"Eigenvalues", "[", "\[Rho]120", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"UBd120", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]120AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120BC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120BC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120BC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120BC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AB", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AB", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AB", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]120AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]120AB", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]120", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]120", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
      "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"UB120", "=", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]120", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]120", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.852596139588763*^9, 3.852596145004781*^9}, {
  3.8525962012285547`*^9, 3.8525962299122143`*^9}, {3.8525962633605237`*^9, 
  3.85259628374006*^9}, {3.8525963360410056`*^9, 3.8525963760519075`*^9}, {
  3.8525967881023703`*^9, 3.85259681132373*^9}, {3.8525969183070765`*^9, 
  3.852596941323041*^9}, {3.8531633197873616`*^9, 3.853163324739122*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"19b719c1-cbd3-4834-a44d-2c5b939986c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5`"}], "+", 
         RowBox[{"0.25000000000000006`", " ", "p"}]}], ")"}], " ", "p"}]}], 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.24999999999999994`", " ", "p"}]}], ")"}], " ", "p"}], ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.24999999999999994`", " ", "p"}]}], ")"}], " ", "p"}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.5`"}], "+", 
         RowBox[{"0.25000000000000006`", " ", "p"}]}], ")"}], " ", "p"}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.8530872293612223`*^9, 
  3.853161923486608*^9, 3.853163326177617*^9, 3.85316348944804*^9, 
  3.853190717859164*^9, 3.8545339677482667`*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"b038fa24-4c6e-432c-a1f9-2d8b3162bb64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.24999999999999994`"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.0000000000000013`"}], "+", 
      RowBox[{"1.`", " ", "p"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.24999999999999994`"}], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.0000000000000013`"}], "+", 
      RowBox[{"1.`", " ", "p"}]}], ")"}]}], ",", 
   RowBox[{"0.25000000000000006`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999996`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}], ",", 
   RowBox[{"0.25000000000000006`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.9999999999999996`", " ", "p"}], "+", 
      RowBox[{"1.`", " ", 
       SuperscriptBox["p", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.8530872293612223`*^9, 
  3.853161923486608*^9, 3.853163326177617*^9, 3.85316348944804*^9, 
  3.853190717859164*^9, 3.8545339677538657`*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"b0e4b3a1-973b-44fa-be4d-c9a2e15c1f9e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.8530872293612223`*^9, 
  3.853161923486608*^9, 3.853163326177617*^9, 3.85316348944804*^9, 
  3.853190717859164*^9, 3.8545339677584724`*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"0c777927-b51c-4b72-92c8-be39a62f558c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.8530872293612223`*^9, 
  3.853161923486608*^9, 3.853163326177617*^9, 3.85316348944804*^9, 
  3.853190717859164*^9, 3.854533967762842*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"eea0dfa1-ce39-4a7c-8e59-c50743d3a563"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.25`", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.25`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.25`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.8530872293612223`*^9, 
  3.853161923486608*^9, 3.853163326177617*^9, 3.85316348944804*^9, 
  3.853190717859164*^9, 3.85453396776544*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"aa54f7fd-c427-4b86-bfb5-3509c16a75ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.25`", ",", "0.25`", ",", "0.25`", ",", "0.25`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.8530872293612223`*^9, 
  3.853161923486608*^9, 3.853163326177617*^9, 3.85316348944804*^9, 
  3.853190717859164*^9, 3.854533967769992*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"bfef6c7b-c5d2-4413-94c6-c36edb614ca1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.8530872293612223`*^9, 
  3.853161923486608*^9, 3.853163326177617*^9, 3.85316348944804*^9, 
  3.853190717859164*^9, 3.854533967773481*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"a0ba75b7-0369-4b4e-8cca-3780ce259f73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.8530872293612223`*^9, 
  3.853161923486608*^9, 3.853163326177617*^9, 3.85316348944804*^9, 
  3.853190717859164*^9, 3.8545339677781725`*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"956ac391-6cb2-43e1-99e3-f20c8a94f623"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.5`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.8530872293612223`*^9, 
  3.853161923486608*^9, 3.853163326177617*^9, 3.85316348944804*^9, 
  3.853190717859164*^9, 3.8545339677810893`*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"5de8240a-3cd3-4cef-8b89-3808dc918bad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.442695040888964`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.7213475204444816`", " ", "p"}]}], ")"}], " ", "p", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2.0000000000000013`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.`", " ", "p"}]}], ")"}], " ", "p"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.442695040888963`", "\[VeryThinSpace]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.442695040888963`"}], "+", 
        RowBox[{"0.7213475204444816`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.9999999999999996`"}], "+", 
        RowBox[{"1.`", " ", "p"}]}], ")"}]}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.8530872293612223`*^9, 
  3.853161923486608*^9, 3.853163326177617*^9, 3.85316348944804*^9, 
  3.853190717859164*^9, 3.854533967787056*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"f71c9319-8ff3-4ca2-86f9-6bc06e0ddbf3"],

Cell[BoxData[
 RowBox[{"1.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"0.2500000000000001`", " ", "p"}], "-", 
         RowBox[{"0.12499999999999997`", " ", 
          SuperscriptBox["p", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"0.2500000000000001`", " ", "p"}], "-", 
         RowBox[{"0.12499999999999997`", " ", 
          SuperscriptBox["p", "2"]}]}], "]"}]}], 
      RowBox[{"Log", "[", "2", "]"}]], "+", 
     RowBox[{"0.7213475204444818`", " ", 
      RowBox[{"(", 
       RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.9999999999999996`", " ", "p"}], "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"0.12500000000000003`", " ", 
        RowBox[{"(", 
         RowBox[{"1.9999999999999996`", "\[VeryThinSpace]", "-", 
          RowBox[{"1.9999999999999996`", " ", "p"}], "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8526840822619925`*^9, 3.8530872293612223`*^9, 
  3.853161923486608*^9, 3.853163326177617*^9, 3.85316348944804*^9, 
  3.853190717859164*^9, 3.854533967794941*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"21382433-934b-4897-a562-fa32dd5fbbbc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"2", " ", "Z"}]}], ",", " ", 
   RowBox[{"z", "=", 
    RowBox[{"1", " ", "X"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.844252081302083*^9, 3.844252168395315*^9}, {
   3.8442660541883736`*^9, 3.8442660565904574`*^9}, 3.8442666045919666`*^9, 
   3.844266670801674*^9, {3.8442667581390305`*^9, 3.8442667602670145`*^9}},
 FontSize->12,
 CellLabel->
  "In[195]:=",ExpressionUUID->"5816e006-ab46-4d59-9c33-e204e41cb773"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]121", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M0", ",", "M1", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z0", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z0", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M0", ",", "M1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z1", ",", "X1"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z1", ",", "X0"}], "]"}], ".", "\[Sigma]1"}], 
       "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"M1", ",", "M1", ",", "M1"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844252428924099*^9, 3.844252446578926*^9}, {
  3.844252478086526*^9, 3.84425258866258*^9}, {3.8442629552834616`*^9, 
  3.84426295682843*^9}, {3.8442660643950605`*^9, 3.8442660898577724`*^9}, {
  3.8442666025327597`*^9, 3.84426665535868*^9}, {3.8442667517423253`*^9, 
  3.844266823129092*^9}},
 FontSize->12,
 CellLabel->
  "In[196]:=",ExpressionUUID->"4fed58b1-3bbe-406a-b34d-fd25c66b240a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.12499999999999997`", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0.12499999999999997`", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0.12499999999999997`", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0.12499999999999997`", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0.12499999999999997`", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0.12499999999999997`", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0.12499999999999997`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0.12499999999999997`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844252559283104*^9, 3.8442525901020145`*^9}, 
   3.84425307985905*^9, 3.8442629578976088`*^9, 3.844266095163348*^9, {
   3.844266660611679*^9, 3.844266676354333*^9}, {3.844266777310132*^9, 
   3.844266824683093*^9}, 3.844604527620921*^9, 3.8446115511599455`*^9, 
   3.844611695243043*^9, 3.8446495200088053`*^9, 3.8446512529234886`*^9, 
   3.8446837766406775`*^9, 3.844698179521001*^9, 3.844733086045189*^9, 
   3.8447333723175216`*^9, 3.844981136273376*^9, 3.846351599197563*^9, 
   3.8464985692499356`*^9, 3.8526840824633384`*^9, 3.853087229599278*^9, 
   3.8531619237326064`*^9, 3.853163489603041*^9, 3.8531907180171633`*^9, 
   3.854533968116317*^9},
 FontSize->12,
 CellLabel->
  "Out[196]=",ExpressionUUID->"92bf193b-b76e-4656-a14c-2e31c1ea0dc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]121BC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]121", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], 
        "]"}], ".", "\[Rho]121", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]121BC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]121BC", "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Rho]121AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]121", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "zero"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]121", 
       ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "id", ",", "one"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]121AB", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]121AB", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]121AC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]121", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", 
         RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
       "\[Rho]121", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
     "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]121AC", "=", 
   RowBox[{"Eigenvalues", "[", "\[Rho]121AC", "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]121BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]121BC", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]121BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]121BC", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}]}], "]"}], ".", "\[Rho]121AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}]}], "]"}], ".", "\[Rho]121AB", 
      ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one"}], "]"}]}]}], "//", "FullSimplify"}], "//", 
   "Chop"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]121", "=", 
    RowBox[{"Eigenvalues", "[", "\[Rho]121", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"UBd121", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]121AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121AC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121AC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121AC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121BC", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121BC", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121BC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121BC", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121BC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121BC", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121BC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121BC", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121AB", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AB", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121AB", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AB", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121AB", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AB", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Lambda]121AB", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "*", 
         RowBox[{"Log2", "[", 
          RowBox[{"\[Lambda]121AB", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Lambda]121", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "*", 
            RowBox[{"Log2", "[", 
             RowBox[{"\[Lambda]121", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "//",
      "FullSimplify"}], "//", "Chop"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"UB121", "=", 
  RowBox[{"1.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]121", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"\[Lambda]121", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.852596139588763*^9, 3.852596145004781*^9}, {
  3.8525962012285547`*^9, 3.8525962299122143`*^9}, {3.8525962633605237`*^9, 
  3.85259628374006*^9}, {3.8525963360410056`*^9, 3.8525963760519075`*^9}, {
  3.8525968689632826`*^9, 3.852596892903664*^9}, {3.852596947116084*^9, 
  3.85259695023246*^9}, {3.8531632929155116`*^9, 3.8531632984805717`*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"b3307dce-b06d-4911-ba40-7a9178b13fbb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.24999999999999994`", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.24999999999999994`", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.24999999999999994`", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.24999999999999994`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.853087229668275*^9, 
  3.8531619238256063`*^9, 3.8531633029417224`*^9, 3.853163489693041*^9, 
  3.853190718113165*^9, 3.854533968253162*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"5a021dca-c22b-4256-908d-87cf84ee6340"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.24999999999999994`", ",", "0.24999999999999994`", ",", 
   "0.24999999999999994`", ",", "0.24999999999999994`"}], "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.853087229668275*^9, 
  3.8531619238256063`*^9, 3.8531633029417224`*^9, 3.853163489693041*^9, 
  3.853190718113165*^9, 3.8545339682587976`*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"c6ae8e7f-9c69-41a6-89df-83fea5b03bf1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.24999999999999994`", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.24999999999999994`", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.24999999999999994`", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.24999999999999994`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.853087229668275*^9, 
  3.8531619238256063`*^9, 3.8531633029417224`*^9, 3.853163489693041*^9, 
  3.853190718113165*^9, 3.8545339682634892`*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"512b119e-e9ed-4f19-bd32-4f2b698f7942"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.24999999999999994`", ",", "0.24999999999999994`", ",", 
   "0.24999999999999994`", ",", "0.24999999999999994`"}], "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.853087229668275*^9, 
  3.8531619238256063`*^9, 3.8531633029417224`*^9, 3.853163489693041*^9, 
  3.853190718113165*^9, 3.8545339682669544`*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"a38d1d8c-9f52-425b-9b56-2a6818422f40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.24999999999999994`", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.24999999999999994`", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.24999999999999994`", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0.24999999999999994`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.853087229668275*^9, 
  3.8531619238256063`*^9, 3.8531633029417224`*^9, 3.853163489693041*^9, 
  3.853190718113165*^9, 3.8545339682696333`*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"398342c3-977c-4f22-8dac-5263fa44bdcf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.24999999999999994`", ",", "0.24999999999999994`", ",", 
   "0.24999999999999994`", ",", "0.24999999999999994`"}], "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.853087229668275*^9, 
  3.8531619238256063`*^9, 3.8531633029417224`*^9, 3.853163489693041*^9, 
  3.853190718113165*^9, 3.854533968275093*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"5bbd17c4-70d7-481d-8c3d-a4ff65c3d145"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999999`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.853087229668275*^9, 
  3.8531619238256063`*^9, 3.8531633029417224`*^9, 3.853163489693041*^9, 
  3.853190718113165*^9, 3.854533968278832*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"7225d88c-7b98-48be-b469-e12a08ba8ebd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999999`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.853087229668275*^9, 
  3.8531619238256063`*^9, 3.8531633029417224`*^9, 3.853163489693041*^9, 
  3.853190718113165*^9, 3.8545339682817936`*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"bf53d34b-b038-454d-a5f2-821485367ee5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.4999999999999999`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.853087229668275*^9, 
  3.8531619238256063`*^9, 3.8531633029417224`*^9, 3.853163489693041*^9, 
  3.853190718113165*^9, 3.854533968284268*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"ba372e09-7382-4afe-93a4-80515e122f16"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.853087229668275*^9, 
  3.8531619238256063`*^9, 3.8531633029417224`*^9, 3.853163489693041*^9, 
  3.853190718113165*^9, 3.8545339682886715`*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"f8549519-1eea-424d-8611-d46abbf6b54d"],

Cell[BoxData["2.220446049250313`*^-16"], "Output",
 CellChangeTimes->{3.852684082565909*^9, 3.853087229668275*^9, 
  3.8531619238256063`*^9, 3.8531633029417224`*^9, 3.853163489693041*^9, 
  3.853190718113165*^9, 3.8545339682924175`*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"5a9101b2-362c-4730-a7fe-e36922c67b33"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot", "Subtitle",
 CellChangeTimes->{{3.8446113956382227`*^9, 3.84461139629554*^9}},
 FontSize->12,ExpressionUUID->"44600aef-b0ea-42cc-95cd-9e73dbdc33ae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pexp", "=", 
  RowBox[{"0.5", "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", 
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{"0.5", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "p"}], ")"}], "^", "3"}], ")"}], "/", 
              RowBox[{"Sqrt", "[", "32", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", "1", ")"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "p"}], ")"}], "^", "2"}]}], ")"}], "/", 
              RowBox[{"Sqrt", "[", "32", "]"}]}]}], ")"}], ")"}]}], "-", 
         "2"}], ")"}], "^", "2"}], "-", "1"}], "]"}], 
    RowBox[{"(*", 
     RowBox[{"from", " ", "RMW18"}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8446042642428856`*^9, 3.84460429996883*^9}, {
   3.8446043454859414`*^9, 3.8446043947672977`*^9}, {3.844690508755826*^9, 
   3.8446905568690987`*^9}, {3.8446906000703573`*^9, 3.844690603700927*^9}, {
   3.8449808885467157`*^9, 3.8449809041247225`*^9}, {3.853190669505158*^9, 
   3.8531906965171824`*^9}, 3.8531907841897354`*^9},
 FontSize->12,
 CellLabel->
  "In[209]:=",ExpressionUUID->"8965e2e0-305b-42ae-a580-b30103bcbe71"],

Cell[BoxData[
 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.5`", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "p"}], ")"}], "2"], 
            RowBox[{"4", " ", 
             SqrtBox["2"]}]], "+", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "p"}], ")"}], "3"], 
            RowBox[{"4", " ", 
             SqrtBox["2"]}]]}], ")"}]}]}], ")"}], "2"]}]]}]}]], "Output",
 CellChangeTimes->{3.844604528094921*^9, 3.8446495203868227`*^9, 
  3.844690559505766*^9, 3.8446906110740776`*^9, 3.844690655539399*^9, 
  3.844711979111865*^9, 3.8447336623952727`*^9, 3.8447337936645055`*^9, 
  3.8449641612414236`*^9, 3.853087229791255*^9, 3.8531619239646063`*^9, 
  3.8531634898200417`*^9, 3.8531907182461634`*^9, 3.853190786695751*^9, 
  3.8545339684998198`*^9},
 FontSize->12,
 CellLabel->
  "Out[209]=",ExpressionUUID->"c526a5b2-123f-4a17-a3f4-76e0c4bfa8a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LB", "=", 
  RowBox[{"1", "+", 
   RowBox[{"pexp", "*", 
    RowBox[{"Log2", "[", "pexp", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "pexp"}], ")"}], "*", 
    RowBox[{"Log2", "[", 
     RowBox[{"(", 
      RowBox[{"1", "-", "pexp"}], ")"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p"}], "-", 
        RowBox[{"p", "^", "2"}]}], ")"}], "/", "2"}], ")"}], "*", 
    RowBox[{"Log2", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "p"}], "-", 
         RowBox[{"p", "^", "2"}]}], ")"}], "/", "2"}], ")"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "p"}], "-", 
          RowBox[{"p", "^", "2"}]}], ")"}], "/", "2"}], ")"}]}], ")"}], "*", 
    RowBox[{"Log2", "[", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "p"}], "-", 
           RowBox[{"p", "^", "2"}]}], ")"}], "/", "2"}], ")"}]}], ")"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8446041355753593`*^9, 3.844604136701781*^9}, {
  3.8446044179437227`*^9, 3.8446045040336742`*^9}, {3.844690620336188*^9, 
  3.8446906532422667`*^9}},
 FontSize->12,
 CellLabel->
  "In[210]:=",ExpressionUUID->"9fcc36f6-e74a-481a-9642-52908bafc810"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.5`", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "p"}], ")"}], "2"], 
                RowBox[{"4", " ", 
                 SqrtBox["2"]}]], "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "p"}], ")"}], "3"], 
                RowBox[{"4", " ", 
                 SqrtBox["2"]}]]}], ")"}]}]}], ")"}], "2"]}]]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.5`", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "p"}], ")"}], "2"], 
                RowBox[{"4", " ", 
                 SqrtBox["2"]}]], "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "p"}], ")"}], "3"], 
                RowBox[{"4", " ", 
                 SqrtBox["2"]}]]}], ")"}]}]}], ")"}], "2"]}]]}]}], "]"}]}], 
   RowBox[{"Log", "[", "2", "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.5`", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "p"}], ")"}], "2"], 
                RowBox[{"4", " ", 
                 SqrtBox["2"]}]], "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "p"}], ")"}], "3"], 
                RowBox[{"4", " ", 
                 SqrtBox["2"]}]]}], ")"}]}]}], ")"}], "2"]}]]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.5`", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "p"}], ")"}], "2"], 
                RowBox[{"4", " ", 
                 SqrtBox["2"]}]], "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "p"}], ")"}], "3"], 
                RowBox[{"4", " ", 
                 SqrtBox["2"]}]]}], ")"}]}]}], ")"}], "2"]}]]}]}], "]"}]}], 
   RowBox[{"Log", "[", "2", "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "p"}], "-", 
      SuperscriptBox["p", "2"]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "p"}], "-", 
        SuperscriptBox["p", "2"]}], ")"}]}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", "2", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "p"}], "+", 
         SuperscriptBox["p", "2"]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "p"}], "+", 
         SuperscriptBox["p", "2"]}], ")"}]}]}], "]"}]}], 
   RowBox[{"Log", "[", "2", "]"}]]}]], "Output",
 CellChangeTimes->{3.84460452818292*^9, 3.8446495204578238`*^9, 
  3.844690564006849*^9, 3.844690658165529*^9, 3.844711979346875*^9, 
  3.844733662472272*^9, 3.8447337937735605`*^9, 3.8449641613304267`*^9, 
  3.8530872298752766`*^9, 3.85316192406961*^9, 3.853163489915041*^9, 
  3.853190718351164*^9, 3.853190790608755*^9, 3.8545339687767696`*^9},
 FontSize->12,
 CellLabel->
  "Out[210]=",ExpressionUUID->"8b12366f-5504-4ae2-aaf9-009cffaa9416"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UB", "=", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"+", "2.500000000000002`"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2.0000000000000013`", "\[VeryThinSpace]", "-", 
            RowBox[{"0.5000000000000003`", " ", "p"}]}], ")"}], " ", "p"}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Sqrt", "[", "0.5", "]"}]}], ")"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.84426746108028*^9, 3.8442675538318095`*^9}, {
  3.8442676181527944`*^9, 3.8442676353909426`*^9}, {3.844268499498399*^9, 
  3.8442685384679923`*^9}, {3.8446041293640327`*^9, 3.8446041304777174`*^9}, {
  3.84471194594524*^9, 3.84471195539574*^9}, {3.8447121874579363`*^9, 
  3.8447121939327087`*^9}},
 FontSize->12,
 CellLabel->
  "In[211]:=",ExpressionUUID->"7de888e6-e8c8-4ed2-a527-efcbd04b2ac0"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"3.414213562373096`", " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{"2.500000000000002`", "\[VeryThinSpace]", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2.0000000000000013`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000003`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.844267554606948*^9, {3.844267620753492*^9, 3.844267639900527*^9}, 
   3.844268542378623*^9, 3.8446045282909217`*^9, 3.844649520560822*^9, 
   3.8447119794458776`*^9, 3.844712044201545*^9, 3.844712195076787*^9, 
   3.844733662557274*^9, 3.8447337938845387`*^9, 3.8449641614224243`*^9, 
   3.853087229963274*^9, 3.8531619241776066`*^9, 3.8531634900290413`*^9, 
   3.8531907185411634`*^9, 3.854533968951152*^9},
 FontSize->12,
 CellLabel->
  "Out[211]=",ExpressionUUID->"ce8fc0e3-effc-4731-8425-9b06580db2f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["UB"], "Input",
 CellChangeTimes->{{3.8447120739875584`*^9, 3.8447120741505823`*^9}},
 FontSize->12,
 CellLabel->
  "In[212]:=",ExpressionUUID->"41faeb47-52c4-49ee-8562-4091e41cff97"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"3.414213562373096`", " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{"2.500000000000002`", "\[VeryThinSpace]", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2.0000000000000013`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000003`", " ", "p"}]}], ")"}], " ", "p"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8447120748880925`*^9, 3.8447121980426874`*^9, 
  3.844733662629272*^9, 3.8447337939756036`*^9, 3.844964161504425*^9, 
  3.8530872300332212`*^9, 3.8531619242696066`*^9, 3.8531634901140423`*^9, 
  3.8531907186351643`*^9, 3.8545339691040697`*^9},
 FontSize->12,
 CellLabel->
  "Out[212]=",ExpressionUUID->"df338e32-5fc8-4fd2-a861-fb9667db823a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"UB", ",", "LB"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0.15"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(p\), \(dep\)]\)\>\"", ",", 
      "\"\<Key Rate\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8442675593207407`*^9, 3.8442675938300414`*^9}, {
   3.844267649025785*^9, 3.8442676834920893`*^9}, {3.8442685525699253`*^9, 
   3.8442685682210455`*^9}, {3.8442686394567337`*^9, 3.844268643910261*^9}, {
   3.8442687602703285`*^9, 3.8442688072828684`*^9}, {3.844268895224778*^9, 
   3.8442688958740015`*^9}, {3.8446045122647943`*^9, 3.844604547069257*^9}, {
   3.844651049849286*^9, 3.844651126344557*^9}, {3.8446905755563765`*^9, 
   3.8446905777531943`*^9}, {3.8446906746734457`*^9, 3.844690733816092*^9}, {
   3.844690799220913*^9, 3.844690802272689*^9}, {3.8446908751362376`*^9, 
   3.8446908959110856`*^9}, {3.8447119304770136`*^9, 3.844711931602504*^9}, {
   3.8447119720008955`*^9, 3.844712003129943*^9}, {3.8447120529099503`*^9, 
   3.844712068078843*^9}, {3.844712106451689*^9, 3.8447121066327157`*^9}, {
   3.8447122071592426`*^9, 3.844712215001186*^9}, {3.8447336692815943`*^9, 
   3.844733693068012*^9}, 3.8447338002553406`*^9, {3.8531907399965982`*^9, 
   3.853190750951163*^9}, {3.8545339358814087`*^9, 3.8545339393082314`*^9}, {
   3.8545339761202736`*^9, 3.8545339773857746`*^9}, {3.854534061181821*^9, 
   3.8545340615878277`*^9}, {3.8545345482371283`*^9, 
   3.8545345612291193`*^9}, {3.8545346841717224`*^9, 3.854534700807014*^9}},
 FontSize->12,
 CellLabel->
  "In[220]:=",ExpressionUUID->"10978048-032f-4fef-b153-177d41c53e7d"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], 
       LineBox[{{2.040816326530612*^-8, 0.9999998258054333}, {
        0.00030671792055962676`, 0.9973826411305579}, {0.0006134154329559882, 
        0.9947667407698265}, {0.0012268104577487112`, 0.9895387918088371}, {
        0.002453600507334157, 0.979098292655032}, {0.004907180606505049, 
        0.9582788232303712}, {0.009814340804846833, 0.916885470394876}, {
        0.0196286612015304, 0.8350768726354272}, {0.040908357085458646`, 
        0.6621357923744868}, {0.06077788357015209, 0.5060689267071319}, {
        0.08025764881887605, 0.35805948726236203`}, {0.10138846915816112`, 
        0.20300972471353285`}, {0.12110912009821138`, 0.06339196749663478}, {
        0.13029664529261556`, 0.0006891201475566898}, {0.13039761851768142`, 
        0.}}]},
      Annotation[#, "Charting`Private`Tag$13154#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwBcQKO/SFib1JlAgAAACYAAAACAAAASmXo0cDpVT5XBT0Z/P/vPwRDGnDf
GTQ/hA3a/PqU7z8zn5icsxlEP7ooiE2OO+8/5BwkgXcmTj8DaIVrxejuP0vN
17KdGVQ/oPNws0ya7j8kjB2l/x9ZP8meMUYJT+4//Epjl2EmXj9ebbqKVAbu
P1dk972SGWQ/Dvcbs/567T/EQxq3w5xmP72Pu93UN+0/MCM9sPQfaT86cCCH
FfbsPwjigqJWJm4/jiLf5Et27D/dL4dDjRl0Pzyoznjmgus/lJ8YwCVbdT92
iOHML0jrP0oPqjy+nHY/bN8bSDkO6z+27sw17x95P4y0/lNjnOo/jq0SKFEm
fj8OFThCKMDpP6AVT4aKGYQ/aXn2tigg6D97zZfEVrqEP6ctQH4c7uc/VoXg
AiNbhT84J4DAc7znPwz1cX+7nIY/d9IrS0Fa5z941JR47B+JP75idxURmuY/
UZPaak4mjj8sZjsQrCjlP4EIsyeJGZQ/EvppRDJ34j8qR5GIsnCUP9zQeAmE
SuI/0oVv6dvHlD9AtVCkER7iPyQDLKsudpU/a7JHiNzF4T/G/aQu1NKWP6uG
BusXGOE/DPOWNR+MmT88txcu44zfP5jdekO1/p4/5qlcJTuM2j9YWaGv8PGk
Py5jjBPgbtE/79tUCqIapT8cRtHvri7RP4ZeCGVTQ6U/ziJLBbHu0D+zY28a
tpSlP+4+hFxNb9A/Dm49hXs3pj/SX28bueXOP8WC2VoGfac/nGj9fw8Gyz8y
rBEGHAiqP5SXqNzFisM/C/+BXEcerz+Yc1UPRh2mP0yoIs32r7A/AAAAAAAA
AAC0mxmS
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$13154#2"]& ]}, {{}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(p\\), \\(dep\\)]\\)\"", TraditionalForm], 
    FormBox["\"Key Rate\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.15}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8442675972669616`*^9, {3.8442676512602425`*^9, 3.8442676851839185`*^9}, {
   3.844268554476828*^9, 3.844268569646874*^9}, 3.8442686453912644`*^9, {
   3.8442687934374666`*^9, 3.8442688078958683`*^9}, 3.8442688966730347`*^9, {
   3.8446045285916777`*^9, 3.844604547698921*^9}, 3.8446495208098016`*^9, {
   3.844651085101124*^9, 3.8446511269481993`*^9}, 3.8446905787944527`*^9, {
   3.8446906625886307`*^9, 3.8446906860856857`*^9}, {3.84469072041722*^9, 
   3.8446907343888607`*^9}, {3.84469087679778*^9, 3.844690897007941*^9}, {
   3.8447119797138586`*^9, 3.844712003896865*^9}, {3.844712056893379*^9, 
   3.8447120686482697`*^9}, 3.844712107423872*^9, {3.8447122028023214`*^9, 
   3.8447122156414804`*^9}, {3.844733662868218*^9, 3.844733693753578*^9}, {
   3.8447337942646027`*^9, 3.844733801429267*^9}, 3.844964161805274*^9, 
   3.853087230323254*^9, 3.853161924487705*^9, 3.85316349029004*^9, {
   3.853190718818164*^9, 3.853190751542122*^9}, 3.8531907939567127`*^9, 
   3.8545339697112565`*^9, 3.854534554197122*^9, 3.8545347058918104`*^9},
 FontSize->12,
 CellLabel->"Out[220]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"2b7a6cfc-8ccf-43f2-b759-91c513daebe5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D1", "=", 
  RowBox[{"1", "-", 
   RowBox[{"Sqrt", "[", "0.5", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8442687161975355`*^9, 3.8442687343775864`*^9}},
 FontSize->12,
 CellLabel->
  "In[214]:=",ExpressionUUID->"8d24d0b5-8843-455d-a250-29f131bc1b85"],

Cell[BoxData["0.2928932188134524`"], "Output",
 CellChangeTimes->{{3.844268730612547*^9, 3.844268735831583*^9}, 
   3.8446045288142138`*^9, 3.844649520855767*^9, 3.844711979815858*^9, 
   3.844733663081251*^9, 3.844733794434549*^9, 3.8449641619462843`*^9, 
   3.853087230376288*^9, 3.853161924546981*^9, 3.8531634903250413`*^9, 
   3.8531907188555126`*^9, 3.8545339700256796`*^9},
 FontSize->12,
 CellLabel->
  "Out[214]=",ExpressionUUID->"8070dcdc-0cff-439b-8e61-5e394518d7f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{"1.5", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.3750000000000001`", " ", "D1"}]}], ")"}], "*", 
    RowBox[{"Log2", "[", 
     RowBox[{"(", 
      RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.3750000000000001`", " ", "D1"}]}], ")"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "*", 
      FractionBox["D1", "8"]}], ")"}], "*", 
    RowBox[{"Log2", "[", 
     FractionBox["D1", "8"], "]"}]}]}], ")"}]], "Input",
 CellChangeTimes->{{3.844268705623538*^9, 3.844268744805953*^9}},
 FontSize->12,
 CellLabel->
  "In[215]:=",ExpressionUUID->"59dfe1f8-5a49-4706-84ef-bc02132f0b4b"],

Cell[BoxData["0.4461335529742936`"], "Output",
 CellChangeTimes->{3.844268746166664*^9, 3.844604528922216*^9, 
  3.8446495209218063`*^9, 3.8447119799018574`*^9, 3.8447336631482506`*^9, 
  3.844733794539603*^9, 3.8449641620453095`*^9, 3.853087230460945*^9, 
  3.853161924652582*^9, 3.853163490339082*^9, 3.8531907189475894`*^9, 
  3.854533970136563*^9},
 FontSize->12,
 CellLabel->
  "Out[215]=",ExpressionUUID->"acdc1de5-65a6-49b7-9405-320eb81ee90c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"3.414213562373096`", " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2.500000000000002`"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2.0000000000000013`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000003`", " ", "r"}]}], ")"}], " ", "r"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8447121308647084`*^9, 3.8447121401636276`*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"d02cc6fc-77fb-44e0-a4b1-7fb04de253b1"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"3.414213562373096`", " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2.500000000000002`"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2.0000000000000013`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000003`", " ", "r"}]}], ")"}], " ", "r"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.844712143182829*^9, 3.8447336632192516`*^9, 
  3.8447337946446095`*^9, 3.8449641621312823`*^9, 3.853087230532945*^9, 
  3.8531619248986206`*^9, 3.8531634904230413`*^9, 3.8531907190425797`*^9, 
  3.854533970275217*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"5ba2d5be-e405-4689-8aaf-9ec2e9f4dbcb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r", "=", "1"}]], "Input",
 CellChangeTimes->{{3.8447121458582683`*^9, 3.8447121644262323`*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"75ce907a-8337-481b-b10a-0703d9a25494"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.8447121482286453`*^9, 3.844712164877042*^9}, 
   3.8447336632872725`*^9, 3.8447337947476044`*^9, 3.8449641622263107`*^9, 
   3.8530872306769447`*^9, 3.85316192499562*^9, 3.8531634905110416`*^9, 
   3.8531907191435785`*^9, 3.8545339705246778`*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"ac9b0dec-f900-410f-bf0a-ec81529093b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"UB020", ",", "UBd020"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", "\"\<Expressions\>\""}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8531620789845996`*^9, 3.8531622094082513`*^9}, {
  3.853162497621315*^9, 3.8531624989783583`*^9}, {3.853163502199603*^9, 
  3.8531635277833815`*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"8112d6c1-a1e4-40f0-91a9-7fab82f26d8f"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwt2Gc81t8bB/BbyExZWb/bSkJIQgPnUiQhMopKkhCyEjILhTJKEjIaqKTs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          "]]}, Annotation[#, "Charting`Private`Tag$12899#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwt2Hc4lu/7B/CHFFF2eERWZOejSMl1kj0atCQkWV8hGYXIQ1ZGSUJ2GlJW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          "]]}, Annotation[#, "Charting`Private`Tag$12899#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {Automatic, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {All, All}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{Automatic, Automatic}, {
       Automatic, Automatic}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"UB020", "UBd020"}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.8531621077315693`*^9, 3.8531622103613853`*^9}, 
   3.853162501021948*^9, 3.8531632202428746`*^9, 3.853163278455797*^9, {
   3.853163490783044*^9, 3.8531635284650936`*^9}, 3.8531907193449745`*^9, 
   3.8545339712490873`*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"1a4b263b-4599-4ca2-a2c6-0d3ba6323e44"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 821},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 358, 10, 27, "Input",ExpressionUUID->"f566d370-882b-4773-bd25-16b765230c8f"],
Cell[919, 32, 408, 10, 27, "Input",ExpressionUUID->"ca2449f9-8d51-489d-b5b0-842aae6b09d0"],
Cell[1330, 44, 414, 9, 27, "Input",ExpressionUUID->"8cf4ec0c-ad15-4c08-b444-affab695eb6a"],
Cell[1747, 55, 523, 15, 27, "Input",ExpressionUUID->"41b1902a-7ef9-4d3d-a3c3-05c2be8dcea8"],
Cell[2273, 72, 456, 12, 27, "Input",ExpressionUUID->"184c83b6-8dba-4b11-81bf-efd5b7d98e87"],
Cell[2732, 86, 407, 11, 27, "Input",ExpressionUUID->"8e13d647-7643-4dc1-b7a6-b56eca35b79b"],
Cell[3142, 99, 407, 11, 27, "Input",ExpressionUUID->"14fbf9ea-3a4a-40cc-abfb-001c340c1745"],
Cell[3552, 112, 460, 12, 27, "Input",ExpressionUUID->"820944cc-17b4-4ede-9d96-d129a1734487"],
Cell[4015, 126, 279, 7, 27, "Input",ExpressionUUID->"a487e264-0cc9-40b8-8031-b487a54737f4"],
Cell[4297, 135, 257, 6, 27, "Input",ExpressionUUID->"a9253f1c-7f08-4dca-90af-dd51e3bce3f1"],
Cell[4557, 143, 385, 11, 27, "Input",ExpressionUUID->"6d912d9c-d3be-4211-aacc-d89d34fbc5ec"],
Cell[4945, 156, 565, 15, 27, "Input",ExpressionUUID->"12b6a697-0b82-46a1-baca-bf8149e9fdaf"],
Cell[5513, 173, 612, 16, 27, "Input",ExpressionUUID->"a0db01e7-f8df-4d58-b045-087a90f7134b"],
Cell[6128, 191, 420, 9, 27, "Input",ExpressionUUID->"009b796d-089f-435c-9219-0d6a8885a773"],
Cell[6551, 202, 309, 7, 27, "Input",ExpressionUUID->"9e3c68fb-38cf-47a5-952b-379cd2020640"],
Cell[6863, 211, 598, 16, 27, "Input",ExpressionUUID->"ef5f404b-675e-40ef-8c0a-a2448dbd3c5d"],
Cell[7464, 229, 669, 16, 27, "Input",ExpressionUUID->"d193608e-b97e-43e1-96a4-bdc1883802f0"],
Cell[8136, 247, 718, 16, 27, "Input",ExpressionUUID->"698b72ad-18b3-47f0-ae54-2df442839cbf"],
Cell[8857, 265, 1810, 31, 27, "Input",ExpressionUUID->"3293bcaa-a207-4947-a9c5-360ebad2d593"],
Cell[CellGroupData[{
Cell[10692, 300, 431, 9, 27, "Input",ExpressionUUID->"09497cd9-abbc-4a62-a8ad-1074b2c9b179"],
Cell[11126, 311, 1206, 23, 31, "Output",ExpressionUUID->"1a4fbbb2-8a0a-466d-adcd-b4b21fd0d30e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12369, 339, 382, 8, 27, "Input",ExpressionUUID->"6752b73d-d125-4520-858f-8f71a4feef10"],
Cell[12754, 349, 2123, 48, 50, "Output",ExpressionUUID->"dc3a9510-04fe-43ec-bcb1-9800fe908ac3"]
}, Open  ]],
Cell[14892, 400, 1605, 40, 46, "Input",ExpressionUUID->"0ec2c3de-76a7-47fe-bf07-117f65c16681"],
Cell[16500, 442, 1606, 40, 46, "Input",ExpressionUUID->"12b6a3ab-413a-4372-b5da-83353a32cd23"],
Cell[18109, 484, 1406, 37, 46, "Input",ExpressionUUID->"bdbe0b9b-5fa0-4d67-9fc6-fd54ab421a13"],
Cell[19518, 523, 319, 6, 27, "Input",ExpressionUUID->"d47cb340-dfcd-407d-9f94-aba1be7189ba"],
Cell[CellGroupData[{
Cell[19862, 533, 398, 9, 27, "Input",ExpressionUUID->"1865e208-476a-46cf-aa42-4a5034b3a195"],
Cell[20263, 544, 1147, 22, 31, "Output",ExpressionUUID->"86b7819d-1db9-4886-a92b-aeadc39143ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21447, 571, 333, 8, 27, "Input",ExpressionUUID->"f6996e40-2e0a-44dd-a15f-6e4e65e7bc8f"],
Cell[21783, 581, 9160, 229, 157, "Output",ExpressionUUID->"0eebaaa9-8301-4fa4-805b-31740f62ab14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30980, 815, 291, 7, 27, "Input",ExpressionUUID->"5e385493-36a1-42f1-bce6-f277fc92052a"],
Cell[31274, 824, 906, 17, 31, "Output",ExpressionUUID->"4154704d-5a52-4b82-b13f-aaef2149504d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32217, 846, 434, 10, 27, "Input",ExpressionUUID->"6efed2e8-4fd2-4fb0-9869-e38a08d08ed6"],
Cell[32654, 858, 1169, 27, 31, "Output",ExpressionUUID->"259db6de-78a2-49fd-9b8e-a747b1281773"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33860, 890, 202, 4, 27, "Input",ExpressionUUID->"c7a1d7b9-2f3b-4e6e-883b-085586338d6c"],
Cell[34065, 896, 939, 21, 31, "Output",ExpressionUUID->"15f2112c-300a-436a-ae05-75e46848a2d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35041, 922, 200, 4, 27, "Input",ExpressionUUID->"d4987a2c-12bf-4b0c-a29f-ea3f73ef37a7"],
Cell[35244, 928, 1085, 25, 31, "Output",ExpressionUUID->"c8e2db7f-c5ae-4f5f-968d-9fa74b7e1c7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36366, 958, 406, 10, 27, "Input",ExpressionUUID->"af30c0dd-b345-4a36-8335-b52ae78396ce"],
Cell[36775, 970, 1182, 27, 31, "Output",ExpressionUUID->"75c4e9ca-9b9d-40d4-97a5-d34e3d72aceb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37994, 1002, 475, 13, 27, "Input",ExpressionUUID->"c68d22cd-4c92-487f-80da-1c78dd06aadf"],
Cell[38472, 1017, 952, 18, 31, "Output",ExpressionUUID->"61252f68-c6f5-4086-bd03-7574c80aab39"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39461, 1040, 645, 16, 27, "Input",ExpressionUUID->"1324a26a-a654-41bc-b912-3dc93a2c9be2"],
Cell[40109, 1058, 1017, 20, 31, "Output",ExpressionUUID->"67597230-9578-4d88-83e9-489b1203aa63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41163, 1083, 628, 17, 27, "Input",ExpressionUUID->"212e8ed9-03dd-4f9c-b4f3-c3298092d1c5"],
Cell[41794, 1102, 978, 20, 31, "Output",ExpressionUUID->"578b3975-5dc4-43a6-a3d8-6150330b3bfc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42809, 1127, 614, 17, 27, "Input",ExpressionUUID->"79085c48-d168-4ab6-89b0-ca99a8dbad84"],
Cell[43426, 1146, 888, 17, 31, "Output",ExpressionUUID->"b4f3a51e-9243-438e-9d8a-735aab0079e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44351, 1168, 525, 14, 27, "Input",ExpressionUUID->"5a702d38-bbce-45c3-ac6e-691310015521"],
Cell[44879, 1184, 961, 18, 31, "Output",ExpressionUUID->"242d8c2a-5363-4582-90f5-d54b9ab869b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45877, 1207, 763, 19, 27, "Input",ExpressionUUID->"e4729ef7-ca7c-4ed4-9b0e-539c3021ce67"],
Cell[46643, 1228, 987, 18, 31, "Output",ExpressionUUID->"faf4036a-d5b1-42ed-be1e-2bfff3c7cb32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47667, 1251, 658, 16, 27, "Input",ExpressionUUID->"a954002f-5bba-41c3-af45-19227456450b"],
Cell[48328, 1269, 961, 19, 31, "Output",ExpressionUUID->"681b57d6-f6ea-4057-9a85-6963f26ab34d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49326, 1293, 584, 17, 27, "Input",ExpressionUUID->"4b49660d-3c49-42c2-8bf0-c9777828ba51"],
Cell[49913, 1312, 930, 19, 31, "Output",ExpressionUUID->"e6d91951-0d95-47bd-a687-0258632bd1a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50880, 1336, 168, 2, 37, "Subtitle",ExpressionUUID->"d722ece8-7389-451b-b575-652ac5b2c006"],
Cell[51051, 1340, 417, 11, 27, "Input",ExpressionUUID->"31e24322-ef42-4250-ab66-b8107097ebf5"],
Cell[CellGroupData[{
Cell[51493, 1355, 2766, 74, 100, "Input",ExpressionUUID->"dbe7bca5-c115-4a7a-8a2b-76d0d5567a68"],
Cell[54262, 1431, 3258, 75, 60, "Output",ExpressionUUID->"9992e434-31d1-464a-b0aa-6c5cf8a0a6d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57557, 1511, 1085, 25, 27, "Input",ExpressionUUID->"adce222f-ef2e-43ed-bbd1-d92063be0391"],
Cell[58645, 1538, 2150, 49, 31, "Output",ExpressionUUID->"7fc87637-f67b-4c90-85f2-52e8206a96f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60832, 1592, 255, 4, 28, "Input",ExpressionUUID->"dec9e57d-ee0a-4252-af10-29d4f2a05eda"],
Cell[61090, 1598, 1433, 35, 36, "Output",ExpressionUUID->"e5f75150-2bf7-4007-9f57-c2e703a3a254"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62560, 1638, 986, 24, 27, "Input",ExpressionUUID->"30768043-65e6-4e3f-af98-dbcc0a0afcf8"],
Cell[63549, 1664, 2037, 47, 31, "Output",ExpressionUUID->"68ddf7af-72e8-4acc-a21d-cd57aad5ea6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65623, 1716, 255, 4, 28, "Input",ExpressionUUID->"d17c7305-7cd9-4468-ad59-315e861888a7"],
Cell[65881, 1722, 1446, 35, 36, "Output",ExpressionUUID->"c95e98ac-1bd1-4cef-b7fd-56091a04fb8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67364, 1762, 1138, 26, 27, "Input",ExpressionUUID->"578b1048-cda6-4ec9-9d4a-b5e1ce8c83e1"],
Cell[68505, 1790, 2029, 47, 31, "Output",ExpressionUUID->"016c1c5b-8863-4ff4-bf1d-a558e917dd46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70571, 1842, 255, 4, 28, "Input",ExpressionUUID->"8b592880-ecf0-4227-a5ca-155d2e9d4cb1"],
Cell[70829, 1848, 1302, 31, 36, "Output",ExpressionUUID->"5e57021b-10fc-49c4-abf0-a96fe147d6e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72168, 1884, 915, 23, 27, "Input",ExpressionUUID->"e3c1f21f-a6ef-4765-9635-056823092af3"],
Cell[73086, 1909, 1029, 18, 31, "Output",ExpressionUUID->"82ff7a50-71a4-4268-82f1-bcb3d5080f42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74152, 1932, 889, 23, 27, "Input",ExpressionUUID->"54a80b0d-722d-4a93-aa71-c144c96fb3c5"],
Cell[75044, 1957, 1010, 19, 31, "Output",ExpressionUUID->"ac0be7c6-92d9-4b16-b503-5a259e7259b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76091, 1981, 917, 23, 27, "Input",ExpressionUUID->"c7a5cd80-def7-4b1b-bfb1-1599d0d1d1ad"],
Cell[77011, 2006, 933, 18, 31, "Output",ExpressionUUID->"e9d5f149-8490-4d32-a255-cabf77ff8e2b"]
}, Open  ]],
Cell[77959, 2027, 287, 6, 27, "Input",ExpressionUUID->"4fb611b9-a93f-4c7d-a922-cae2d723edd1"],
Cell[CellGroupData[{
Cell[78271, 2037, 5461, 138, 118, "Input",ExpressionUUID->"276e35b5-f167-4553-951f-c77bfa0a7226"],
Cell[83735, 2177, 4340, 115, 68, "Output",ExpressionUUID->"0e15e953-0a2b-4727-b0b9-02a3bbcb4136"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88112, 2297, 2265, 59, 86, "Input",ExpressionUUID->"754ef982-a760-4895-b0b4-27869aaf2d11"],
Cell[90380, 2358, 2092, 50, 56, "Output",ExpressionUUID->"1d134b42-b2a4-4fb2-b57f-4dd0de0b30d9"]
}, Open  ]],
Cell[92487, 2411, 466, 12, 27, "Input",ExpressionUUID->"d77ace4c-1d39-4fb6-bfa9-3454819a9857"],
Cell[CellGroupData[{
Cell[92978, 2427, 2863, 75, 100, "Input",ExpressionUUID->"a378b219-a2d1-4c11-be59-c84017905169"],
Cell[95844, 2504, 3720, 83, 68, "Output",ExpressionUUID->"99d1b438-0347-4e23-a36d-94ec11657159"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99601, 2592, 1139, 26, 27, "Input",ExpressionUUID->"3a89c73d-9b45-42d3-853d-f820070dfd76"],
Cell[100743, 2620, 1212, 23, 31, "Output",ExpressionUUID->"3fd83e3d-1bb0-41b8-b9d1-2228aba5703f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101992, 2648, 306, 5, 28, "Input",ExpressionUUID->"7fbf2817-da78-434d-ba60-9a535c0ea4ff"],
Cell[102301, 2655, 454, 8, 32, "Output",ExpressionUUID->"eedc44d4-7465-4d5e-9c2c-f402b81cd079"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102792, 2668, 1036, 25, 27, "Input",ExpressionUUID->"c04617cb-0261-4702-9726-e20ad7d135f2"],
Cell[103831, 2695, 2068, 47, 31, "Output",ExpressionUUID->"fbc83458-0852-4b10-9de0-0bec08f15c0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105936, 2747, 306, 5, 28, "Input",ExpressionUUID->"36cf3a05-d1e4-4404-91dc-f90354596e4b"],
Cell[106245, 2754, 1477, 35, 36, "Output",ExpressionUUID->"983e23a7-a60d-4d35-ab83-ff0a3c16c83b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107759, 2794, 1190, 27, 27, "Input",ExpressionUUID->"61c5c44d-83fd-4c73-9adc-7606fdce5338"],
Cell[108952, 2823, 1236, 23, 31, "Output",ExpressionUUID->"78b6760d-27c7-4111-9542-7596ed283a8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110225, 2851, 308, 5, 28, "Input",ExpressionUUID->"168628b1-daf0-4d66-8c4f-d6ba8fe06aaa"],
Cell[110536, 2858, 471, 8, 32, "Output",ExpressionUUID->"b131db73-1365-450c-ac55-f8e67d657e12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111044, 2871, 967, 24, 27, "Input",ExpressionUUID->"5a61a5cb-10ca-460f-821b-fb5d8ebe2f5a"],
Cell[112014, 2897, 1026, 19, 31, "Output",ExpressionUUID->"1168c24e-d9e3-4050-8c49-276e5241c329"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113077, 2921, 943, 24, 27, "Input",ExpressionUUID->"9ab419ed-399a-4780-a83e-938db0d544ec"],
Cell[114023, 2947, 1003, 19, 31, "Output",ExpressionUUID->"dbc1355c-f1a3-459f-af84-017140b166f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115063, 2971, 968, 24, 27, "Input",ExpressionUUID->"4701708d-acda-4aed-85f4-ffdad71bb0cb"],
Cell[116034, 2997, 925, 18, 31, "Output",ExpressionUUID->"b56787d8-62f3-466e-99aa-e01ddf79bc6e"]
}, Open  ]],
Cell[116974, 3018, 338, 7, 27, "Input",ExpressionUUID->"0647d5b8-a2cb-4a5e-a06e-8719794542f8"],
Cell[CellGroupData[{
Cell[117337, 3029, 5685, 141, 118, "Input",ExpressionUUID->"93e8db05-9686-4b85-aa77-a93e096ccdf9"],
Cell[123025, 3172, 2030, 46, 31, "Output",ExpressionUUID->"26d70f38-5e6d-4b47-aee4-9e686ed69d8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125092, 3223, 2222, 58, 82, "Input",ExpressionUUID->"9beab75b-158e-499d-a839-852183ccc213"],
Cell[127317, 3283, 1907, 44, 37, "Output",ExpressionUUID->"db171c2f-a507-43b7-b491-543885228b3c"]
}, Open  ]],
Cell[129239, 3330, 470, 12, 27, "Input",ExpressionUUID->"3b47c6f8-da2a-4c35-a815-9a01e2755c33"],
Cell[CellGroupData[{
Cell[129734, 3346, 2819, 75, 100, "Input",ExpressionUUID->"ff914d5b-94ed-408c-aa0c-63a9a5c4d8a4"],
Cell[132556, 3423, 3290, 76, 60, "Output",ExpressionUUID->"aaf0ca99-789b-4bf4-8e0d-49a857c176a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135883, 3504, 1210, 27, 27, "Input",ExpressionUUID->"d013f7c2-4b54-4a98-84cc-dc9635c39b73"],
Cell[137096, 3533, 2177, 49, 31, "Output",ExpressionUUID->"709203cf-6d3e-4f6f-8aa3-1a2b4465ec8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139310, 3587, 357, 6, 28, "Input",ExpressionUUID->"95373ee0-0c72-483b-ba62-4e9ad77d233e"],
Cell[139670, 3595, 1457, 35, 36, "Output",ExpressionUUID->"c7c13052-b954-476f-b170-520db5ad34af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141164, 3635, 1086, 25, 27, "Input",ExpressionUUID->"d79e07e8-b577-44ab-b902-f75fb5202f5a"],
Cell[142253, 3662, 2064, 47, 31, "Output",ExpressionUUID->"8725a3c2-cc39-417a-b100-41f237aa8636"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144354, 3714, 357, 6, 28, "Input",ExpressionUUID->"db44c98c-fccc-415f-b708-cf0b4f803c06"],
Cell[144714, 3722, 1481, 35, 36, "Output",ExpressionUUID->"913d22b9-7a61-4397-b503-e567f06326fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146232, 3762, 1236, 27, 27, "Input",ExpressionUUID->"159dd083-d726-4554-a09d-e9f649b20109"],
Cell[147471, 3791, 2055, 47, 31, "Output",ExpressionUUID->"77421f22-6d59-4352-9394-6c22381655a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149563, 3843, 359, 6, 28, "Input",ExpressionUUID->"77f4887d-b8a2-4d23-b05f-5ff9bbca8a43"],
Cell[149925, 3851, 1327, 31, 36, "Output",ExpressionUUID->"7d562a04-3370-48bd-9da8-9d5dab4bd852"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151289, 3887, 1021, 25, 27, "Input",ExpressionUUID->"dd822c40-ef3f-4e5a-ae40-a58c9f1c182f"],
Cell[152313, 3914, 1047, 19, 31, "Output",ExpressionUUID->"15c26147-cd14-4168-9464-cd73a4be915a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153397, 3938, 991, 24, 27, "Input",ExpressionUUID->"51529ed9-93fc-4cb0-8ccd-87f97386e5ac"],
Cell[154391, 3964, 1031, 19, 31, "Output",ExpressionUUID->"d9c6f693-4f00-4083-bad9-9dfb17fa98a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155459, 3988, 1018, 25, 27, "Input",ExpressionUUID->"f02a5236-a4cc-4005-a10b-c43b6a2d05c2"],
Cell[156480, 4015, 958, 18, 31, "Output",ExpressionUUID->"cd172e68-18a3-4aca-9f05-87401f01f18b"]
}, Open  ]],
Cell[157453, 4036, 389, 8, 27, "Input",ExpressionUUID->"744704a7-082d-4b13-850d-da50498558cd"],
Cell[CellGroupData[{
Cell[157867, 4048, 5839, 143, 118, "Input",ExpressionUUID->"8d5538b6-7d65-400e-86a5-6f1a8b21e43e"],
Cell[163709, 4193, 4442, 117, 68, "Output",ExpressionUUID->"ede4ba5c-3a03-478a-ac2c-0b76e471a415"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168188, 4315, 2273, 59, 82, "Input",ExpressionUUID->"6802fea6-469f-4a15-ab72-1e106587a714"],
Cell[170464, 4376, 2376, 56, 56, "Output",ExpressionUUID->"c74f9d5d-7c84-4973-b607-83671fa32d89"]
}, Open  ]],
Cell[172855, 4435, 521, 13, 27, "Input",ExpressionUUID->"e461f76e-e9cf-43fc-86dc-9e3a7350e3c6"],
Cell[CellGroupData[{
Cell[173401, 4452, 2863, 75, 100, "Input",ExpressionUUID->"275a6c92-3720-4fa7-a5c1-0140345fa7db"],
Cell[176267, 4529, 3715, 83, 68, "Output",ExpressionUUID->"1ced2f01-61e1-45f8-96b5-a3b6af1f4409"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180019, 4617, 1212, 27, 27, "Input",ExpressionUUID->"7ac62021-7ab4-46d9-8507-46a7bebb0644"],
Cell[181234, 4646, 1210, 23, 31, "Output",ExpressionUUID->"c0eed016-c6e2-4697-ba0e-912a1ae574e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182481, 4674, 405, 6, 28, "Input",ExpressionUUID->"21a9c77b-c16c-42a6-bdd1-a43af3c859d9"],
Cell[182889, 4682, 458, 8, 32, "Output",ExpressionUUID->"ac0de191-41fd-4d48-9cb0-3814b04f1e7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183384, 4695, 1138, 26, 27, "Input",ExpressionUUID->"ad99fb76-3df3-46ac-ba19-68c605150331"],
Cell[184525, 4723, 2066, 47, 31, "Output",ExpressionUUID->"adf876ec-b9c1-4619-8d8d-54e119386efb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186628, 4775, 404, 6, 28, "Input",ExpressionUUID->"c6df3462-a5a1-4b9a-86cd-b4f607db87ce"],
Cell[187035, 4783, 1473, 35, 36, "Output",ExpressionUUID->"13ed31bf-8182-4d40-9c1c-c003ef47b614"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188545, 4823, 1286, 28, 27, "Input",ExpressionUUID->"5941f6e3-d30a-4370-9deb-9a208c42b59a"],
Cell[189834, 4853, 1229, 23, 31, "Output",ExpressionUUID->"9a6e22ca-0c4e-41a5-a46b-57655a58d625"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191100, 4881, 409, 6, 28, "Input",ExpressionUUID->"e906a15d-cca5-4342-a459-6af15bb913b4"],
Cell[191512, 4889, 470, 8, 32, "Output",ExpressionUUID->"a27a2830-1bea-479c-9bda-64f76c371dea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192019, 4902, 1068, 25, 27, "Input",ExpressionUUID->"18aa8cd2-6e22-446f-8c6d-231f94368d18"],
Cell[193090, 4929, 1022, 19, 31, "Output",ExpressionUUID->"6cc13d23-ea11-4638-a26c-cfe81cb58ab4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194149, 4953, 1045, 25, 27, "Input",ExpressionUUID->"9f6c08fa-aa58-42ad-9d52-e84188715a50"],
Cell[195197, 4980, 1006, 19, 31, "Output",ExpressionUUID->"e4aed112-5f86-4259-9f4a-c068faf6050f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196240, 5004, 1068, 25, 27, "Input",ExpressionUUID->"4d2ae119-1053-4f70-b5d1-b3019b83a207"],
Cell[197311, 5031, 923, 18, 31, "Output",ExpressionUUID->"3c01fdc6-03fc-47a7-bf78-239547308892"]
}, Open  ]],
Cell[198249, 5052, 437, 8, 27, "Input",ExpressionUUID->"bdae9808-7d6a-4a8b-9a9d-e6e59800022c"],
Cell[CellGroupData[{
Cell[198711, 5064, 5937, 144, 118, "Input",ExpressionUUID->"07f8e175-fdc3-4d82-8ea3-bb7ad181c9b8"],
Cell[204651, 5210, 2026, 46, 31, "Output",ExpressionUUID->"792a35a2-bbf4-4a8b-bfb9-849c4b944542"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206714, 5261, 2324, 60, 82, "Input",ExpressionUUID->"8a87c960-2a77-4e15-8cbf-abd4559b0fba"],
Cell[209041, 5323, 1913, 44, 37, "Output",ExpressionUUID->"439546d9-ce4d-4c9d-8d52-0c3384c9703c"]
}, Open  ]],
Cell[210969, 5370, 468, 12, 27, "Input",ExpressionUUID->"7b5932c5-c35e-4fda-a740-da75a16ab552"],
Cell[CellGroupData[{
Cell[211462, 5386, 2821, 75, 100, "Input",ExpressionUUID->"8bb3f3f7-22a6-4a90-9738-7445f0e2afae"],
Cell[214286, 5463, 3697, 83, 68, "Output",ExpressionUUID->"caff6453-68ec-4e27-9773-4a64c81abe44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218020, 5551, 12154, 325, 599, "Input",ExpressionUUID->"f25dfad1-4508-4cce-876c-be515b7973fe"],
Cell[230177, 5878, 1612, 40, 32, "Output",ExpressionUUID->"6b8cee8f-7379-4f13-884d-bdfb86ff80be"],
Cell[231792, 5920, 1384, 35, 36, "Output",ExpressionUUID->"5e584136-0f0f-4b62-80d6-7e600a1ae9d0"],
Cell[233179, 5957, 658, 15, 32, "Output",ExpressionUUID->"050f3840-7925-4b0c-ae68-9d02f5c11d65"],
Cell[233840, 5974, 385, 8, 32, "Output",ExpressionUUID->"0b7d3e83-17cd-43c6-a815-f18e690d1744"],
Cell[234228, 5984, 658, 15, 32, "Output",ExpressionUUID->"e9270ee7-4f1c-4547-8fbe-eb748d20fa2e"],
Cell[234889, 6001, 385, 8, 32, "Output",ExpressionUUID->"919dffeb-ad48-4f1d-b6a0-441acd7e3c1b"],
Cell[235277, 6011, 450, 11, 32, "Output",ExpressionUUID->"811a7312-964a-49fd-831f-41b249cfc7d4"],
Cell[235730, 6024, 448, 11, 32, "Output",ExpressionUUID->"45938512-ef5b-409c-8e72-d597479d2a7c"],
Cell[236181, 6037, 450, 11, 32, "Output",ExpressionUUID->"dfa7278d-2039-4b04-9a0c-5767370d8a3d"],
Cell[236634, 6050, 2573, 71, 52, "Output",ExpressionUUID->"f73b0903-a126-4ae7-8e7b-bdc7928dcfdc"],
Cell[239210, 6123, 1614, 40, 36, "Output",ExpressionUUID->"98f0f7d5-dc7d-4077-a5c9-b686d7962f20"]
}, Open  ]],
Cell[240839, 6166, 523, 14, 27, "Input",ExpressionUUID->"d1ac2625-f6fd-4c0d-8a9a-9c26e84f06f2"],
Cell[CellGroupData[{
Cell[241387, 6184, 2871, 76, 100, "Input",ExpressionUUID->"4444db6f-6ef0-4981-b318-0c807d66e09b"],
Cell[244261, 6262, 4839, 114, 86, "Output",ExpressionUUID->"086e0d62-59b5-4ff7-814f-fb4a445195f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249137, 6381, 12154, 326, 599, "Input",ExpressionUUID->"f90c3dbf-e23f-488e-909c-59f5889e042b"],
Cell[261294, 6709, 707, 19, 32, "Output",ExpressionUUID->"1ea3dfe5-4253-4646-a78e-8282aef9bdff"],
Cell[262004, 6730, 425, 9, 32, "Output",ExpressionUUID->"a2524d67-cde1-4ac6-95db-fda7f6d83196"],
Cell[262432, 6741, 707, 19, 32, "Output",ExpressionUUID->"eacb0101-dbe7-4162-9a30-9b274ae25a62"],
Cell[263142, 6762, 423, 9, 32, "Output",ExpressionUUID->"e457ec13-a9e3-4f56-bdc6-371dbbaa487a"],
Cell[263568, 6773, 707, 19, 32, "Output",ExpressionUUID->"981c4a03-a12a-41ff-9763-491db3167f6c"],
Cell[264278, 6794, 425, 9, 32, "Output",ExpressionUUID->"c8d4feef-dd22-4ce0-a460-1a02f501a527"],
Cell[264706, 6805, 454, 11, 32, "Output",ExpressionUUID->"5b77b5bf-dbc4-4213-b12c-81ddf3b5af7b"],
Cell[265163, 6818, 453, 11, 32, "Output",ExpressionUUID->"3afe8af2-1837-4f17-86e0-600ec4aed6c0"],
Cell[265619, 6831, 454, 11, 32, "Output",ExpressionUUID->"aa8e3332-557d-4659-8408-851f239c8a29"],
Cell[266076, 6844, 1981, 52, 52, "Output",ExpressionUUID->"d12319e3-ab8f-4c38-a62b-aba3839e73d3"],
Cell[268060, 6898, 1858, 48, 36, "Output",ExpressionUUID->"d9bde413-6c94-43d9-b5c6-49434a04b446"]
}, Open  ]],
Cell[269933, 6949, 523, 14, 27, "Input",ExpressionUUID->"231dec90-32cf-4729-8804-fc1d3b57aa87"],
Cell[CellGroupData[{
Cell[270481, 6967, 2871, 76, 100, "Input",ExpressionUUID->"dda20c96-7f18-4095-9f1d-11d17a61ec59"],
Cell[273355, 7045, 3699, 84, 68, "Output",ExpressionUUID->"425c0bec-4946-47df-aa6c-a117c11baff8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277091, 7134, 12202, 326, 599, "Input",ExpressionUUID->"6e800218-0553-4ba7-bee9-c5bbf4407005"],
Cell[289296, 7462, 1612, 41, 32, "Output",ExpressionUUID->"4c987697-5892-415c-bc85-0eb46c3aa123"],
Cell[290911, 7505, 1379, 35, 36, "Output",ExpressionUUID->"ca3e6a80-e668-434e-a8c0-4a854e66a467"],
Cell[292293, 7542, 652, 15, 32, "Output",ExpressionUUID->"3ae4d379-eda7-4164-bf9e-ef73bd6adce2"],
Cell[292948, 7559, 381, 8, 32, "Output",ExpressionUUID->"079664c1-391b-4afd-91d7-3e1943145cfc"],
Cell[293332, 7569, 654, 15, 32, "Output",ExpressionUUID->"c8e89e86-54c4-4bca-bd2c-b81f29c059a5"],
Cell[293989, 7586, 381, 8, 32, "Output",ExpressionUUID->"ddbbfbcb-2427-451d-b5e9-973c697256e3"],
Cell[294373, 7596, 444, 11, 32, "Output",ExpressionUUID->"9032302a-5c8d-4475-9c9d-105c095b3a92"],
Cell[294820, 7609, 446, 11, 32, "Output",ExpressionUUID->"df21d6fc-9a14-4660-884d-feb1c2ada71e"],
Cell[295269, 7622, 446, 11, 32, "Output",ExpressionUUID->"f1bb032e-3b51-4ee6-93cf-b51f77ee3d4c"],
Cell[295718, 7635, 2567, 71, 52, "Output",ExpressionUUID->"5237c469-88a3-4598-915c-f692d1759169"],
Cell[298288, 7708, 1610, 40, 36, "Output",ExpressionUUID->"753890a5-91c9-4341-9e75-1dd58d09650a"]
}, Open  ]],
Cell[299913, 7751, 571, 14, 27, "Input",ExpressionUUID->"aa1aa589-1b11-4714-ac2d-d429506cc944"],
Cell[CellGroupData[{
Cell[300509, 7769, 2947, 77, 100, "Input",ExpressionUUID->"90d01412-0c9b-4322-8fdb-4893d81320ab"],
Cell[303459, 7848, 4849, 114, 86, "Output",ExpressionUUID->"e185a6f8-76d1-4c06-8d88-cc02920ff79a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308345, 7967, 12212, 326, 599, "Input",ExpressionUUID->"7180d6a2-3be9-46af-a946-2efba8ccac88"],
Cell[320560, 8295, 781, 20, 32, "Output",ExpressionUUID->"5f617074-d563-44cd-a307-ae7cf659db2e"],
Cell[321344, 8317, 497, 10, 32, "Output",ExpressionUUID->"3ef7ede3-8de2-452e-ab89-1840126cfff9"],
Cell[321844, 8329, 779, 20, 32, "Output",ExpressionUUID->"616599d4-858c-413c-9ff8-5da30363c5c4"],
Cell[322626, 8351, 497, 10, 32, "Output",ExpressionUUID->"6db4efe2-eb72-4ab5-9aef-88b2c94f4138"],
Cell[323126, 8363, 778, 20, 32, "Output",ExpressionUUID->"4cb1d44e-f8ce-4074-bd9c-a09f26b2d8eb"],
Cell[323907, 8385, 495, 10, 32, "Output",ExpressionUUID->"0030ce6a-27db-45f7-bb5e-03349da34bb1"],
Cell[324405, 8397, 526, 12, 32, "Output",ExpressionUUID->"51b0a8e2-a084-4f4d-9865-e9d8381434b6"],
Cell[324934, 8411, 526, 12, 32, "Output",ExpressionUUID->"b6819edc-319d-41a6-bf78-7a4ab283f01c"],
Cell[325463, 8425, 528, 12, 32, "Output",ExpressionUUID->"04159111-d5dc-43c8-aa1c-640a948b5ef5"],
Cell[325994, 8439, 2980, 80, 59, "Output",ExpressionUUID->"ff399109-1923-48aa-8e2a-5e14d453fea7"],
Cell[328977, 8521, 2053, 53, 52, "Output",ExpressionUUID->"ea5ba35d-6f6c-4511-96fe-bb9c59568e8b"],
Cell[331033, 8576, 1930, 49, 36, "Output",ExpressionUUID->"022e776e-5926-476c-b33a-54e372ae6063"]
}, Open  ]],
Cell[332978, 8628, 473, 13, 27, "Input",ExpressionUUID->"e5636fbe-e69e-44d4-aa3b-a1f5bb1425e8"],
Cell[CellGroupData[{
Cell[333476, 8645, 2816, 76, 82, "Input",ExpressionUUID->"e03bd87f-8483-4220-a0bb-353f32735a7d"],
Cell[336295, 8723, 3074, 73, 60, "Output",ExpressionUUID->"39068894-9610-4754-bc6a-d5830d9174e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339406, 8801, 1143, 27, 27, "Input",ExpressionUUID->"c6d3ead9-fee5-4117-872c-e8bd9782cd15"],
Cell[340552, 8830, 2000, 48, 31, "Output",ExpressionUUID->"344dd180-cf22-4e4b-984f-a13deb6c71a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342589, 8883, 310, 6, 28, "Input",ExpressionUUID->"8e5641c8-b407-4874-9a7b-48386d58740e"],
Cell[342902, 8891, 1249, 32, 36, "Output",ExpressionUUID->"081f61e8-8897-44a4-8915-6589ac35b8c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344188, 8928, 1039, 26, 27, "Input",ExpressionUUID->"597766e1-c25c-42d1-99e4-09569a40bba9"],
Cell[345230, 8956, 1933, 46, 31, "Output",ExpressionUUID->"24e27b48-aa67-47df-9bbc-37ae6f2b4706"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347200, 9007, 310, 6, 28, "Input",ExpressionUUID->"42f37adb-d5ca-4979-ae3c-653468210694"],
Cell[347513, 9015, 1329, 32, 36, "Output",ExpressionUUID->"1b01fd1c-ffca-426c-a95f-b80644245dc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[348879, 9052, 1194, 28, 27, "Input",ExpressionUUID->"1c3ba3f6-b4c1-4be9-8972-e435773865d6"],
Cell[350076, 9082, 2053, 48, 31, "Output",ExpressionUUID->"27f3bc44-5c9f-4057-9e8d-31897bbb06b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352166, 9135, 312, 6, 28, "Input",ExpressionUUID->"29899c40-dd97-41da-a50f-660221b6a2ee"],
Cell[352481, 9143, 1356, 33, 36, "Output",ExpressionUUID->"d96754d1-74ee-42c3-a923-61babb7abfbc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[353874, 9181, 969, 25, 27, "Input",ExpressionUUID->"fee60725-b67c-430b-b618-0fe99f4764d2"],
Cell[354846, 9208, 1033, 19, 31, "Output",ExpressionUUID->"0b592c2a-085b-42d9-97f4-8f0ae010193e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355916, 9232, 947, 25, 27, "Input",ExpressionUUID->"a135a2cd-52d6-49d7-ad56-a1bd80e96d8d"],
Cell[356866, 9259, 1012, 20, 31, "Output",ExpressionUUID->"e99c96e8-25cf-4c2c-ac93-3fee5ca1a4f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[357915, 9284, 972, 25, 27, "Input",ExpressionUUID->"e625fe0e-75c0-468a-a305-038e44117489"],
Cell[358890, 9311, 933, 19, 31, "Output",ExpressionUUID->"2c9f53ee-c27f-4bd3-a700-360f1e694e75"]
}, Open  ]],
Cell[359838, 9333, 395, 9, 27, "Input",ExpressionUUID->"defac24b-2b66-4ab2-a2e5-3c91e15f39af"],
Cell[CellGroupData[{
Cell[360258, 9346, 5515, 140, 118, "Input",ExpressionUUID->"382471a6-16d0-474d-a3af-03ccc88161f2"],
Cell[365776, 9488, 3688, 97, 55, "Output",ExpressionUUID->"332c7849-f622-4876-b20c-ef663f592d15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369501, 9590, 2322, 61, 86, "Input",ExpressionUUID->"e12500f6-b755-4f8c-9c94-e1b02fb3448a"],
Cell[371826, 9653, 2443, 61, 56, "Output",ExpressionUUID->"a38dab58-aede-4b38-a895-24a477473c3a"]
}, Open  ]],
Cell[374284, 9717, 524, 14, 27, "Input",ExpressionUUID->"d0cf1f18-4c2a-497e-be11-c41e79bcc15c"],
Cell[CellGroupData[{
Cell[374833, 9735, 2861, 76, 82, "Input",ExpressionUUID->"adf0d380-d10b-456e-a89b-6ef46d70cb65"],
Cell[377697, 9813, 3210, 79, 60, "Output",ExpressionUUID->"4fc4cc1d-1d54-4bd0-9974-c59064aa14ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380944, 9897, 12154, 326, 599, "Input",ExpressionUUID->"51ef5069-1b25-4134-b94e-56a6f85d2336"],
Cell[393101, 10225, 654, 15, 32, "Output",ExpressionUUID->"9c8013e6-3216-4578-b9fb-a5b7d3494bd3"],
Cell[393758, 10242, 381, 8, 32, "Output",ExpressionUUID->"8ea01683-62da-4d75-8d2f-17950e2eba43"],
Cell[394142, 10252, 1417, 39, 32, "Output",ExpressionUUID->"f55a2ed3-1691-4e9a-a5b5-07bae7a17979"],
Cell[395562, 10293, 1238, 31, 36, "Output",ExpressionUUID->"affb1f84-e551-4d17-91cf-ef33ab9dd466"],
Cell[396803, 10326, 654, 15, 32, "Output",ExpressionUUID->"92549163-a7fc-455b-8476-a6f4ec3e6f05"],
Cell[397460, 10343, 381, 8, 32, "Output",ExpressionUUID->"4c2eb93f-fc7b-4ac7-be9d-e244b8339eb0"],
Cell[397844, 10353, 446, 11, 32, "Output",ExpressionUUID->"a1f4c500-f249-4a71-9b48-487c9636ccbb"],
Cell[398293, 10366, 448, 11, 32, "Output",ExpressionUUID->"0226384e-fe40-4c05-8f96-67aecc2f1363"],
Cell[398744, 10379, 446, 11, 32, "Output",ExpressionUUID->"27a300e0-d0e6-4258-b7ed-90e0ba586bce"],
Cell[399193, 10392, 1190, 31, 32, "Output",ExpressionUUID->"9b793c45-727f-478d-ac22-8c6ed3b9d084"],
Cell[400386, 10425, 1467, 36, 56, "Output",ExpressionUUID->"d1e908a6-6d02-4bb1-af53-bcceb8e348f2"]
}, Open  ]],
Cell[401868, 10464, 524, 14, 27, "Input",ExpressionUUID->"be784ab8-d11b-4543-b8eb-65656815ad66"],
Cell[CellGroupData[{
Cell[402417, 10482, 2892, 77, 82, "Input",ExpressionUUID->"5398f25a-ae1f-40f5-a328-2a3bba5e8792"],
Cell[405312, 10561, 3219, 78, 60, "Output",ExpressionUUID->"4356ec8b-bd36-4bb2-b971-6e6c1ba88c41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[408568, 10644, 12203, 326, 599, "Input",ExpressionUUID->"19b719c1-cbd3-4834-a44d-2c5b939986c8"],
Cell[420774, 10972, 1414, 39, 32, "Output",ExpressionUUID->"b038fa24-4c6e-432c-a1f9-2d8b3162bb64"],
Cell[422191, 11013, 1237, 31, 36, "Output",ExpressionUUID->"b0e4b3a1-973b-44fa-be4d-c9a2e15c1f9e"],
Cell[423431, 11046, 653, 15, 32, "Output",ExpressionUUID->"0c777927-b51c-4b72-92c8-be39a62f558c"],
Cell[424087, 11063, 378, 8, 32, "Output",ExpressionUUID->"eea0dfa1-ce39-4a7c-8e59-c50743d3a563"],
Cell[424468, 11073, 650, 15, 32, "Output",ExpressionUUID->"aa54f7fd-c427-4b86-bfb5-3509c16a75ca"],
Cell[425121, 11090, 378, 8, 32, "Output",ExpressionUUID->"bfef6c7b-c5d2-4413-94c6-c36edb614ca1"],
Cell[425502, 11100, 443, 11, 32, "Output",ExpressionUUID->"a0ba75b7-0369-4b4e-8cca-3780ce259f73"],
Cell[425948, 11113, 445, 11, 32, "Output",ExpressionUUID->"956ac391-6cb2-43e1-99e3-f20c8a94f623"],
Cell[426396, 11126, 445, 11, 32, "Output",ExpressionUUID->"5de8240a-3cd3-4cef-8b89-3808dc918bad"],
Cell[426844, 11139, 1187, 31, 32, "Output",ExpressionUUID->"f71c9319-8ff3-4ca2-86f9-6bc06e0ddbf3"],
Cell[428034, 11172, 1462, 36, 56, "Output",ExpressionUUID->"21382433-934b-4897-a562-fa32dd5fbbbc"]
}, Open  ]],
Cell[429511, 11211, 574, 14, 27, "Input",ExpressionUUID->"5816e006-ab46-4d59-9c33-e204e41cb773"],
Cell[CellGroupData[{
Cell[430110, 11229, 2887, 77, 82, "Input",ExpressionUUID->"4fed58b1-3bbe-406a-b34d-fd25c66b240a"],
Cell[433000, 11308, 2020, 47, 50, "Output",ExpressionUUID->"92bf193b-b76e-4656-a14c-2e31c1ea0dc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[435057, 11360, 12203, 326, 599, "Input",ExpressionUUID->"b3307dce-b06d-4911-ba40-7a9178b13fbb"],
Cell[447263, 11688, 727, 19, 32, "Output",ExpressionUUID->"5a021dca-c22b-4256-908d-87cf84ee6340"],
Cell[447993, 11709, 445, 9, 32, "Output",ExpressionUUID->"c6ae8e7f-9c69-41a6-89df-83fea5b03bf1"],
Cell[448441, 11720, 729, 19, 32, "Output",ExpressionUUID->"512b119e-e9ed-4f19-bd32-4f2b698f7942"],
Cell[449173, 11741, 445, 9, 32, "Output",ExpressionUUID->"a38d1d8c-9f52-425b-9b56-2a6818422f40"],
Cell[449621, 11752, 729, 19, 32, "Output",ExpressionUUID->"398342c3-977c-4f22-8dac-5263fa44bdcf"],
Cell[450353, 11773, 443, 9, 32, "Output",ExpressionUUID->"5bbd17c4-70d7-481d-8c3d-a4ff65c3d145"],
Cell[450799, 11784, 474, 11, 32, "Output",ExpressionUUID->"7225d88c-7b98-48be-b469-e12a08ba8ebd"],
Cell[451276, 11797, 476, 11, 32, "Output",ExpressionUUID->"bf53d34b-b038-454d-a5f2-821485367ee5"],
Cell[451755, 11810, 474, 11, 32, "Output",ExpressionUUID->"ba372e09-7382-4afe-93a4-80515e122f16"],
Cell[452232, 11823, 297, 5, 32, "Output",ExpressionUUID->"f8549519-1eea-424d-8611-d46abbf6b54d"],
Cell[452532, 11830, 319, 5, 32, "Output",ExpressionUUID->"5a9101b2-362c-4730-a7fe-e36922c67b33"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[452900, 11841, 161, 2, 37, "Subtitle",ExpressionUUID->"44600aef-b0ea-42cc-95cd-9e73dbdc33ae"],
Cell[CellGroupData[{
Cell[453086, 11847, 1432, 37, 27, "Input",ExpressionUUID->"8965e2e0-305b-42ae-a580-b30103bcbe71"],
Cell[454521, 11886, 1246, 33, 70, "Output",ExpressionUUID->"c526a5b2-123f-4a17-a3f4-76e0c4bfa8a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[455804, 11924, 1519, 49, 27, "Input",ExpressionUUID->"9fcc36f6-e74a-481a-9642-52908bafc810"],
Cell[457326, 11975, 5107, 151, 160, "Output",ExpressionUUID->"8b12366f-5504-4ae2-aaf9-009cffaa9416"]
}, Open  ]],
Cell[CellGroupData[{
Cell[462470, 12131, 975, 25, 27, "Input",ExpressionUUID->"7de888e6-e8c8-4ed2-a527-efcbd04b2ac0"],
Cell[463448, 12158, 888, 19, 31, "Output",ExpressionUUID->"ce8fc0e3-effc-4731-8425-9b06580db2f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[464373, 12182, 196, 4, 27, "Input",ExpressionUUID->"41faeb47-52c4-49ee-8562-4091e41cff97"],
Cell[464572, 12188, 720, 16, 31, "Output",ExpressionUUID->"df338e32-5fc8-4fd2-a861-fb9667db823a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465329, 12209, 1942, 38, 30, "Input",ExpressionUUID->"10978048-032f-4fef-b153-177d41c53e7d"],
Cell[467274, 12249, 10790, 194, 243, 3597, 78, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"2b7a6cfc-8ccf-43f2-b759-91c513daebe5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[478101, 12448, 275, 7, 27, "Input",ExpressionUUID->"8d24d0b5-8843-455d-a250-29f131bc1b85"],
Cell[478379, 12457, 478, 8, 31, "Output",ExpressionUUID->"8070dcdc-0cff-439b-8e61-5e394518d7f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[478894, 12470, 737, 20, 45, "Input",ExpressionUUID->"59dfe1f8-5a49-4706-84ef-bc02132f0b4b"],
Cell[479634, 12492, 450, 8, 31, "Output",ExpressionUUID->"acdc1de5-65a6-49b7-9405-320eb81ee90c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[480121, 12505, 510, 13, 28, "Input",ExpressionUUID->"d02cc6fc-77fb-44e0-a4b1-7fb04de253b1"],
Cell[480634, 12520, 680, 16, 32, "Output",ExpressionUUID->"5ba2d5be-e405-4689-8aaf-9ec2e9f4dbcb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[481351, 12541, 202, 4, 28, "Input",ExpressionUUID->"75ce907a-8337-481b-b10a-0703d9a25494"],
Cell[481556, 12547, 380, 6, 32, "Output",ExpressionUUID->"ac9b0dec-f900-410f-bf0a-ec81529093b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[481973, 12558, 570, 13, 28, "Input",ExpressionUUID->"8112d6c1-a1e4-40f0-91a9-7fab82f26d8f"],
Cell[482546, 12573, 25095, 468, 240, "Output",ExpressionUUID->"1a4b263b-4599-4ca2-a2c6-0d3ba6323e44"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/DIKey_UB.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    252486,       6376]
NotebookOptionsPosition[    231640,       6028]
NotebookOutlinePosition[    231983,       6043]
CellTagsIndexPosition[    231940,       6040]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"one", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194781166758723`*^9, 3.81947819168161*^9}, 
   3.8194782802568884`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"b0028faa-d8d7-45d3-a0d0-52b1ed35791a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zero", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194782110262556`*^9, 3.819478226105381*^9}, 
   3.8194782837395153`*^9, {3.819478543586627*^9, 3.8194785613610687`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"26bf1194-b975-4925-804d-f2b68114f878"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{"{", 
    RowBox[{"zero", ",", "one"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194785841645803`*^9, 3.8194785869422574`*^9}, 
   3.8194786246099787`*^9, {3.8194791970637197`*^9, 3.8194792072070827`*^9}, {
   3.819480545698775*^9, 3.8194805470255027`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"2c951737-b9c3-4e1e-9e72-799859e9df02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"zero", "+", "one"}], ")"}], "*", 
      RowBox[{"Sqrt", "[", "0.5", "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"zero", "-", "one"}], ")"}], "*", 
      RowBox[{"Sqrt", "[", "0.5", "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194843240288363`*^9, 3.819484377061881*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"ac4b454a-b71e-4564-aa3c-33108ed285be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M0", "=", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"z", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819484388980982*^9, 3.819484413425012*^9}, {
  3.8194844523464403`*^9, 3.8194844865073423`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"bbb23767-3a14-4ed8-8e84-f5a1b17e6e58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"z", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194844999157887`*^9, 3.8194845045570536`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"59390bf9-45d6-43e3-aeb3-ddbfcb603d55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194845077512245`*^9, 3.8194845262692056`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"9919a518-bfe9-4e39-b24a-7c59686b56f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M3", "=", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194845299893107`*^9, 3.8194845436235847`*^9}, {
  3.8399496241399617`*^9, 3.8399496251867723`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"7ffe8672-de6b-4cdc-9ae4-98de3e3d53ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z", "=", 
   RowBox[{"M0", "-", "M1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.839949630428173*^9, 3.83994964021719*^9}, 
   3.8399496736733646`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"5d8eaf42-defe-422f-b30e-53c0e28eaf52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"M2", "-", "M3"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399496457740116`*^9, 3.8399496752174983`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"367e0d2a-d3b3-4395-a9e5-62a9b46bd166"],

Cell[BoxData[
 RowBox[{
  RowBox[{"id", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8194805564798145`*^9, 3.819480570483486*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6e1f98c9-0b09-4478-a451-734a5f4006be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8195874942399497`*^9, 3.819587509232903*^9}, 
   3.8405263244251013`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"82a17665-96ca-44d1-a17e-585de724d083"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", "0.5", "]"}]}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399529354383388`*^9, 3.8399529425886073`*^9}, {
  3.840526326217058*^9, 3.8405263265711565`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d49b222c-5d8e-4607-9f4c-e37c07346b4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", " ", "=", " ", 
   RowBox[{"\[Phi]3", ".", 
    RowBox[{"Transpose", "[", "\[Phi]3", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.827238676833578*^9, 3.8272386851016464`*^9}, {
  3.8272387191848564`*^9, 3.827238740825206*^9}, {3.8399474355894117`*^9, 
  3.839947437739086*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"d8792183-11b9-448d-86bb-6d20633f936c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]1", "=", 
   RowBox[{"\[Phi]4", ".", 
    RowBox[{"Transpose", "[", "\[Phi]4", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.839952951259695*^9, 3.8399529798832073`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"51722006-521a-4bf5-98aa-3551b5798668"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SWAP", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8405261848615646`*^9, 3.8405262849569893`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"171fefd0-d2b7-4dff-b74e-d1b88a34b0b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GHZ", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one", ",", "one"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399474490604067`*^9, 3.8399475255412207`*^9}, 
   3.8399510922014503`*^9, 3.84052632176833*^9, {3.843925514056181*^9, 
   3.843925520024706*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"01c39182-33fe-44a9-814d-3be0e1312f9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GHZm", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "one", ",", "one"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", "0.5", "]"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "zero", ",", "zero"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399474490604067`*^9, 3.8399475255412207`*^9}, 
   3.8399510922014503`*^9, 3.84052632176833*^9, {3.843925514056181*^9, 
   3.843925520024706*^9}, {3.8439401747375784`*^9, 3.843940177714424*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"026e4f4b-6b1b-4e19-b912-f2ad92058132"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"X", ",", "X", ",", "X"}], "]"}], "+", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"Z", ",", "Z", ",", "id"}], "]"}]}], ")"}], "*", 
    RowBox[{"Sqrt", "[", "0.5", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.839949804256771*^9, 3.8399498129353886`*^9}, {
   3.839950111529004*^9, 3.839950117558807*^9}, {3.839950265603094*^9, 
   3.8399503213011513`*^9}, 3.839950361991967*^9, {3.8399506171809177`*^9, 
   3.8399506400944557`*^9}, 3.8399509226958475`*^9, {3.839951014683195*^9, 
   3.8399510291495104`*^9}, {3.8399511331442914`*^9, 3.83995115353753*^9}, {
   3.8399513128953114`*^9, 3.8399513429088535`*^9}, {3.8399514097157516`*^9, 
   3.839951422448716*^9}, 3.839951641506538*^9, {3.8399517651652136`*^9, 
   3.8399517746128535`*^9}, {3.839951947925846*^9, 3.8399519577952433`*^9}, 
   3.8399519883710375`*^9, {3.8399522664348516`*^9, 3.8399522979890437`*^9}, {
   3.839952485146574*^9, 3.8399524905057297`*^9}, {3.8399525951093493`*^9, 
   3.8399526431471987`*^9}, {3.8399527365218554`*^9, 3.839952737508481*^9}, {
   3.839952990490693*^9, 3.8399530019177713`*^9}, {3.839953054484376*^9, 
   3.8399530702927113`*^9}, {3.8399531093761787`*^9, 
   3.8399531171085577`*^9}, {3.839953275170432*^9, 3.8399533023283634`*^9}, {
   3.8399540380351796`*^9, 3.839954044598827*^9}, {3.839954153595029*^9, 
   3.83995418641703*^9}, 3.8399547133731413`*^9, {3.8441112529828663`*^9, 
   3.8441112747198043`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"dd7d7e4c-015a-4a67-a981-9e46bd0d20b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y", "=", 
  RowBox[{"Chop", "[", 
   RowBox[{"\[ImaginaryI]", "*", 
    RowBox[{"Z", ".", "X"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8439258051809196`*^9, 3.8439258389719133`*^9}, {
   3.8439259026693263`*^9, 3.843925903547207*^9}, 3.843926235411663*^9, {
   3.8441227126411724`*^9, 3.844122717051166*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"7d669b46-e8a5-4d29-9554-d7d14605f1d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.0000000000000002`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.0000000000000002`", " ", "\[ImaginaryI]"}]}], ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8439258133412*^9, 3.8439258399627495`*^9}, 
   3.843925909052916*^9, 3.843926236205863*^9, 3.8439274150395927`*^9, 
   3.843941027470071*^9, 3.8441048686091366`*^9, 3.844122075741787*^9, 
   3.8441227177377014`*^9, 3.8441240675854344`*^9, 3.8441246382235775`*^9, 
   3.8441259653368163`*^9, 3.8441327995230007`*^9, 3.844180514512043*^9, 
   3.844251990125822*^9, 3.8442854627396235`*^9, 3.844305659222336*^9, 
   3.8443388188575983`*^9, 3.844369881463554*^9, 3.844388693769604*^9, 
   3.8444184855904284`*^9, 3.8447062599037285`*^9, 3.844715345672473*^9, 
   3.8447173101590366`*^9, 3.8447174164400263`*^9, 3.8447174857559404`*^9, 
   3.844718622738694*^9, 3.8447186710862155`*^9, 3.8447188610403585`*^9, 
   3.844719082507901*^9, 3.844737028083319*^9, 3.8447709579847527`*^9, 
   3.844781280354001*^9, 3.8447876881144648`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"a45587f5-e239-4859-8507-66826c78cb27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]", "=", 
  RowBox[{"0.5", "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "C1"}], ")"}], "*", 
      RowBox[{"GHZm", ".", 
       RowBox[{"Transpose", "[", "GHZm", "]"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "C1"}], ")"}], "*", 
      RowBox[{"GHZ", ".", 
       RowBox[{"Transpose", "[", "GHZ", "]"}]}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8439410325952997`*^9, 3.843941093447025*^9}, {
  3.8439411475991774`*^9, 3.843941148987939*^9}, {3.843941304962476*^9, 
  3.843941329326762*^9}, {3.8439421559135714`*^9, 3.843942200767889*^9}, {
  3.8439422438119936`*^9, 3.8439422464416857`*^9}, {3.8439434934333124`*^9, 
  3.8439435321240683`*^9}, {3.843943638613364*^9, 3.8439436410640917`*^9}, {
  3.844285842100562*^9, 3.8442858428785615`*^9}, {3.844285921707712*^9, 
  3.844285930368984*^9}, {3.8442924027977123`*^9, 3.844292406610712*^9}, {
  3.844717257779005*^9, 3.844717259095705*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"0f698666-dd2a-4a4b-9af7-d01f293c5504"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5`", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0.5000000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "C1"}], ")"}]}], "+", 
        RowBox[{"0.5000000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "C1"}], ")"}]}]}], ")"}]}], ",", "0.`", ",", 
     "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{"0.5`", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "0.5000000000000001`"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "C1"}], ")"}]}], "+", 
        RowBox[{"0.5000000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "C1"}], ")"}]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5`", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "0.5000000000000001`"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "C1"}], ")"}]}], "+", 
        RowBox[{"0.5000000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "C1"}], ")"}]}]}], ")"}]}], ",", "0.`", ",", 
     "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{"0.5`", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0.5000000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "C1"}], ")"}]}], "+", 
        RowBox[{"0.5000000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "C1"}], ")"}]}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8442854628306246`*^9, 3.844285846192561*^9, 
  3.8442859312161503`*^9, 3.8442924073087115`*^9, 3.844305659343335*^9, 
  3.844338818956657*^9, 3.844354020501605*^9, 3.844369881571553*^9, 
  3.844388693913579*^9, 3.8444184856924496`*^9, 3.8447062600317287`*^9, 
  3.8447153457984676`*^9, 3.844717310374595*^9, 3.844717416546043*^9, 
  3.84471748586703*^9, 3.8447186229007483`*^9, 3.844718671279217*^9, 
  3.844718861135312*^9, 3.844719082610902*^9, 3.844737028144317*^9, 
  3.8447709580562983`*^9, 3.8447812803829994`*^9, 3.8447876882094426`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"4b356c43-6a09-4119-9d88-3a5e3d3ad3d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Z0", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108038190269*^9, 3.844108103975374*^9}, 
   3.8441081928475323`*^9, 3.8441258156344604`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"f9f6468b-1380-4fc9-b551-fe6613104949"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.84410807602376*^9, 3.8441081046338205`*^9}, 
   3.844108247026205*^9, 3.844108307186757*^9, 3.844108383753091*^9, 
   3.8441084818250203`*^9, 3.8441220783240566`*^9, 3.8441240729107246`*^9, 
   3.8441246413485765`*^9, 3.8441259675559745`*^9, 3.8441328027120247`*^9, 
   3.844180517263424*^9, 3.8442520545045166`*^9, 3.844285512054018*^9, 
   3.844305659457336*^9, 3.8443388190426545`*^9, 3.844369881680555*^9, 
   3.844388694037572*^9, 3.8444184857914495`*^9, 3.844706260157729*^9, 
   3.844715345926471*^9, 3.844717310612713*^9, 3.8447174166540565`*^9, 
   3.84471748596802*^9, 3.8447186235869083`*^9, 3.8447186714952154`*^9, 
   3.8447188612313395`*^9, 3.84471908271591*^9, 3.84473702820632*^9, 
   3.8447709581302958`*^9, 3.8447812804070005`*^9, 3.8447876883054633`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"cc227ecb-e75a-4e42-a5b5-c3104b6521b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X0", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7071067811865475`"}], ",", "0.7071067811865475`"}], 
      "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.7071067811865475`"}], ",", "0.7071067811865475`"}], 
     "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108160321687*^9, 3.8441081604831104`*^9}, {
   3.844108198810649*^9, 3.8441082365646744`*^9}, 3.84412589486309*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"8d56aa40-6de6-4309-878b-a2b581be73ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", 
     RowBox[{"-", "0.4999999999999999`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.4999999999999999`"}], ",", "0.4999999999999999`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8441082812250333`*^9, 3.844108384873033*^9, 
  3.844108482942935*^9, 3.8441220784960575`*^9, 3.8441240731116962`*^9, 
  3.8441246415435767`*^9, 3.8441259676708193`*^9, 3.844132802905433*^9, 
  3.844180517427436*^9, 3.8442520546335163`*^9, 3.8442855123120203`*^9, 
  3.844305659572336*^9, 3.844338819143634*^9, 3.844369881776554*^9, 
  3.844388694167575*^9, 3.844418485891447*^9, 3.844706260286729*^9, 
  3.8447153460574703`*^9, 3.8447173108247533`*^9, 3.844717416762043*^9, 
  3.844717486127023*^9, 3.844718623934907*^9, 3.84471867167522*^9, 
  3.8447188613283687`*^9, 3.844719083903967*^9, 3.8447370282673173`*^9, 
  3.8447709582022977`*^9, 3.8447812804300003`*^9, 3.8447876884034452`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"74815845-6f08-473e-9480-2abbe3bc89a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Z1", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108038190269*^9, 3.844108103975374*^9}, 
   3.8441081928475323`*^9, {3.844108267396991*^9, 3.8441083027544637`*^9}, 
   3.844125830731575*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"b4f98612-a4df-4061-b8e6-8de713dca545"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.84410807602376*^9, 3.8441081046338205`*^9}, 
   3.844108247026205*^9, {3.8441082780892706`*^9, 3.84410830425198*^9}, 
   3.8441083849350348`*^9, 3.844108483009972*^9, 3.844122078664001*^9, 
   3.8441240733406925`*^9, 3.844124641715577*^9, 3.844125967787794*^9, 
   3.844132803109432*^9, 3.844180517684888*^9, 3.8442520547605147`*^9, 
   3.844285512389017*^9, 3.8443056598243356`*^9, 3.8443388192385983`*^9, 
   3.844369881880554*^9, 3.8443886942795677`*^9, 3.8444184859054546`*^9, 
   3.8447062604137287`*^9, 3.8447153461954393`*^9, 3.844717311036765*^9, 
   3.844717416869114*^9, 3.8447174862530737`*^9, 3.844718624098911*^9, 
   3.8447186718852158`*^9, 3.844718861423311*^9, 3.844719084244995*^9, 
   3.844737028327317*^9, 3.844770958279297*^9, 3.844781280452001*^9, 
   3.844787688499464*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"4f524700-0734-4f74-9d15-c98684a737de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X1", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"0.7071067811865475`", ",", "0.7071067811865475`"}], "}"}], 
     "}"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.7071067811865475`", ",", "0.7071067811865475`"}], "}"}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844108160321687*^9, 3.8441081604831104`*^9}, {
   3.844108198810649*^9, 3.8441082365646744`*^9}, {3.844108366200143*^9, 
   3.8441083701051483`*^9}, 3.8441084714323044`*^9, 3.844125913962471*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"94978c3e-60d7-48bb-b10b-2087f231749e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0.4999999999999999`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4999999999999999`", ",", "0.4999999999999999`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8443037837007246`*^9, 3.8443056599413357`*^9, 
  3.844338819446623*^9, 3.8443698819796195`*^9, 3.844388694391571*^9, 
  3.84441848600051*^9, 3.844706260539729*^9, 3.844715346500474*^9, 
  3.8447173112427826`*^9, 3.8447174169800887`*^9, 3.844717486367073*^9, 
  3.8447186253605833`*^9, 3.844718672048212*^9, 3.8447188620558887`*^9, 
  3.844719084397994*^9, 3.844737028388317*^9, 3.844770958353297*^9, 
  3.8447812804749994`*^9, 3.844787688589466*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"a1f6b6dc-8139-4ab7-ac23-cd0dce68d33e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", "w"}], "]"}], "*", "Z"}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"2", "w"}], "]"}], "*", "X"}]}], ")"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8443388254078217`*^9, 3.844338877074685*^9}, {
  3.844338932670377*^9, 3.8443389345742574`*^9}, {3.844339470585735*^9, 
  3.8443394906030827`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"5f35a3e0-8d01-4da3-969a-870b02e3d0f0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "w"}], "]"}]}], 
      RowBox[{"1.0000000000000002`", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "w"}], "]"}]}]},
     {
      RowBox[{"1.0000000000000002`", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "w"}], "]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "w"}], "]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.844300967282235*^9, 3.844305660067337*^9, 3.8443388780464497`*^9, 
   3.844338940476099*^9, {3.844339477581871*^9, 3.8443394913616066`*^9}, 
   3.844369882078621*^9, 3.8443886945015697`*^9, 3.8444184861004543`*^9, 
   3.844706260667729*^9, 3.844715346664496*^9, 3.8447173114328175`*^9, 
   3.844717417090164*^9, 3.8447174864670715`*^9, 3.8447186255815835`*^9, 
   3.8447186722122126`*^9, 3.8447188622998896`*^9, 3.8447190845629873`*^9, 
   3.8447370284513187`*^9, 3.844770958430297*^9, 3.8447812805*^9, 
   3.844787688686447*^9},
 CellLabel->
  "Out[26]//MatrixForm=",ExpressionUUID->"d88bdbf2-13be-4903-a993-\
7112fb46e8ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigensystem", "[", 
  RowBox[{"(", 
   RowBox[{"Z", "+", 
    RowBox[{"C", "*", "X"}]}], ")"}], "]"}]], "Input",
 CellChangeTimes->{{3.8441079286301403`*^9, 3.844107939080332*^9}, {
   3.844107970122038*^9, 3.8441079750725336`*^9}, {3.8441252656354322`*^9, 
   3.8441252728895807`*^9}, {3.8442856227866497`*^9, 3.8442856677412367`*^9}, 
   3.8442916636942296`*^9, 3.8443011093986664`*^9, {3.844303491166773*^9, 
   3.8443034930389643`*^9}, {3.8443044824774637`*^9, 3.844304485614908*^9}, 
   3.844338889204569*^9, {3.8443389366813245`*^9, 3.844338938425358*^9}, {
   3.844339089042367*^9, 3.8443390946047792`*^9}, 3.8443391454818635`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"817a9739-9feb-4fdc-b8a6-a6353fd16fb2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1.`", "\[VeryThinSpace]", "+", 
        RowBox[{"1.`", " ", 
         SuperscriptBox["C", "2"]}]}]]}], ",", 
     SqrtBox[
      RowBox[{"1.`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.`", " ", 
        SuperscriptBox["C", "2"]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1.`", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1.`"}], "+", 
            RowBox[{"1.`", " ", 
             SqrtBox[
              RowBox[{"1.`", "\[VeryThinSpace]", "+", 
               RowBox[{"1.`", " ", 
                SuperscriptBox["C", "2"]}]}]]}]}], ")"}]}], "C"]}], ",", 
       "1.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"1.`", " ", 
         RowBox[{"(", 
          RowBox[{"1.`", "\[VeryThinSpace]", "+", 
           RowBox[{"1.`", " ", 
            SqrtBox[
             RowBox[{"1.`", "\[VeryThinSpace]", "+", 
              RowBox[{"1.`", " ", 
               SuperscriptBox["C", "2"]}]}]]}]}], ")"}]}], "C"], ",", "1.`"}],
       "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8441079398905325`*^9, 3.844107975748434*^9, 3.844122077984003*^9, 
   3.844124072548727*^9, 3.8441246409415765`*^9, {3.8441252668907413`*^9, 
   3.844125273500998*^9}, 3.844125967328985*^9, 3.844132802341052*^9, 
   3.844180517013381*^9, 3.844252054238516*^9, {3.844285660670946*^9, 
   3.84428566930645*^9}, 3.8442916959607105`*^9, 3.8443009277394357`*^9, 
   3.8443011102196655`*^9, 3.844303494411396*^9, 3.844304486567949*^9, 
   3.844305660208335*^9, 3.8443388907940354`*^9, 3.844338945537312*^9, 
   3.844339095368684*^9, 3.844339146166137*^9, 3.844369882187049*^9, 
   3.844388694753572*^9, 3.844418486208456*^9, 3.84470626085273*^9, 
   3.844715346813496*^9, 3.8447173116457987`*^9, 3.844717417215313*^9, 
   3.8447174865834017`*^9, 3.8447186257755833`*^9, 3.8447186723913326`*^9, 
   3.844718862402892*^9, 3.844719084717992*^9, 3.8447370285193844`*^9, 
   3.8447709585083313`*^9, 3.8447812805340004`*^9, 3.844787688788446*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"ad80b07a-820a-45cd-83d1-75d8e1160567"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Eigensystem", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "Z"}], "+", 
      RowBox[{"C", "*", "X"}]}], ")"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"1", "+", 
      RowBox[{"C1", "^", "2"}]}], "]"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{3.84428568515209*^9, 3.8442916663682146`*^9, 
  3.844717348719878*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"9e8d2e43-4f12-43ce-b5b5-824d0859f962"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1.`", " ", 
        SqrtBox[
         RowBox[{"1.`", "\[VeryThinSpace]", "+", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["C", "2"]}]}]]}], 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["C1", "2"]}]]]}], ",", 
     FractionBox[
      RowBox[{"1.`", " ", 
       SqrtBox[
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["C", "2"]}]}]]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["C1", "2"]}]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "1.`"}], "-", 
         RowBox[{"1.`", " ", 
          SqrtBox[
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            RowBox[{"1.`", " ", 
             SuperscriptBox["C", "2"]}]}]]}]}], "C"], ",", "1.`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "1.`"}], "+", 
         RowBox[{"1.`", " ", 
          SqrtBox[
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            RowBox[{"1.`", " ", 
             SuperscriptBox["C", "2"]}]}]]}]}], "C"], ",", "1.`"}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.844285688097851*^9, 3.844291698632947*^9, 
  3.84430093150732*^9, 3.8443056603473372`*^9, 3.8443391530782557`*^9, 
  3.844369882352085*^9, 3.844388694978572*^9, 3.8444184863174553`*^9, 
  3.844706260978729*^9, 3.8447153469614964`*^9, 3.844717311860859*^9, 
  3.8447174173664565`*^9, 3.844717486736356*^9, 3.844718625980583*^9, 
  3.844718672605228*^9, 3.844718862507922*^9, 3.844719084865992*^9, 
  3.8447370285883827`*^9, 3.8447709585902987`*^9, 3.844781280605002*^9, 
  3.8447876890214596`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"c76af078-059c-4797-a7e2-b5688f9e5b35"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"BC", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X", ",", "X", ",", "X"}], "]"}], ")"}], "*", 
       RowBox[{"(", "C1", ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z", ",", "Z", ",", "id"}], "]"}], ")"}], "*", 
       RowBox[{"(", "1", ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "+", 
       RowBox[{"C1", "^", "2"}]}], "]"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844285732441185*^9, 3.8442857861458683`*^9}, 
   3.844291627411656*^9, {3.8442917061019144`*^9, 3.844291708652856*^9}, {
   3.8442924232389545`*^9, 3.8442924240699587`*^9}, 3.84441856483316*^9, {
   3.844717252667488*^9, 3.844717253896181*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"15b14a55-fd25-47d2-8328-87a9f72b09ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{"\[Sigma]", ".", "BC"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8442857951644983`*^9, 3.8442858151816072`*^9}, 
   3.8443475463430195`*^9, {3.8443540459913087`*^9, 3.844354046258212*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"5066de3c-1992-4eac-ba9c-a16e14b5ad82"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1.0000000000000002`", "\[VeryThinSpace]", "+", 
   RowBox[{"1.0000000000000009`", " ", 
    SuperscriptBox["C1", "2"]}]}], 
  SqrtBox[
   RowBox[{"1", "+", 
    SuperscriptBox["C1", "2"]}]]]], "Output",
 CellChangeTimes->{{3.8442858040724816`*^9, 3.8442858163916674`*^9}, 
   3.8442858499055853`*^9, 3.8442859361147556`*^9, 3.844291712972852*^9, {
   3.8442924113567142`*^9, 3.8442924292582393`*^9}, 3.8443056605023365`*^9, 
   3.8443391608442173`*^9, {3.8443540013705807`*^9, 3.844354047222214*^9}, 
   3.8443698824610596`*^9, 3.844388695120576*^9, 3.844418486538455*^9, 
   3.844418569548674*^9, 3.844706261138729*^9, 3.844715347116496*^9, 
   3.844717312152256*^9, 3.844717417488418*^9, 3.844717486865402*^9, 
   3.8447186262225857`*^9, 3.844718672874227*^9, 3.844718863646892*^9, 
   3.8447190851129875`*^9, 3.8447370286683817`*^9, 3.844770958682297*^9, 
   3.8447812806500006`*^9, 3.844787689128482*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"7a418895-f9dc-4edc-ac68-cb162cc40a39"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"1.`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.`", " ", 
         SqrtBox[
          RowBox[{"1.`", "\[VeryThinSpace]", "+", 
           RowBox[{"1.`", " ", 
            SuperscriptBox["C1", "2"]}]}]]}]}], "1"], ",", "C1"}], "}"}], 
    "}"}], ".", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"1.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", 
          SqrtBox[
           RowBox[{"1.`", "\[VeryThinSpace]", "+", 
            RowBox[{"1.`", " ", 
             SuperscriptBox["C1", "2"]}]}]]}]}], "1"], ",", "C1"}], "}"}], 
     "}"}], "]"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.844304014391992*^9, 3.8443040560696816`*^9}, {
  3.844304269578642*^9, 3.84430430713624*^9}, {3.8447173564189477`*^9, 
  3.8447173613573537`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"01494476-0563-4284-863d-381e3cca3d97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "0.`", "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8443040218626504`*^9, 3.8443040576643724`*^9}, 
   3.8443042706996408`*^9, 3.84430430853524*^9, 3.844305660684355*^9, 
   3.844369882572049*^9, 3.8443886952405806`*^9, 3.8444184866484566`*^9, 
   3.84470626126073*^9, 3.844715347243498*^9, 3.844717312361288*^9, 
   3.844717417592836*^9, 3.8447174869753847`*^9, 3.8447186263965826`*^9, 
   3.844718673080758*^9, 3.8447188637568884`*^9, 3.8447190852600193`*^9, 
   3.844737028730383*^9, 3.8447709587602987`*^9, 3.844781280672*^9, 
   3.844787689225482*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"0d13ce23-7e1f-495b-8751-313195338965"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZX0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "C1"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "+", 
            RowBox[{"C1", "^", "2"}]}], "]"}]}]}], "}"}], "}"}], "]"}], ".", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "C1"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"C1", "^", "2"}]}], "]"}]}]}], "}"}], "}"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["C1", "2"], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["C1", "2"]}]]}], ")"}]}], ")"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.844108107885461*^9, 3.8441081164110312`*^9}, {
   3.844108148506378*^9, 3.844108154135186*^9}, 3.8441081954478593`*^9, 
   3.8441258778676224`*^9, {3.8442911260111847`*^9, 3.844291141941077*^9}, {
   3.8443024877815943`*^9, 3.844302499019749*^9}, {3.844304577585807*^9, 
   3.8443045913925295`*^9}, {3.8443047157045217`*^9, 3.84430471909659*^9}, {
   3.8443057011875486`*^9, 3.8443057044036403`*^9}, {3.844306534925301*^9, 
   3.8443065479571247`*^9}, {3.8443391127420893`*^9, 3.844339136924082*^9}, 
   3.8443391779075017`*^9, {3.8443397348074245`*^9, 3.844339775887869*^9}, {
   3.844339969684636*^9, 3.8443399719353614`*^9}, {3.84471736332582*^9, 
   3.844717370074046*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"983580eb-1153-4e5d-923a-9bca9d402845"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["C1", "2"]}]]}]]}], ",", 
     RowBox[{"-", 
      FractionBox["C1", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["C1", "2"]}]]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["C1", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["C1", "2"]}]]}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["C1", "2"]}]]]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8441081558124647`*^9, 3.8441082442344136`*^9, 3.8441083847980337`*^9, 
   3.8441084828476505`*^9, 3.844122078410057*^9, 3.8441240730027285`*^9, 
   3.8441246414435763`*^9, 3.844125967614012*^9, 3.8441328028110514`*^9, 
   3.8441805173434343`*^9, 3.8442520545685167`*^9, {3.8442911354044905`*^9, 
   3.844291143382799*^9}, 3.844300821704433*^9, 3.8443025004487505`*^9, 
   3.844304593999811*^9, 3.844304720146101*^9, 3.8443056610373373`*^9, 
   3.844305705023861*^9, 3.8443065489124484`*^9, {3.844339171031173*^9, 
   3.8443391787652874`*^9}, 3.844339777603336*^9, 3.8443399727073107`*^9, 
   3.8443698826910486`*^9, 3.844388695355568*^9, 3.844418486752491*^9, 
   3.844706261388729*^9, 3.8447153476340084`*^9, 3.8447173125843053`*^9, 
   3.8447174177098975`*^9, 3.8447174871054087`*^9, 3.844718626725585*^9, 
   3.8447186732767596`*^9, 3.8447188638728886`*^9, 3.8447190854080243`*^9, 
   3.844737028798383*^9, 3.8447709589473457`*^9, 3.8447812807370005`*^9, 
   3.8447876893234615`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"fd3b5bf9-61aa-4c66-89e5-0b4320d876b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZX1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "+", 
            RowBox[{"C1", "^", "2"}]}], "]"}]}], ",", "C1"}], "}"}], "}"}], 
      "]"}], ".", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"C1", "^", "2"}]}], "]"}]}], ",", "C1"}], "}"}], "}"}]}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["C1", "2"], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["C1", "2"]}]]}], ")"}]}], ")"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.844108107885461*^9, 3.8441081164110312`*^9}, {
   3.844108148506378*^9, 3.844108154135186*^9}, 3.8441081954478593`*^9, {
   3.8441083287835474`*^9, 3.8441083321045656`*^9}, 3.844108469435644*^9, 
   3.84412586495327*^9, {3.844291180349804*^9, 3.8442912049510684`*^9}, {
   3.84430077078034*^9, 3.8443007764213853`*^9}, {3.844301789834639*^9, 
   3.8443018081791463`*^9}, {3.8443025526962624`*^9, 
   3.8443025581514187`*^9}, {3.844302647541582*^9, 3.8443026629340262`*^9}, {
   3.844304600773259*^9, 3.8443046150307493`*^9}, {3.8443047246101007`*^9, 
   3.8443047296576166`*^9}, {3.8443056749557657`*^9, 3.84430568424271*^9}, {
   3.8443057351359725`*^9, 3.8443057522228303`*^9}, {3.844305848215335*^9, 
   3.844305891426832*^9}, {3.8443063013484077`*^9, 3.8443063044616933`*^9}, {
   3.844306345041447*^9, 3.8443063469765053`*^9}, {3.8443063960564327`*^9, 
   3.8443064345004807`*^9}, {3.844306559352009*^9, 3.844306569020687*^9}, {
   3.8443066261467204`*^9, 3.84430667634405*^9}, {3.8443392036231365`*^9, 
   3.8443392192706842`*^9}, {3.8443398091599674`*^9, 3.844339826898758*^9}, {
   3.8443398663774233`*^9, 3.8443398840823183`*^9}, {3.8443399590158443`*^9, 
   3.844339962198224*^9}, {3.8447173720693903`*^9, 3.8447173785453796`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"b869ba7e-834c-4f5c-9732-71b4bbbc33ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["C1", "2"]}]]]}], ")"}]}], ",", 
     FractionBox["C1", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["C1", "2"]}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["C1", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["C1", "2"]}]]}]], ",", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["C1", "2"]}]]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8441081558124647`*^9, 3.8441082442344136`*^9, 3.8441083336941633`*^9, 
   3.8441083850050344`*^9, 3.844108483085991*^9, 3.844122078840041*^9, 
   3.84412407351869*^9, 3.8441246417985764`*^9, 3.8441259678468294`*^9, 
   3.8441328032313967`*^9, 3.844180517774947*^9, 3.8442520548235164`*^9, 
   3.8442912106298237`*^9, 3.844300781549842*^9, 3.844300818006219*^9, 
   3.844301810800457*^9, 3.8443025596116333`*^9, {3.844302656780161*^9, 
   3.844302664696054*^9}, 3.84430461647728*^9, 3.8443047309686623`*^9, {
   3.844305661222867*^9, 3.8443056848559585`*^9}, 3.8443057429333043`*^9, 
   3.8443057753811874`*^9, 3.8443058529984283`*^9, 3.844305892034215*^9, 
   3.8443063051081157`*^9, 3.844306350596363*^9, {3.8443064057286844`*^9, 
   3.844306435399014*^9}, 3.8443065801733804`*^9, 3.844306639011341*^9, 
   3.844339222791297*^9, 3.844339828822195*^9, 3.844339885393669*^9, 
   3.8443399643081007`*^9, 3.844369882800049*^9, 3.844388695478572*^9, 
   3.8444184868575153`*^9, 3.844706261520729*^9, 3.8447153477950077`*^9, 
   3.844717312780309*^9, 3.844717417822993*^9, 3.844717487221407*^9, 
   3.8447186269175835`*^9, 3.8447186734747725`*^9, 3.844718863986888*^9, 
   3.8447190855700397`*^9, 3.844737028875388*^9, 3.8447709590271873`*^9, 
   3.844781280764001*^9, 3.844787689428464*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"c27d1bb8-1a1b-4573-aae5-e082653da3db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"ZX1", "+", "ZX0"}], ")"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8443039036364574`*^9, 3.8443039171225395`*^9}, {
   3.844303970052582*^9, 3.844303970770094*^9}, {3.844304404283887*^9, 
   3.8443044304152365`*^9}, {3.8443046198704233`*^9, 
   3.8443046202124257`*^9}, {3.844306078488138*^9, 3.8443061118524914`*^9}, {
   3.844306268749039*^9, 3.844306286885193*^9}, {3.844306359973192*^9, 
   3.8443063603074284`*^9}, 3.8443064426802015`*^9, 3.844306587977851*^9, {
   3.844339911553543*^9, 3.844339912644903*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"521aebc9-424e-4517-84a9-deb1782b193d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8443039113260255`*^9, 3.8443039180503206`*^9}, 
   3.844303972939069*^9, {3.8443044109181147`*^9, 3.8443044313903255`*^9}, 
   3.8443046218773017`*^9, 3.8443047351730347`*^9, 3.8443056613868694`*^9, 
   3.84430571202103*^9, 3.8443057449664173`*^9, 3.8443058556926317`*^9, 
   3.8443058959955363`*^9, 3.844306082775029*^9, 3.84430611309042*^9, {
   3.8443062732564716`*^9, 3.844306310054763*^9}, {3.8443063536012483`*^9, 
   3.844306360948496*^9}, {3.844306424932889*^9, 3.8443064433340025`*^9}, 
   3.8443065886029224`*^9, 3.8443066423325243`*^9, 3.8443392442720947`*^9, 
   3.8443398341568785`*^9, {3.8443398902518063`*^9, 3.8443399133187385`*^9}, 
   3.8443399769603915`*^9, 3.8443698829200535`*^9, 3.8443886955935717`*^9, 
   3.8444184869585094`*^9, 3.844706261650729*^9, 3.844715347947008*^9, 
   3.8447173129803033`*^9, 3.844717417931043*^9, 3.8447174873334084`*^9, 
   3.8447186271065817`*^9, 3.8447186736417603`*^9, 3.844718864100889*^9, 
   3.844719085716039*^9, 3.844737028968383*^9, 3.844770959104188*^9, 
   3.844781280789727*^9, 3.8447876895305033`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"36a77fb6-f513-451a-940b-0fff2ee024ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XZ0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"C1", ",", 
         RowBox[{"1", "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "+", 
            RowBox[{"C1", "^", "2"}]}], "]"}]}]}], "}"}], "}"}], "]"}], ".", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"C1", ",", 
        RowBox[{"1", "-", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"C1", "^", "2"}]}], "]"}]}]}], "}"}], "}"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["C1", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["C1", "2"]}]]}], ")"}], "2"]}], ")"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.844115097830244*^9, 3.8441151481818385`*^9}, 
   3.844125946255326*^9, {3.844291161797052*^9, 3.8442911671089363`*^9}, 
   3.844291203829069*^9, {3.844305943628009*^9, 3.8443059550934134`*^9}, 
   3.8443059970926924`*^9, {3.8443392690173254`*^9, 3.844339271711591*^9}, {
   3.8443401160687246`*^9, 3.844340197555333*^9}, 3.84434042628681*^9, {
   3.8447173819547167`*^9, 3.844717389186351*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"64071d17-c4bc-472a-a4d3-3d9cd1e56678"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["C1", "2"]}]]]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox["C1", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["C1", "2"]}]]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["C1", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["C1", "2"]}]]}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["C1", "2"]}]]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8441151527683167`*^9, 3.844122078580003*^9, 3.8441240732106895`*^9, 
   3.8441246416285763`*^9, 3.8441259677277923`*^9, 3.8441328030064*^9, 
   3.844180517594869*^9, 3.844252054694516*^9, 3.8442912080848227`*^9, 
   3.8443056615018663`*^9, {3.8443059906623564`*^9, 3.844306004426303*^9}, 
   3.8443393077055626`*^9, {3.8443401712054105`*^9, 3.8443401992634783`*^9}, 
   3.844340428275443*^9, 3.8443698830350475`*^9, 3.844388695851582*^9, 
   3.844418487061512*^9, 3.844706261779729*^9, 3.8447153481060095`*^9, 
   3.8447173132013016`*^9, 3.8447174180420537`*^9, 3.844717487455394*^9, 
   3.844718627286584*^9, 3.844718673844778*^9, 3.844718864219889*^9, 
   3.844719085871039*^9, 3.844737029028384*^9, 3.8447709592042236`*^9, 
   3.8447812808427277`*^9, 3.8447876896285067`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"9a96fdb6-26a4-4087-9602-ea1825b4d475"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XZ1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "+", 
            RowBox[{"C1", "^", "2"}]}], "]"}]}], ",", 
         RowBox[{"-", "C1"}]}], "}"}], "}"}], "]"}], ".", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"C1", "^", "2"}]}], "]"}]}], ",", 
        RowBox[{"-", "C1"}]}], "}"}], "}"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["C1", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["C1", "2"]}]]}], ")"}], "2"]}], ")"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.844115167581237*^9, 3.8441151809189878`*^9}, 
   3.8441259580496683`*^9, {3.844291195475095*^9, 3.8442912058336477`*^9}, {
   3.8443059628966303`*^9, 3.844306001568392*^9}, {3.844339300925087*^9, 
   3.8443393043094234`*^9}, {3.8443400469306927`*^9, 
   3.8443400756035743`*^9}, {3.844340355427597*^9, 3.844340366220601*^9}, 
   3.8443404240187516`*^9, {3.84471739029469*^9, 3.8447173972492223`*^9}, 
   3.844717469876401*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"ead5d1e6-ce6f-48ae-8604-6fc05f6f6e52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["C1", "2"]}]]}]]}], ",", 
     FractionBox["C1", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["C1", "2"]}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["C1", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["C1", "2"]}]]}]], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["C1", "2"]}]]]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.844115182586765*^9, 3.844122079007005*^9, 
  3.844124073704729*^9, 3.844124641964576*^9, 3.8441259679588547`*^9, 
  3.8441328035723968`*^9, 3.844180517960839*^9, 3.8442520550675163`*^9, 
  3.8442912133149047`*^9, 3.844305661608864*^9, 3.8443060026208196`*^9, 
  3.844339305907254*^9, 3.8443400792169695`*^9, 3.844340367547779*^9, 
  3.8443404303968544`*^9, 3.8443698831510487`*^9, 3.8443886959581327`*^9, 
  3.844418487167489*^9, 3.844706262034729*^9, 3.844715348249009*^9, 
  3.8447173134721613`*^9, 3.844717418157075*^9, 3.844717487573392*^9, 
  3.8447186274625845`*^9, 3.844718674101779*^9, 3.844718864338893*^9, 
  3.844719086032036*^9, 3.8447370290936985`*^9, 3.844770959331187*^9, 
  3.844781280874731*^9, 3.8447876897285256`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"0a202213-7248-4868-ae24-fca065cd9174"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "XZ0"}], "+", "XZ1"}], ")"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8443060120935593`*^9, 3.8443060525537653`*^9}, {
   3.844306146388369*^9, 3.844306160525159*^9}, {3.844340216324913*^9, 
   3.844340303495207*^9}, {3.8443403751145573`*^9, 3.844340404336871*^9}, 
   3.844340461747333*^9, 3.844340785467239*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"e42f1f89-d667-4fa5-9dda-80e4a5058f82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["C1", "2"]}]]]}], ",", 
     FractionBox["C1", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["C1", "2"]}]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["C1", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["C1", "2"]}]]], ",", 
     FractionBox["1", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["C1", "2"]}]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844306019440383*^9, 3.844306053342165*^9}, 
   3.844306161327655*^9, 3.8443401749932785`*^9, {3.8443402080342197`*^9, 
   3.8443403042401237`*^9}, {3.844340370311103*^9, 3.8443404051556644`*^9}, 
   3.8443404622737246`*^9, 3.8443407862695413`*^9, 3.844369883254049*^9, 
   3.84438869606513*^9, 3.8444184872704954`*^9, 3.8447062621627293`*^9, 
   3.8447153483830075`*^9, 3.844717313684183*^9, 3.84471741831606*^9, 
   3.844717487687356*^9, 3.844718627664583*^9, 3.844718674335775*^9, 
   3.8447188644478893`*^9, 3.8447190863190393`*^9, 3.844737029158701*^9, 
   3.844770959411405*^9, 3.8447812809017267`*^9, 3.8447876898295174`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"3ed83002-a8fe-44a9-92fd-e7e83cc97687"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]2", "=", 
  RowBox[{"0.5", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "C1"}], ")"}], "*", "\[Phi]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "C1"}], ")"}], "*", "\[Phi]1"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8442912681400294`*^9, 3.8442913206096153`*^9}, {
  3.844717225107645*^9, 3.84471722684871*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"cee03d9c-4989-4e0e-a329-29ba4b86b39a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5`", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0.5000000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "C1"}], ")"}]}], "+", 
        RowBox[{"0.5000000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "C1"}], ")"}]}]}], ")"}]}], ",", "0.`", ",", 
     "0.`", ",", 
     RowBox[{"0.5`", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "0.5000000000000001`"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "C1"}], ")"}]}], "+", 
        RowBox[{"0.5000000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "C1"}], ")"}]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5`", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "0.5000000000000001`"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "C1"}], ")"}]}], "+", 
        RowBox[{"0.5000000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "C1"}], ")"}]}]}], ")"}]}], ",", "0.`", ",", 
     "0.`", ",", 
     RowBox[{"0.5`", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0.5000000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "C1"}], ")"}]}], "+", 
        RowBox[{"0.5000000000000001`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "C1"}], ")"}]}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8442913258776183`*^9, 3.844305661715868*^9, 
  3.844340487929819*^9, 3.8443858870724697`*^9, 3.8443886961781693`*^9, 
  3.8444184873780036`*^9, 3.8447062622917285`*^9, 3.844715348694008*^9, 
  3.8447173138881807`*^9, 3.844717418463112*^9, 3.8447174878223906`*^9, 
  3.8447186278555813`*^9, 3.8447186745387807`*^9, 3.8447188645588884`*^9, 
  3.8447190864830523`*^9, 3.844737029222703*^9, 3.844770959491188*^9, 
  3.844781280927726*^9, 3.844787690009527*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"32e0ee85-ccea-48ab-a8fd-b87c40ce8770"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"Z1", ",", "ZX1"}], "]"}], ".", "\[Phi]2"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.844260305985272*^9, 3.844260369249274*^9}, {
   3.844261101538801*^9, 3.844261101943802*^9}, {3.8442611682288094`*^9, 
   3.8442611805486717`*^9}, 3.844291333322609*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"882f0a4d-d565-47d2-aaad-06e4206c4215"],

Cell[BoxData[
 RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
  FractionBox["0.25000000000000006`", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["C1", "2"]}]]]}]], "Output",
 CellChangeTimes->{
  3.844260370289273*^9, 3.8442611161078005`*^9, {3.844261170348817*^9, 
   3.8442611854726696`*^9}, 3.8442913421476407`*^9, 3.844305661924864*^9, 
   3.844340490226431*^9, 3.844385887349482*^9, 3.8443886963117027`*^9, 
   3.844418487592983*^9, 3.8447062624157295`*^9, 3.844715348826009*^9, 
   3.8447173140811634`*^9, 3.844717418573134*^9, 3.844717487916417*^9, 
   3.8447186280475817`*^9, 3.844718674723774*^9, 3.8447188646679416`*^9, 
   3.8447190866430492`*^9, 3.844737029281703*^9, 3.844770959574233*^9, 
   3.844781280948727*^9, 3.8447876901025248`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"d0928b19-fd73-4d2d-810a-ec0bdfcd1314"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"Z0", ",", "ZX0"}], "]"}], ".", "\[Phi]2"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.844260398152895*^9, 3.844260406255945*^9}, {
   3.8442611044738007`*^9, 3.8442611047327995`*^9}, {3.8442611667998095`*^9, 
   3.8442611835546694`*^9}, 3.8442913353876085`*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"f2dff87a-d856-4a8b-a257-ea7fcc1bb614"],

Cell[BoxData[
 RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
  FractionBox["0.25000000000000006`", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["C1", "2"]}]]]}]], "Output",
 CellChangeTimes->{{3.8442604022029767`*^9, 3.8442604068159823`*^9}, 
   3.844261118127803*^9, {3.844261173579829*^9, 3.844261187789402*^9}, 
   3.8442913541975594`*^9, 3.8443056620328684`*^9, 3.844340495824738*^9, 
   3.8443858874194765`*^9, 3.8443886964427004`*^9, 3.8444184876940064`*^9, 
   3.844706262542728*^9, 3.844715348973008*^9, 3.8447173142771597`*^9, 
   3.844717418704172*^9, 3.8447174880293884`*^9, 3.844718628237583*^9, 
   3.844718674888775*^9, 3.8447188648169394`*^9, 3.844719086814039*^9, 
   3.8447370293456993`*^9, 3.844770959663188*^9, 3.8447812809717264`*^9, 
   3.8447876902175055`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"dd1f25b6-aefc-4161-bc1d-0100287b35bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"X1", ",", "XZ1"}], "]"}], ".", "\[Phi]2"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8442604269843445`*^9, 3.8442604457709265`*^9}, {
   3.844261108031801*^9, 3.844261110537803*^9}, 3.844261151971562*^9, 
   3.8442913379036083`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"a0fd3d63-ab8b-4eeb-8753-5a15252f3e98"],

Cell[BoxData[
 RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
  FractionBox[
   RowBox[{"0.25`", " ", 
    SuperscriptBox["C1", "2"]}], 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["C1", "2"]}]]]}]], "Output",
 CellChangeTimes->{3.844260455726265*^9, 3.844261120692645*^9, 
  3.844261162555462*^9, 3.8442913569497633`*^9, 3.84430379488393*^9, 
  3.844305662144866*^9, 3.844340498718207*^9, 3.844385887497529*^9, 
  3.8443886965657015`*^9, 3.8444184877980022`*^9, 3.844706262669732*^9, 
  3.844715349122013*^9, 3.8447173145136623`*^9, 3.8447174189361687`*^9, 
  3.84471748815139*^9, 3.8447186284145827`*^9, 3.84471867509978*^9, 
  3.8447188649279423`*^9, 3.8447190869880395`*^9, 3.844737029418702*^9, 
  3.844770959756624*^9, 3.84478128101173*^9, 3.8447876903135967`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"30f796f0-df05-487d-8476-19044acbca56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"X0", ",", "XZ0"}], "]"}], ".", "\[Phi]2"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8442604526430144`*^9, 3.8442604540770144`*^9}, {
   3.844261113535802*^9, 3.8442611138208017`*^9}, {3.844261154630871*^9, 
   3.844261158488022*^9}, 3.844291339975644*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"950b8fd2-c8ae-486e-98c4-c3d61fea8005"],

Cell[BoxData[
 RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
  FractionBox[
   RowBox[{"0.25`", " ", 
    SuperscriptBox["C1", "2"]}], 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["C1", "2"]}]]]}]], "Output",
 CellChangeTimes->{3.8442604585551577`*^9, 3.844261123388461*^9, 
  3.844261159692423*^9, 3.844291359656376*^9, 3.844303798793806*^9, 
  3.8443056622678666`*^9, 3.844340501688366*^9, 3.8443858875714827`*^9, 
  3.8443886967127037`*^9, 3.8444184879050226`*^9, 3.8447062627917285`*^9, 
  3.844715349273009*^9, 3.8447173147306647`*^9, 3.844717419057187*^9, 
  3.844717488261391*^9, 3.8447186285895815`*^9, 3.8447186752668047`*^9, 
  3.844718865041939*^9, 3.844719087155038*^9, 3.844737029477701*^9, 
  3.8447709598596244`*^9, 3.844781281039727*^9, 3.8447876904105687`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"7039434f-87f0-4e55-b318-0d4890b02f96"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"BC1", "=", 
   RowBox[{"2", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"X", ",", "X"}], "]"}], ")"}], "*", 
         RowBox[{"(", "C1", ")"}]}], "+", 
        RowBox[{"(", 
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z", ",", "Z"}], "]"}], ")"}]}], ")"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "+", 
        RowBox[{"C1", "^", "2"}]}], "]"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.844291423717121*^9, 3.844291434591383*^9}, {
  3.8442915278000636`*^9, 3.844291579918767*^9}, {3.844418447185976*^9, 
  3.8444184987417774`*^9}, {3.844717243445942*^9, 3.8447172450349913`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"796099d9-96f4-42ce-98cc-0e891b034496"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{"BC1", ".", "\[Phi]2"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8442914394308395`*^9, 3.8442914553544607`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"46757427-80e9-40ad-a74f-ee13afe86ad1"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2.0000000000000004`", "\[VeryThinSpace]", "+", 
   RowBox[{"2.0000000000000013`", " ", 
    SuperscriptBox["C1", "2"]}]}], 
  SqrtBox[
   RowBox[{"1", "+", 
    SuperscriptBox["C1", "2"]}]]]], "Output",
 CellChangeTimes->{{3.8442914502568045`*^9, 3.8442914562950916`*^9}, {
   3.8442915599117947`*^9, 3.8442915882758055`*^9}, 3.8443056624078655`*^9, 
   3.844340629422079*^9, 3.844385887657479*^9, 3.844388697080703*^9, {
   3.844418488015025*^9, 3.8444185040206537`*^9}, 3.8447062630047293`*^9, 
   3.844715349569009*^9, 3.844717314967678*^9, 3.8447174192061677`*^9, 
   3.844717488411392*^9, 3.844718628785584*^9, 3.844718675492806*^9, 
   3.844718865157943*^9, 3.8447190873810425`*^9, 3.844737029553075*^9, 
   3.844770959966649*^9, 3.844781281093734*^9, 3.8447876905345964`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"f5eed3be-f54f-467a-a8c5-b6cc03206510"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"pt", "[", "rho_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "zero", "]"}], ",", 
      RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", "rho",
     ".", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"zero", ",", "zero", ",", "id"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "zero", "]"}], ",", 
      RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", "rho", 
    ".", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"zero", ",", "one", ",", "id"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "one", "]"}], ",", 
      RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", "rho",
     ".", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"one", ",", "zero", ",", "id"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "one", "]"}], ",", 
      RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", "rho", 
    ".", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"one", ",", "one", ",", "id"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8443471401895337`*^9, 3.844347335430949*^9}, {
  3.8443864269385333`*^9, 3.8443864622673235`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"7b7eef08-ca83-4823-9478-9951bb208a96"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]B", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"0.5", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "C1"}], ")"}]}], "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"\[Phi]4", ",", "one"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"0.5", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "C1"}], ")"}]}], "]"}], "*", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"\[Phi]3", ",", "zero"}], "]"}]}]}], ")"}], ".", 
   RowBox[{"Transpose", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"0.5", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", "C1"}], ")"}]}], "]"}], "*", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"\[Phi]4", ",", "one"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"0.5", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "C1"}], ")"}]}], "]"}], "*", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"\[Phi]3", ",", "zero"}], "]"}]}]}], ")"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.844386718543747*^9, 3.8443867665445285`*^9}, {
   3.844388558196273*^9, 3.844388565664323*^9}, 3.844388627227297*^9, {
   3.844717233339237*^9, 3.8447172364974813`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"e53f2368-6d8a-410d-a78e-a69a617385ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "+", "C1"}]]}]}], ")"}], "2"], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "-", "C1"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "+", "C1"}]]}]}], ")"}]}], ",", "0.`", ",", "0.`", ",",
      "0.`", ",", "0.`", ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "+", "C1"}]]}]}], ")"}], "2"], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "-", "C1"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "+", "C1"}]]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "-", "C1"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "+", "C1"}]]}]}], ")"}]}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "-", "C1"}]]}]}], ")"}], "2"], ",", "0.`", ",", "0.`", 
     ",", "0.`", ",", "0.`", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "-", "C1"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "+", "C1"}]]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "-", "C1"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "-", "C1"}]]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "+", "C1"}]]}]}], ")"}], "2"], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "-", "C1"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "+", "C1"}]]}]}], ")"}]}], ",", "0.`", ",", "0.`", ",",
      "0.`", ",", "0.`", ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "+", "C1"}]]}]}], ")"}], "2"], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "-", "C1"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "+", "C1"}]]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "-", "C1"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "+", "C1"}]]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "-", "C1"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "-", "C1"}]]}]}], ")"}]}], ",", "0.`", ",", "0.`", ",",
      "0.`", ",", "0.`", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "-", "C1"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "+", "C1"}]]}]}], ")"}]}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.5000000000000001`", " ", 
         SqrtBox[
          RowBox[{"1", "-", "C1"}]]}]}], ")"}], "2"]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8443886973317003`*^9, 3.8444184881510224`*^9, 
  3.844706263138731*^9, 3.844715349753007*^9, 3.844717315199705*^9, 
  3.844717419345187*^9, 3.8447174885324097`*^9, 3.8447186289815826`*^9, 
  3.844718675760805*^9, 3.844718865285946*^9, 3.844719087544038*^9, 
  3.844737029646073*^9, 3.8447709600636234`*^9, 3.8447812811297264`*^9, 
  3.8447876906475725`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"f38a7c03-e6cb-4799-be7a-cc71bfb59fe1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"0", " ", "Z"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8443865752035613`*^9, 3.844386585535015*^9}, {
  3.84471901275324*^9, 3.844719014297674*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"b8e5f4fb-6be6-43d5-9479-434c7c48310c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]00", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"M0", ",", "M0", ",", 
      RowBox[{"pt", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
       "]"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"M1", ",", "M0", ",", 
      RowBox[{"pt", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
       "]"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"M0", ",", "M1", ",", 
      RowBox[{"pt", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z0", ",", "Z1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
       "]"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"M1", ",", "M1", ",", 
      RowBox[{"pt", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"Z1", ",", "Z1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
       "]"}]}], "]"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8443865993394547`*^9, 3.8443867035858088`*^9}, {
   3.844386776973076*^9, 3.844386822615552*^9}, {3.8443887427267284`*^9, 
   3.844388748161148*^9}, 3.8447067792966986`*^9, {3.8447068283721805`*^9, 
   3.844706887947071*^9}, {3.8447190203935103`*^9, 3.844719044671784*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"a79ed7c8-887a-44a6-88c5-a4856fea9a01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2500000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "C1"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", "0.`", ",", "0.`", ",", "0.`", 
     ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C1"}]}], ",", "0.`", ",", "0.`", 
     ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{"0.2500000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "C1"}], ")"}]}], ",", 
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.844706780046904*^9, 3.844706889296136*^9, 
  3.8447153548337393`*^9, 3.84471731551568*^9, 3.8447174195371675`*^9, 
  3.844717488780357*^9, 3.8447186292705812`*^9, 3.8447186762148094`*^9, 
  3.844718865459939*^9, 3.8447190500456314`*^9, 3.8447190877280397`*^9, 
  3.844737029742073*^9, 3.8447709601696587`*^9, 3.8447812811977262`*^9, 
  3.844787690782589*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"b43c97b3-f2c8-4695-8bdd-9281c41d3159"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]00Q", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "Q"}], ")"}], "*", "\[Rho]00"}], " ", "+", 
    RowBox[{
     RowBox[{"(", "Q", ")"}], "*", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "X", ",", "id"}], "]"}], ".", "\[Rho]00", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "X", ",", "id"}], "]"}]}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8447092640613565`*^9, 3.8447092919319134`*^9}, {
  3.8447152669735055`*^9, 3.844715281106779*^9}, {3.8447876725274878`*^9, 
  3.8447876848049126`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"ce68f093-75bb-4497-9335-f75cc390d308"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "Q"}], ")"}]}]}], ",", 
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "Q"}], ")"}]}], ",", "0.`", ",", "0.`", 
     ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "Q"}], ")"}]}], ",", 
     RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{"C1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.2500000000000001`"}], "+", 
         RowBox[{"0.2500000000000001`", " ", "Q"}]}], ")"}]}], "-", 
      RowBox[{"0.2500000000000001`", " ", "Q"}]}], ",", "0.`", ",", "0.`", 
     ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.2500000000000002`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.2500000000000002`", " ", "C1"}]}], ")"}], " ", "Q"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000002`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", "Q"}], ",", "0.`", ",", "0.`", ",",
      "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000002`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", "Q"}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.2500000000000002`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.2500000000000002`", " ", "C1"}]}], ")"}], " ", "Q"}]}], 
     ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.2500000000000002`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.2500000000000002`", " ", "C1"}]}], ")"}], " ", "Q"}]}], 
     ",", 
     RowBox[{"0.2500000000000002`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", "Q"}], ",", "0.`", ",", "0.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{"0.2500000000000002`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", "Q"}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.2500000000000002`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.2500000000000002`", " ", "C1"}]}], ")"}], " ", "Q"}]}], 
     ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", 
       RowBox[{"(", 
        RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1.`"}], "+", "Q"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "Q"}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "Q"}], ")"}]}], ",", 
     RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{"C1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.2500000000000001`"}], "+", 
         RowBox[{"0.2500000000000001`", " ", "Q"}]}], ")"}]}], "-", 
      RowBox[{"0.2500000000000001`", " ", "Q"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8447092864376073`*^9, 3.844709292816364*^9}, 
   3.8447153684207296`*^9, 3.8447173157717223`*^9, 3.844717419748252*^9, 
   3.8447174891846466`*^9, 3.844718629571583*^9, 3.8447186764178147`*^9, 
   3.8447188656609645`*^9, 3.844719100787343*^9, 3.844737029829077*^9, 
   3.8447709602526608`*^9, 3.8447812812407274`*^9, 3.844787690883569*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"11639f5c-3e02-452b-81f8-ff2b14da171e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]00Q", "=", 
  RowBox[{
   RowBox[{"Eigenvalues", "[", "\[Rho]00Q", "]"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844718588672081*^9, 3.8447185935356607`*^9}, {
  3.8447186669377403`*^9, 3.8447186671726665`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"4f27b9d9-8b7e-4a86-9c13-a39584983aa9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5000000000000002`", " ", "Q"}]}], ",", 
   RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5000000000000002`", " ", "Q"}]}], ",", 
   RowBox[{"0.5000000000000004`", " ", "Q"}], ",", 
   RowBox[{"0.5000000000000004`", " ", "Q"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844718662893714*^9, 3.8447186767783785`*^9}, 
   3.8447188658579397`*^9, 3.844719104030464*^9, 3.844737029892091*^9, 
   3.8447709603326244`*^9, 3.844781281272727*^9, 3.8447876910955725`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"0c76b9b7-81a7-4aa6-b4a2-d485c967260e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]00QA", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]00Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]00Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447066503618917`*^9, 3.8447067042055902`*^9}, {
  3.8447067628757696`*^9, 3.8447067987556286`*^9}, {3.8447068943476477`*^9, 
  3.8447069271392665`*^9}, {3.844707005899201*^9, 3.8447070158863893`*^9}, {
  3.8447092989883757`*^9, 3.844709302744111*^9}, {3.844709559499653*^9, 
  3.84470956109521*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"3dd172bf-3969-41a7-863b-6813157adc00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.2500000000000001`", " ", "C1"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C1"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.2500000000000001`", " ", "C1"}]}], ",", 
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8447067078783517`*^9, 3.8447067545863237`*^9, {3.844706792216482*^9, 
   3.844706799460385*^9}, 3.8447069030226974`*^9, {3.844707006842758*^9, 
   3.8447070163874617`*^9}, 3.8447093541008935`*^9, 3.8447095617599716`*^9, 
   3.844715372782007*^9, 3.8447173160365725`*^9, 3.8447174199922466`*^9, 
   3.844717489370623*^9, 3.84471867823673*^9, 3.844718866570942*^9, 
   3.8447191098141217`*^9, 3.844737029982086*^9, 3.844770960409624*^9, 
   3.8447812813027267`*^9, 3.8447876911865673`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"f7defad1-8bb2-4b24-b70a-4c1e7608769c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]00QA", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "\[Rho]00QA", "]"}], "//", "FullSimplify"}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844708802163958*^9, 3.844708837742669*^9}, {
  3.844709305465767*^9, 3.844709307240085*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"f7136281-fb1a-494a-b534-9dbd470f0e3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5000000000000002`", ",", "0.5000000000000002`", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.844708821988798*^9, 3.844708838483421*^9}, 
   3.844709354278895*^9, 3.8447153780009766`*^9, 3.844717316578566*^9, 
   3.8447174204192505`*^9, 3.8447174899393415`*^9, 3.8447186788937206`*^9, 
   3.8447188670129757`*^9, 3.844719117100281*^9, 3.844737030046089*^9, 
   3.844770960512624*^9, 3.8447812813487263`*^9, 3.8447876912795672`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"dcf964ed-10df-4c99-b116-38fe4b6a1197"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]00QB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
       "]"}], ".", "\[Rho]00Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}],
       ".", "\[Rho]00Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447070347685866`*^9, 3.8447070867013826`*^9}, {
  3.844707117910777*^9, 3.844707168113507*^9}, {3.8447093097885337`*^9, 
  3.844709315029011*^9}, {3.8447095516256957`*^9, 3.844709553558577*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"e5df359f-4a30-4205-bc1c-bbd1c3ef488e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.2500000000000001`", " ", "C1"}]}], ",", 
     RowBox[{"0.5000000000000003`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000003`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}], ",", 
     RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C1"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.2500000000000001`", " ", "C1"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.5000000000000003`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "0.5000000000000003`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}], ",", 
     RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.2500000000000001`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8447071686681185`*^9, 3.844709354407894*^9, 
  3.84470955477911*^9, 3.844715382160323*^9, 3.8447173168228602`*^9, 
  3.8447174205993075`*^9, 3.844717490114328*^9, 3.844718679795767*^9, 
  3.8447188671289396`*^9, 3.844719120057801*^9, 3.844737030108091*^9, 
  3.844770960625626*^9, 3.844781281383727*^9, 3.8447876913765883`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"11217dae-0511-4c69-9a54-4e355b498bab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]00QB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "\[Rho]00QB", "]"}], "//", "FullSimplify"}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447088882704687`*^9, 3.844708889904928*^9}, {
  3.8447093177773075`*^9, 3.84470931916137*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"89d45121-b9fd-4924-9a01-bbc6626afe50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.12500000000000017`", " ", 
     SqrtBox[
      RowBox[{"3.999999999999993`", "\[VeryThinSpace]", "+", 
       RowBox[{"Q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15.999999999999975`"}], "+", 
          RowBox[{
           SuperscriptBox["C1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"15.999999999999975`", "\[VeryThinSpace]", "-", 
             RowBox[{"15.999999999999979`", " ", "Q"}]}], ")"}]}], "+", 
          RowBox[{"15.999999999999979`", " ", "Q"}]}], ")"}]}]}]]}]}], ",", 
   RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.12500000000000017`", " ", 
     SqrtBox[
      RowBox[{"3.999999999999993`", "\[VeryThinSpace]", "+", 
       RowBox[{"Q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15.999999999999975`"}], "+", 
          RowBox[{
           SuperscriptBox["C1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"15.999999999999975`", "\[VeryThinSpace]", "-", 
             RowBox[{"15.999999999999979`", " ", "Q"}]}], ")"}]}], "+", 
          RowBox[{"15.999999999999979`", " ", "Q"}]}], ")"}]}]}]]}]}], ",", 
   RowBox[{"0.12500000000000017`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999982`", "\[VeryThinSpace]", "+", 
      SqrtBox[
       RowBox[{"3.999999999999993`", "\[VeryThinSpace]", "+", 
        RowBox[{"Q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15.999999999999975`"}], "+", 
           RowBox[{
            SuperscriptBox["C1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"15.999999999999975`", "\[VeryThinSpace]", "-", 
              RowBox[{"15.999999999999979`", " ", "Q"}]}], ")"}]}], "+", 
           RowBox[{"15.999999999999979`", " ", "Q"}]}], ")"}]}]}]]}], ")"}]}],
    ",", 
   RowBox[{"0.12500000000000017`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999982`", "\[VeryThinSpace]", "+", 
      SqrtBox[
       RowBox[{"3.999999999999993`", "\[VeryThinSpace]", "+", 
        RowBox[{"Q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15.999999999999975`"}], "+", 
           RowBox[{
            SuperscriptBox["C1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"15.999999999999975`", "\[VeryThinSpace]", "-", 
              RowBox[{"15.999999999999979`", " ", "Q"}]}], ")"}]}], "+", 
           RowBox[{"15.999999999999979`", " ", "Q"}]}], ")"}]}]}]]}], 
     ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.844708891646221*^9, 3.8447093553428946`*^9, 
  3.844715384746876*^9, 3.8447173172658396`*^9, 3.844717420932307*^9, 
  3.8447174903003964`*^9, 3.844718680624809*^9, 3.8447188675089755`*^9, 
  3.844719122992449*^9, 3.8447370301700907`*^9, 3.8447709607026243`*^9, 
  3.844781281416726*^9, 3.8447876914795885`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"91450f55-b2a6-463b-813f-5131f6f162e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]00QE", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"pt", "[", "\[Rho]00Q", "]"}], "//", "FullSimplify"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447071792029905`*^9, 3.8447071910491114`*^9}, {
  3.844709321040784*^9, 3.844709326479768*^9}, {3.8447093607952447`*^9, 
  3.8447093629789705`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"900b9928-0e57-45f1-92ff-78329b2195a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.5000000000000002`", " ", "C1"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.5000000000000002`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8447071852362556`*^9, 3.844707191658659*^9}, {
   3.8447093556663084`*^9, 3.8447093635782213`*^9}, 3.8447153889198914`*^9, 
   3.8447173175556617`*^9, 3.844717421109335*^9, 3.8447174904963975`*^9, 
   3.84471868114981*^9, 3.8447188678249393`*^9, 3.8447191323829985`*^9, 
   3.8447370302310915`*^9, 3.844770960774309*^9, 3.844781281449726*^9, 
   3.844787691576569*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"a6ca08ef-9654-471f-a603-119228e9911f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]00QE", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "\[Rho]00QE", "]"}], "//", "FullSimplify"}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844708910367197*^9, 3.844708912073998*^9}, {
  3.844709343678073*^9, 3.844709345510944*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"43c92e1f-0c1d-4576-a98b-dad973d31c77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5000000000000002`", " ", "C1"}]}], ",", 
   RowBox[{"0.5000000000000002`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.5000000000000002`", " ", "C1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.844708913103037*^9, 3.8447093558033085`*^9, 
  3.8447153911159444`*^9, 3.8447173177956038`*^9, 3.8447174212343345`*^9, 
  3.8447174906151505`*^9, 3.84471868130381*^9, 3.8447188679589663`*^9, 
  3.844719137232221*^9, 3.8447370302910905`*^9, 3.8447709608573093`*^9, 
  3.844781281481726*^9, 3.8447876916736593`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"398ff843-a328-4333-b054-6db4a4ee3dc6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"1", " ", "X"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8443865752035613`*^9, 3.844386585535015*^9}, {
  3.8443868405381837`*^9, 3.8443868718996754`*^9}, {3.8447191456600113`*^9, 
  3.8447191493000417`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"0c004fbf-04a8-4472-9a2f-c8a85759238f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]01", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M0", ",", "M0", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z0", ",", "X0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M1", ",", "M0", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z1", ",", "X0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M0", ",", "M1", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z0", ",", "X1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M1", ",", "M1", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z1", ",", "X1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}]}], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8443865993394547`*^9, 3.8443867035858088`*^9}, {
  3.844386776973076*^9, 3.8443868358368273`*^9}, {3.8443868757528334`*^9, 
  3.8443868837135844`*^9}, {3.8443887487128983`*^9, 3.8443887500143185`*^9}, {
  3.844707268501073*^9, 3.844707285076022*^9}, {3.8447191546171827`*^9, 
  3.844719174391177*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"80f38b54-f2ed-45e1-a357-fd7988c07c55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]01Q", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "Q"}], ")"}], "*", "\[Rho]01"}], " ", "+", 
     RowBox[{
      RowBox[{"(", "Q", ")"}], "*", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"X", ",", "id", ",", "id"}], "]"}], ".", "\[Rho]01", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"X", ",", "id", ",", "id"}], "]"}]}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844709422982873*^9, 3.844709434368281*^9}, {
  3.8447094828855114`*^9, 3.8447094845216174`*^9}, {3.8447095148566775`*^9, 
  3.8447095206378965`*^9}, {3.844715297996373*^9, 3.8447153005551724`*^9}, {
  3.844719185107566*^9, 3.8447191866265726`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"2cf578c6-711a-441a-8266-e20627bc3001"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", 
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}], ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", 
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}], ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}], ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}], ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8447094644792414`*^9, 3.84470948632808*^9}, 
   3.844709522098487*^9, 3.8447154002211647`*^9, 3.8447173183026934`*^9, {
   3.8447174758637867`*^9, 3.844717491041153*^9}, 3.844718681836009*^9, 
   3.8447188682399826`*^9, {3.8447191825349874`*^9, 3.8447191872806773`*^9}, 
   3.8447370303860903`*^9, 3.844770961009768*^9, 3.844781281545725*^9, 
   3.844787691799638*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"c808ef3c-2830-4bf8-bd05-a8a309dce034"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]01QA", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]01Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]01Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447066503618917`*^9, 3.8447067042055902`*^9}, {
  3.8447067628757696`*^9, 3.8447067987556286`*^9}, {3.8447068943476477`*^9, 
  3.8447069271392665`*^9}, {3.844707005899201*^9, 3.8447070158863893`*^9}, {
  3.8447072404171033`*^9, 3.8447072461398954`*^9}, {3.844709436549717*^9, 
  3.844709440882468*^9}, {3.8447095422762327`*^9, 3.844709544387684*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"da1a5d77-52bb-4db3-81dc-b354917177fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
     RowBox[{"0.5000000000000002`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000002`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}], ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.5000000000000002`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "0.5000000000000002`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.4999999999999999`"}], "+", 
        RowBox[{"1.`", " ", "Q"}]}], ")"}]}], ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8447067078783517`*^9, 3.8447067545863237`*^9, {3.844706792216482*^9, 
   3.844706799460385*^9}, 3.8447069030226974`*^9, {3.844707006842758*^9, 
   3.8447070163874617`*^9}, {3.8447072616880627`*^9, 3.8447072897380495`*^9}, 
   3.8447094648222876`*^9, {3.84470952618968*^9, 3.84470954504772*^9}, 
   3.84471540332293*^9, 3.844717318581584*^9, 3.84471749141615*^9, 
   3.84471868243156*^9, 3.8447188684159813`*^9, 3.844719194881076*^9, 
   3.8447370304500904`*^9, 3.8447709610857477`*^9, 3.8447812815827265`*^9, 
   3.8447876918906574`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"55669807-8c17-4dc6-a6f4-eb300fd14152"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]01QA", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "\[Rho]01QA", "]"}], "//", "FullSimplify"}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844709610869117*^9, 3.844709613203418*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"4f45b384-4921-4e5c-ac29-0cf474270583"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.1250000000000001`", " ", 
     SqrtBox[
      RowBox[{"3.9999999999999947`", "\[VeryThinSpace]", "+", 
       RowBox[{"Q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15.999999999999982`"}], "+", 
          RowBox[{
           SuperscriptBox["C1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"15.999999999999982`", "\[VeryThinSpace]", "-", 
             RowBox[{"15.999999999999986`", " ", "Q"}]}], ")"}]}], "+", 
          RowBox[{"15.999999999999986`", " ", "Q"}]}], ")"}]}]}]]}]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.1250000000000001`", " ", 
     SqrtBox[
      RowBox[{"3.9999999999999947`", "\[VeryThinSpace]", "+", 
       RowBox[{"Q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15.999999999999982`"}], "+", 
          RowBox[{
           SuperscriptBox["C1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"15.999999999999982`", "\[VeryThinSpace]", "-", 
             RowBox[{"15.999999999999986`", " ", "Q"}]}], ")"}]}], "+", 
          RowBox[{"15.999999999999986`", " ", "Q"}]}], ")"}]}]}]]}]}], ",", 
   RowBox[{"0.1250000000000001`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999987`", "\[VeryThinSpace]", "+", 
      SqrtBox[
       RowBox[{"3.9999999999999947`", "\[VeryThinSpace]", "+", 
        RowBox[{"Q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15.999999999999982`"}], "+", 
           RowBox[{
            SuperscriptBox["C1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"15.999999999999982`", "\[VeryThinSpace]", "-", 
              RowBox[{"15.999999999999986`", " ", "Q"}]}], ")"}]}], "+", 
           RowBox[{"15.999999999999986`", " ", "Q"}]}], ")"}]}]}]]}], ")"}]}],
    ",", 
   RowBox[{"0.1250000000000001`", " ", 
    RowBox[{"(", 
     RowBox[{"1.9999999999999987`", "\[VeryThinSpace]", "+", 
      SqrtBox[
       RowBox[{"3.9999999999999947`", "\[VeryThinSpace]", "+", 
        RowBox[{"Q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15.999999999999982`"}], "+", 
           RowBox[{
            SuperscriptBox["C1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"15.999999999999982`", "\[VeryThinSpace]", "-", 
              RowBox[{"15.999999999999986`", " ", "Q"}]}], ")"}]}], "+", 
           RowBox[{"15.999999999999986`", " ", "Q"}]}], ")"}]}]}]]}], 
     ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.844709614924636*^9, 3.8447154141239653`*^9, 
  3.8447173188597145`*^9, 3.8447174918621645`*^9, 3.84471868316658*^9, 
  3.844718868839044*^9, 3.8447191970901575`*^9, 3.8447370305150905`*^9, 
  3.8447709611697116`*^9, 3.844781281627725*^9, 3.8447876919806576`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"45fdf011-1a50-4acc-a3e4-8b501400b2a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]01QB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
       "]"}], ".", "\[Rho]01Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}],
       ".", "\[Rho]01Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447070347685866`*^9, 3.8447070867013826`*^9}, {
  3.844707117910777*^9, 3.844707168113507*^9}, {3.8447072480450525`*^9, 
  3.8447072532305355`*^9}, {3.844709443506137*^9, 3.8447094473335977`*^9}, {
  3.8447095351690035`*^9, 3.8447095367586384`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"1a2bb0ce-1f7a-4974-ba91-50d9b4bad075"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8447071686681185`*^9, 3.8447072619141026`*^9, 3.8447072923398237`*^9, 
   3.844709464972288*^9, {3.8447095288867197`*^9, 3.8447095373971415`*^9}, 
   3.8447154179318514`*^9, 3.844717319131609*^9, 3.844717491994974*^9, 
   3.8447186835616026`*^9, 3.844718868998047*^9, 3.844719202047494*^9, 
   3.8447370305780907`*^9, 3.844770961242711*^9, 3.844781281661727*^9, 
   3.844787692081639*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"59bd8492-674c-4234-999a-0f856ad57296"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]01QB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "\[Rho]01QB", "]"}], "//", "FullSimplify"}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844709766768156*^9, 3.8447097686788874`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"a120bbd8-e161-460d-b61b-00008f6e7126"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.25000000000000006`", " ", "C1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8447097703727136`*^9, 3.8447154206412363`*^9, 
  3.844717319378646*^9, 3.844717492289019*^9, 3.8447186839046254`*^9, 
  3.8447188692630796`*^9, 3.84471920544143*^9, 3.8447370306370897`*^9, 
  3.844770961315711*^9, 3.844781281692727*^9, 3.8447876921776023`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"676a2e56-7cc7-4204-b41f-faa4328e0634"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]01QE", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"pt", "[", "\[Rho]01Q", "]"}], "//", "FullSimplify"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447071792029905`*^9, 3.8447071910491114`*^9}, {
  3.8447072552001715`*^9, 3.8447072571738276`*^9}, {3.8447094497916746`*^9, 
  3.844709452638013*^9}, {3.8447097823049555`*^9, 3.844709784069668*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"2d44f8dd-2c75-4642-826e-0e2d51acb4a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.5000000000000001`", " ", "C1"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.5000000000000001`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8447071852362556`*^9, 3.844707191658659*^9}, 
   3.8447072621361017`*^9, 3.8447072949384513`*^9, 3.844709465117288*^9, 
   3.8447095316486163`*^9, 3.8447097846907215`*^9, 3.844715423631178*^9, 
   3.84471731961966*^9, 3.8447174926100245`*^9, 3.844718684154045*^9, 
   3.8447188694420795`*^9, 3.844719215146782*^9, 3.844737030697089*^9, 
   3.84477096138571*^9, 3.844781281706727*^9, 3.844787692263658*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"7d57f3d6-99d5-4baf-8c54-4a4dbb794d2a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"0", " ", "Z"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8443865752035613`*^9, 3.844386585535015*^9}, {
  3.8443869375788193`*^9, 3.844386941532587*^9}, {3.8447192215694895`*^9, 
  3.844719223279179*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"09ddce1e-0b2d-4d40-820f-b1d868584bdf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]10", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"M0", ",", "M0", ",", 
      RowBox[{"pt", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
       "]"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"M1", ",", "M0", ",", 
      RowBox[{"pt", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
       "]"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"M0", ",", "M1", ",", 
      RowBox[{"pt", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X0", ",", "Z1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
       "]"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"M1", ",", "M1", ",", 
      RowBox[{"pt", "[", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"X1", ",", "Z1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
       "]"}]}], "]"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8443865993394547`*^9, 3.8443867035858088`*^9}, {
   3.844386776973076*^9, 3.844386822615552*^9}, {3.8443869346036625`*^9, 
   3.844386952306403*^9}, {3.84438875045749*^9, 3.844388751624138*^9}, {
   3.8447073410008616`*^9, 3.844707368547196*^9}, {3.844707826491062*^9, 
   3.844707828382349*^9}, {3.8447192643467445`*^9, 3.844719285640738*^9}, 
   3.8447194069433947`*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"b3e9d4b2-e1cb-4dd2-bff0-2487b9013812"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.12500000000000003`", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "C1"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.12500000000000003`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.12500000000000003`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.12500000000000003`", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "C1"}], ")"}]}], ",", 
     RowBox[{"0.12500000000000003`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.12500000000000003`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.12500000000000003`", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "C1"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.12500000000000003`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "0.12500000000000003`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.12500000000000003`", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "C1"}], ")"}]}], ",", 
     RowBox[{"0.12500000000000003`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.12500000000000003`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8447194075259933`*^9, 3.84473703077209*^9, 
  3.84477096147075*^9, 3.8447812817467265`*^9, 3.8447876923636384`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"0422dfa8-82ea-449d-b53d-4fa32ec9c1e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]10Q", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "Q"}], ")"}], "*", "\[Rho]10"}], " ", "+", 
     RowBox[{
      RowBox[{"(", "Q", ")"}], "*", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"X", ",", "id", ",", "id"}], "]"}], ".", "\[Rho]10", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"X", ",", "id", ",", "id"}], "]"}]}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844709801327551*^9, 3.8447098015806103`*^9}, {
   3.844709976498124*^9, 3.84470998164626*^9}, {3.844715306920247*^9, 
   3.8447153095638285`*^9}, {3.8447192937996*^9, 3.844719295815299*^9}, 
   3.8447194173089023`*^9, {3.8447194476200905`*^9, 3.8447194811748967`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"fbb96f51-8085-495e-9b62-4617a5e08453"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.12500000000000003`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.12500000000000003`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", 
     RowBox[{"0.12500000000000003`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.12500000000000003`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.12500000000000003`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "0.12500000000000003`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}], ",", 
     RowBox[{"0.12500000000000003`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.12500000000000003`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{"0.12500000000000003`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.12500000000000003`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8447098265838847`*^9, 3.844709982947422*^9, 3.844715431673197*^9, 
   3.844717319916778*^9, 3.8447174929329042`*^9, 3.8447186847421694`*^9, 
   3.8447188696380434`*^9, {3.8447192917844353`*^9, 3.8447192963470125`*^9}, 
   3.84471938037619*^9, {3.844719435391983*^9, 3.8447194838249745`*^9}, 
   3.8447370308411045`*^9, 3.844770961549745*^9, 3.844781281784726*^9, 
   3.8447876924576573`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"6c1113be-f776-4e95-8396-ea1e465e97e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]10Q", "=", 
  RowBox[{
   RowBox[{"Eigenvalues", "[", "\[Rho]10Q", "]"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447165571022577`*^9, 3.844716558171095*^9}, {
   3.844716729130178*^9, 3.844716737875249*^9}, 3.844717297826324*^9, 
   3.844719301266576*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"f59db32a-e8c4-4b6c-9b2c-0d0b764cf045"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.25000000000000006`", ",", "0.25000000000000006`", ",", 
   "0.25000000000000006`", ",", "0.25000000000000006`", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8447193017120385`*^9, 3.844737030907092*^9, 
  3.84477096162671*^9, 3.8447812818207273`*^9, 3.844787692548658*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"29d4526a-170b-4641-b8ca-1219f93cf10c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]10QA", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]10Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]10Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447066503618917`*^9, 3.8447067042055902`*^9}, {
  3.8447067628757696`*^9, 3.8447067987556286`*^9}, {3.8447068943476477`*^9, 
  3.8447069271392665`*^9}, {3.844707005899201*^9, 3.8447070158863893`*^9}, {
  3.8447072404171033`*^9, 3.8447072461398954`*^9}, {3.844707393045095*^9, 
  3.8447074064970036`*^9}, {3.844709806251631*^9, 3.8447098317564373`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"085b53b8-98b5-4cf2-be75-f013d77bb9af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8447067078783517`*^9, 3.8447067545863237`*^9, {3.844706792216482*^9, 
   3.844706799460385*^9}, 3.8447069030226974`*^9, {3.844707006842758*^9, 
   3.8447070163874617`*^9}, {3.8447072616880627`*^9, 3.8447072897380495`*^9}, 
   3.844707415594977*^9, 3.8447078329057894`*^9, {3.844709826891856*^9, 
   3.8447098323242865`*^9}, 3.8447099850470123`*^9, 3.844715435479042*^9, 
   3.844717320426037*^9, 3.8447174931009045`*^9, 3.84471868500317*^9, 
   3.8447188697860436`*^9, 3.8447193055236*^9, 3.844737030982091*^9, 
   3.8447709617007113`*^9, 3.8447812818517265`*^9, 3.844787692637658*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"2b6f6197-a3a6-490b-ae2d-252633bc0fc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]10QA", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "\[Rho]10QA", "]"}], "//", "FullSimplify"}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844709911428023*^9, 3.8447099153464184`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"1e201e16-4a8b-463d-b0a1-22fac023a63a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.25000000000000006`", " ", "C1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.844709916341002*^9, 3.8447099892138515`*^9, 
  3.844715438312019*^9, 3.844717320625167*^9, 3.8447174934604197`*^9, 
  3.8447186853721676`*^9, 3.844718869912043*^9, 3.844719307572709*^9, 
  3.8447370310370913`*^9, 3.844770961776766*^9, 3.844781281881727*^9, 
  3.8447876927216578`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"4f640dff-62d3-496f-b6c4-7ff49e2f6d91"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]10QB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
       "]"}], ".", "\[Rho]10Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}],
       ".", "\[Rho]10Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447070347685866`*^9, 3.8447070867013826`*^9}, {
  3.844707117910777*^9, 3.844707168113507*^9}, {3.8447072480450525`*^9, 
  3.8447072532305355`*^9}, {3.8447073957388988`*^9, 3.84470740889371*^9}, {
  3.8447098086150064`*^9, 3.844709837289705*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"6939054e-9aff-4e82-8855-757aba36b9f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.25000000000000006`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.25000000000000006`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
     RowBox[{"0.25000000000000006`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.25000000000000006`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8447071686681185`*^9, 3.8447072619141026`*^9, 3.8447072923398237`*^9, 
   3.844707416687963*^9, 3.844707835514804*^9, {3.844709827042858*^9, 
   3.8447098379422164`*^9}, 3.8447099939578943`*^9, 3.8447154423263626`*^9, 
   3.8447173208051157`*^9, 3.8447174937329264`*^9, 3.844718685590168*^9, 
   3.8447188700530434`*^9, 3.844719318382979*^9, 3.8447370310980906`*^9, 
   3.844770961862711*^9, 3.8447812819137263`*^9, 3.84478769280666*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"1275566b-034c-42f1-ab95-37000a1eaa97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]10QB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "\[Rho]10QB", "]"}], "//", "FullSimplify"}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844709939296153*^9, 3.8447099409735575`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"eebb83f3-9c78-4f99-a211-84f4cfe8531b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5000000000000001`", ",", "0.5000000000000001`", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.844709942031622*^9, 3.844709996734331*^9, 
  3.844715444839647*^9, 3.8447173209561157`*^9, 3.8447174939269285`*^9, 
  3.84471868600108*^9, 3.8447188701700487`*^9, 3.844719326801323*^9, 
  3.844737031159089*^9, 3.84477096194676*^9, 3.8447812819467273`*^9, 
  3.844787692891661*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"f38cd5a9-5470-4965-a27c-0487d8f75802"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]10QE", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"pt", "[", "\[Rho]10Q", "]"}], "//", "FullSimplify"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447071792029905`*^9, 3.8447071910491114`*^9}, {
  3.8447072552001715`*^9, 3.8447072571738276`*^9}, {3.84470739775378*^9, 
  3.844707399100331*^9}, {3.8447098175469046`*^9, 3.844709846193302*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"474d9eca-6636-4072-8f31-8cccd6700791"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.5000000000000001`", " ", "C1"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.5000000000000001`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8447071852362556`*^9, 3.844707191658659*^9}, 
   3.8447072621361017`*^9, 3.8447072949384513`*^9, 3.844707416819964*^9, 
   3.8447078383539066`*^9, {3.8447098272018538`*^9, 3.844709846749392*^9}, 
   3.8447100004102097`*^9, 3.844715448084655*^9, 3.8447173212381496`*^9, 
   3.844717494095926*^9, 3.8447186863830357`*^9, 3.844718870291092*^9, 
   3.8447193294420385`*^9, 3.8447370312182083`*^9, 3.8447709620457134`*^9, 
   3.844781281977727*^9, 3.8447876929756575`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"03411bbc-64ba-4c44-9297-93c912fd6777"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]10QE", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "\[Rho]10QE", "]"}], "//", "FullSimplify"}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447177810722513`*^9, 3.8447177826424475`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"b77f64c5-85a6-4e09-a1eb-e9b5f94f9b5d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5000000000000001`", " ", "C1"}]}], ",", 
   RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.5000000000000001`", " ", "C1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8447177845916758`*^9, 3.844718686563038*^9, 
  3.8447188704110794`*^9, 3.8447193325869846`*^9, 3.8447370312761183`*^9, 
  3.8447709621187115`*^9, 3.844781282007727*^9, 3.8447876930626607`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"f6513009-f4ca-412d-838f-b28378333214"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"UB1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Lambda]00QA", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]00QA", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Lambda]00QA", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]00QA", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Lambda]00QB", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]00QB", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Lambda]00QB", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]00QB", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Lambda]00QB", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]00QB", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Lambda]00QB", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]00QB", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]00QE", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]00QE", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]10QE", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]00QE", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]00Q", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]00Q", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]00Q", "[", 
       RowBox[{"[", "6", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]00Q", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]00Q", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]00Q", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]00Q", "[", 
       RowBox[{"[", "8", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]00Q", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "]"}]}]}], "//", "Chop"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.844717738833228*^9, 3.844717743014003*^9}, {
   3.8447177966177692`*^9, 3.8447179914527802`*^9}, {3.844718030655601*^9, 
   3.844718078243563*^9}, {3.8447184891211243`*^9, 3.844718565155289*^9}, 
   3.8447195560827217`*^9, 3.8447195882342443`*^9, {3.8447877484149523`*^9, 
   3.844787753570489*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"48804fb4-ee95-4fab-b75c-a0e6866abad2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"1", " ", "X"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8443865752035613`*^9, 3.844386585535015*^9}, {
  3.8443869375788193`*^9, 3.8443869682486477`*^9}, {3.8447195958764167`*^9, 
  3.84471959731287*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"1053a4fb-5f72-492a-867a-6ec215763be8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]11", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M0", ",", "M0", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"X0", ",", "X0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M1", ",", "M0", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"X1", ",", "X0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M0", ",", "M1", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"X0", ",", "X1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M1", ",", "M1", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"X1", ",", "X1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}]}], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8443865993394547`*^9, 3.8443867035858088`*^9}, {
   3.844386776973076*^9, 3.844386822615552*^9}, {3.8443869346036625`*^9, 
   3.8443870048184566`*^9}, {3.8443887520341024`*^9, 
   3.8443887529837728`*^9}, {3.8447077775485563`*^9, 3.8447078147084475`*^9}, 
   3.844707862592268*^9, {3.8447195988214436`*^9, 3.844719608319729*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"25dad828-9b79-48ec-afc9-fd7c60ed9fbb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]11Q", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "Q"}], ")"}], "*", "\[Rho]11"}], " ", "+", 
     RowBox[{
      RowBox[{"(", "Q", ")"}], "*", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"X", ",", "id", ",", "id"}], "]"}], ".", "\[Rho]11", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"X", ",", "id", ",", "id"}], "]"}]}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844709965301882*^9, 3.844709970962181*^9}, {
  3.8447153171115685`*^9, 3.844715319880275*^9}, {3.8447196175636387`*^9, 
  3.8447196194199643`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"0cc03640-f03f-46a7-b61c-682edc84d725"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.25`"}], " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "Q"}], ")"}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.2500000000000001`", " ", "C1"}]}], ")"}], " ", "Q"}], ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.2500000000000001`", " ", "C1"}]}], ")"}], " ", "Q"}], ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      RowBox[{"C1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.25`"}], "+", 
         RowBox[{"0.25`", " ", "Q"}]}], ")"}]}], "-", 
      RowBox[{"0.25`", " ", "Q"}]}], ",", "0", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.2500000000000001`", " ", "C1"}]}], ")"}], " ", "Q"}], ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      RowBox[{"C1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.25`"}], "+", 
         RowBox[{"0.25`", " ", "Q"}]}], ")"}]}], "-", 
      RowBox[{"0.25`", " ", "Q"}]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "0.25`"}], " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "Q"}], ")"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.2500000000000001`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.2500000000000001`", " ", "C1"}]}], ")"}], " ", "Q"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8447100061363325`*^9, 3.8447154546397614`*^9, 3.844717321479117*^9, 
   3.844717494406926*^9, 3.844718687002036*^9, 3.8447188706050434`*^9, {
   3.844719614760635*^9, 3.844719619992181*^9}, 3.8447370313781147`*^9, 
   3.8447709622317095`*^9, 3.844781282074726*^9, 3.8447876935296597`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"adbca706-4ae7-453c-8fff-7449c3baad1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]11QA", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]11Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", 
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
      "\[Rho]11Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447100666081514`*^9, 3.844710070209054*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"8175f15b-6004-4eb8-a6ea-18687793e79c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25`", " ", "C1"}]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25`", " ", "C1"}]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25`", " ", "C1"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25`", " ", "C1"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8447100779524593`*^9, 3.8447154584226904`*^9, 
  3.8447173216541147`*^9, 3.8447174945487423`*^9, 3.844718687393037*^9, 
  3.8447188707520437`*^9, 3.8447196324766636`*^9, 3.844737031435118*^9, 
  3.8447709623037105`*^9, 3.8447812821257267`*^9, 3.844787693616638*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"db912c4d-11f3-4375-a04f-b4f13a984ed6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]11QA", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "\[Rho]11QA", "]"}], "//", "FullSimplify"}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447101022122736`*^9, 3.844710103645981*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"c4523d92-0d28-4277-8042-978467bc8ee5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.25`", " ", "C1"}]}], ",", 
   RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.25`", " ", "C1"}]}], ",", 
   RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.25`", " ", "C1"}]}], ",", 
   RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.25`", " ", "C1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8447101053428116`*^9, 3.8447154607960753`*^9, 
  3.8447173218191166`*^9, 3.84471749488725*^9, 3.844718687898036*^9, 
  3.8447188709520445`*^9, 3.8447196355116105`*^9, 3.8447370314941187`*^9, 
  3.84477096238971*^9, 3.8447812821567273`*^9, 3.8447876937026577`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"fa1e6de5-fbea-466f-b558-f2ae5ee25cad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]11QB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], 
       "]"}], ".", "\[Rho]11Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}],
       ".", "\[Rho]11Q", ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
    "FullSimplify"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447070347685866`*^9, 3.8447070867013826`*^9}, {
  3.844707117910777*^9, 3.844707168113507*^9}, {3.8447072480450525`*^9, 
  3.8447072532305355`*^9}, {3.8447073957388988`*^9, 3.84470740889371*^9}, {
  3.8447079048899584`*^9, 3.844707915629821*^9}, {3.8447100138452806`*^9, 
  3.844710031456869*^9}, {3.844710072713501*^9, 3.844710074560853*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"4dfb5ece-c444-4966-9529-f4e09a26f162"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25`", " ", "C1"}]}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25`", " ", "C1"}]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25`", " ", "C1"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25`", " ", "C1"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8447071686681185`*^9, 3.8447072619141026`*^9, 
  3.8447072923398237`*^9, 3.844707416687963*^9, 3.844707868896263*^9, 
  3.844707916905021*^9, 3.844710075513521*^9, 3.844715464164813*^9, 
  3.844717321968155*^9, 3.8447174950313025`*^9, 3.844718688372549*^9, 
  3.8447188711320443`*^9, 3.844719638727284*^9, 3.84473703155513*^9, 
  3.844770962484149*^9, 3.844781282187728*^9, 3.84478769378866*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"1fb6f45a-e1ca-4481-9a2e-aad968aab747"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]11QB", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "\[Rho]11QB", "]"}], "//", "FullSimplify"}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844710110731322*^9, 3.8447101163117757`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"4c181e22-3ccf-4594-b5e6-ca4ceb544524"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.25`", " ", "C1"}]}], ",", 
   RowBox[{"0.25`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.25`", " ", "C1"}]}], ",", 
   RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.25`", " ", "C1"}]}], ",", 
   RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.25`", " ", "C1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.844710117703737*^9, 3.844715467012766*^9, 
  3.8447173221251745`*^9, 3.8447174953222837`*^9, 3.844718688928899*^9, 
  3.8447188712760434`*^9, 3.844719641798878*^9, 3.8447370316141376`*^9, 
  3.8447709625731487`*^9, 3.8447812822197275`*^9, 3.844787693872657*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"5649b229-c419-4d32-a6cb-fcdbfd1aafab"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"2", " ", "ZX"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8443865752035613`*^9, 3.844386585535015*^9}, {
  3.8443869375788193`*^9, 3.8443869682486477`*^9}, {3.8443882441748433`*^9, 
  3.8443882462087975`*^9}, {3.844388352601248*^9, 3.844388366233037*^9}, {
  3.8447196581825876`*^9, 3.844719679458567*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"e8d90f03-e485-497f-8558-c11316ddd281"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]21", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M0", ",", "M0", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z0", ",", "ZX0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M1", ",", "M0", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z1", ",", "ZX0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M0", ",", "M1", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z0", ",", "ZX1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M1", ",", "M1", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z1", ",", "ZX1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}]}], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8443865993394547`*^9, 3.8443867035858088`*^9}, {
  3.844386776973076*^9, 3.844386822615552*^9}, {3.8443869346036625`*^9, 
  3.8443870048184566`*^9}, {3.844388218643568*^9, 3.8443882579140615`*^9}, {
  3.84438831954987*^9, 3.844388347690997*^9}, {3.8443883915032043`*^9, 
  3.844388403317773*^9}, {3.844388753338809*^9, 3.844388754357235*^9}, {
  3.844708099737846*^9, 3.8447081192827306`*^9}, {3.8447196843519416`*^9, 
  3.844719690440861*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"e16b9177-359d-429f-9cfc-baa1cdf976c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]21A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]21", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]21", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8447066503618917`*^9, 3.8447067042055902`*^9}, {
  3.8447067628757696`*^9, 3.8447067987556286`*^9}, {3.8447068943476477`*^9, 
  3.8447069271392665`*^9}, {3.844707005899201*^9, 3.8447070158863893`*^9}, {
  3.8447072404171033`*^9, 3.8447072461398954`*^9}, {3.844707393045095*^9, 
  3.8447074064970036`*^9}, {3.844708131124688*^9, 3.844708135910561*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"477015f4-5116-4547-90a2-8139a8fe09e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2500000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}], ",", "0.`", ",", "0.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"0.2500000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", 
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8447067078783517`*^9, 3.8447067545863237`*^9, {3.844706792216482*^9, 
   3.844706799460385*^9}, 3.8447069030226974`*^9, {3.844707006842758*^9, 
   3.8447070163874617`*^9}, {3.8447072616880627`*^9, 3.8447072897380495`*^9}, 
   3.844707415594977*^9, 3.8447081575002975`*^9, 3.84471549068922*^9, 
   3.8447173224411182`*^9, 3.844717495615307*^9, 3.8447186895288706`*^9, 
   3.8447188716490626`*^9, 3.844719718419916*^9, 3.8447370317691326`*^9, 
   3.844770962756151*^9, 3.844781282347726*^9, 3.8447876940606575`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"47db62d0-e148-4c27-86b3-8c8226e6c5f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]21B", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], "]"}],
      ".", "\[Rho]21", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}], 
     ".", "\[Rho]21", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8447070347685866`*^9, 3.8447070867013826`*^9}, {
  3.844707117910777*^9, 3.844707168113507*^9}, {3.8447072480450525`*^9, 
  3.8447072532305355`*^9}, {3.8447073957388988`*^9, 3.84470740889371*^9}, {
  3.844708138146474*^9, 3.8447081490331526`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"23ffdb10-36f4-4295-b4d8-1483d7cb75df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2500000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"0.2500000000000001`", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["C1", "2"]}]]}], 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["C1", "2"]}]]]}], ",", "0.`", ",", "0.`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"0.2500000000000001`", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["C1", "2"]}]]}], 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["C1", "2"]}]]]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}], ",", "0.`", ",", "0.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"0.2500000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"0.2500000000000001`", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["C1", "2"]}]]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["C1", "2"]}]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     FractionBox[
      RowBox[{"0.2500000000000001`", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["C1", "2"]}]]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["C1", "2"]}]]], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8447071686681185`*^9, 3.8447072619141026`*^9, 
  3.8447072923398237`*^9, 3.844707416687963*^9, 3.8447081577959185`*^9, 
  3.844715490820223*^9, 3.8447173226450768`*^9, 3.8447174957342844`*^9, 
  3.844718689701867*^9, 3.8447188718150644`*^9, 3.844719721998461*^9, 
  3.8447370318323555`*^9, 3.8447709628541503`*^9, 3.844781282387727*^9, 
  3.844787694155658*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"c97677b3-400c-4d7e-a74f-9b6a9e2c3331"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]21E", "=", 
  RowBox[{
   RowBox[{"pt", "[", "\[Rho]21", "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8447071792029905`*^9, 3.8447071910491114`*^9}, {
  3.8447072552001715`*^9, 3.8447072571738276`*^9}, {3.84470739775378*^9, 
  3.844707399100331*^9}, {3.8447081403524036`*^9, 3.844708142731353*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"d4d79f79-2cea-4ae8-ad74-ecce3442b9b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000002`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", "0.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{
      RowBox[{"-", "0.5000000000000002`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8447071852362556`*^9, 3.844707191658659*^9}, 
   3.8447072621361017`*^9, 3.8447072949384513`*^9, 3.844707416819964*^9, 
   3.844708157914431*^9, 3.8447154909762173`*^9, 3.8447173228170233`*^9, 
   3.84471749585625*^9, 3.844718689878869*^9, 3.844718871926062*^9, 
   3.84471972447736*^9, 3.844737031895364*^9, 3.8447709629327154`*^9, 
   3.844781282423727*^9, 3.8447876943486385`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"f39c25f5-aaab-42ee-94cb-3372e1a7eab5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"1", " ", "X"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"3", " ", "XZ"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8443865752035613`*^9, 3.844386585535015*^9}, {
  3.8443869375788193`*^9, 3.8443869682486477`*^9}, {3.844388416370849*^9, 
  3.844388418782942*^9}, {3.844719734846423*^9, 3.8447197443737144`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"ea5a66c2-bdff-43e4-bc8b-2e0129f7f9c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]31", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M0", ",", "M0", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"X0", ",", "XZ0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M1", ",", "M0", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"X1", ",", "XZ0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M0", ",", "M1", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"X0", ",", "XZ1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M1", ",", "M1", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"X1", ",", "XZ1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}]}], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8443865993394547`*^9, 3.8443867035858088`*^9}, {
  3.844386776973076*^9, 3.844386822615552*^9}, {3.8443869346036625`*^9, 
  3.8443870048184566`*^9}, {3.844388242097285*^9, 3.844388268552272*^9}, {
  3.844388325430956*^9, 3.844388326315531*^9}, {3.844388425238905*^9, 
  3.8443884513341455`*^9}, {3.8443887547469406`*^9, 3.844388755792094*^9}, {
  3.8447082552636623`*^9, 3.844708269726678*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"bb9acd43-b269-4a6b-86c4-7894c30f5de2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]31", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "\[Rho]31", "]"}], "//", "FullSimplify"}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447181153161793`*^9, 3.8447181179667587`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"7a350b93-e160-44b0-bb06-291bd918b797"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
    FractionBox[
     RowBox[{"0.25000000000000006`", " ", 
      SuperscriptBox["C1", "2"]}], 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["C1", "2"]}]]]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
    FractionBox[
     RowBox[{"0.25000000000000006`", " ", 
      SuperscriptBox["C1", "2"]}], 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["C1", "2"]}]]]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
    FractionBox[
     RowBox[{"0.25000000000000006`", " ", 
      SuperscriptBox["C1", "2"]}], 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["C1", "2"]}]]]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
    FractionBox[
     RowBox[{"0.25000000000000006`", " ", 
      SuperscriptBox["C1", "2"]}], 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["C1", "2"]}]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.844718121884216*^9, 3.8447186909038677`*^9, 
  3.844718872377062*^9, 3.8447197548045197`*^9, 3.8447370322293077`*^9, 
  3.8447709633051863`*^9, 3.8447812827127256`*^9, 3.8447876946186876`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"5d75289a-e237-42ef-97cd-987e5a72d6f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]31A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]31", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]31", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8447066503618917`*^9, 3.8447067042055902`*^9}, {
  3.8447067628757696`*^9, 3.8447067987556286`*^9}, {3.8447068943476477`*^9, 
  3.8447069271392665`*^9}, {3.844707005899201*^9, 3.8447070158863893`*^9}, {
  3.8447072404171033`*^9, 3.8447072461398954`*^9}, {3.844707393045095*^9, 
  3.8447074064970036`*^9}, {3.844708276936431*^9, 3.8447082830073724`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"bef36f7f-4d96-4a03-823b-912ae19e5e96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", "0.`", ",", "0.`", 
     ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", "0.`", ",", "0.`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`", ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8447067078783517`*^9, 3.8447067545863237`*^9, {3.844706792216482*^9, 
   3.844706799460385*^9}, 3.8447069030226974`*^9, {3.844707006842758*^9, 
   3.8447070163874617`*^9}, {3.8447072616880627`*^9, 3.8447072897380495`*^9}, 
   3.844707415594977*^9, 3.8447083014331665`*^9, 3.8447154917038474`*^9, 
   3.844717323250122*^9, 3.844717496502299*^9, 3.844718691080868*^9, 
   3.8447188724781914`*^9, 3.8447197581832757`*^9, 3.844737032292454*^9, 
   3.8447709633876543`*^9, 3.8447812827477264`*^9, 3.844787694707714*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"d9472da4-5382-48d1-8c8d-15b0471b9e5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]31A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "\[Rho]31A", "]"}], "//", "FullSimplify"}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8447181305802307`*^9, 3.8447181323005533`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"21030f53-9e19-497a-babb-90127bb1cfcd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.25000000000000006`", " ", "C1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8447181335299845`*^9, 3.8447186914358673`*^9, 
  3.844718872570155*^9, 3.84471976037615*^9, 3.844737032355454*^9, 
  3.8447709634612207`*^9, 3.8447812827787266`*^9, 3.8447876947907133`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"c7f63ac2-442e-4bab-b5fc-25c5c552f812"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]31B", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], "]"}],
      ".", "\[Rho]31", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}], 
     ".", "\[Rho]31", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8447070347685866`*^9, 3.8447070867013826`*^9}, {
  3.844707117910777*^9, 3.844707168113507*^9}, {3.8447072480450525`*^9, 
  3.8447072532305355`*^9}, {3.8447073957388988`*^9, 3.84470740889371*^9}, {
  3.8447082848917246`*^9, 3.844708291225521*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"8b4fbcb6-fcb8-4811-994d-baea8992859b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
     FractionBox[
      RowBox[{"0.25000000000000006`", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["C1", "2"]}]]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["C1", "2"]}]]], ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"0.25000000000000006`", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["C1", "2"]}]]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["C1", "2"]}]]], ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", "0.`", ",", "0.`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"0.25000000000000006`", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["C1", "2"]}]]}], 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["C1", "2"]}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"0.25000000000000006`", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["C1", "2"]}]]}], 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["C1", "2"]}]]]}], ",", 
     RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.25000000000000006`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8447071686681185`*^9, 3.8447072619141026`*^9, 
  3.8447072923398237`*^9, 3.844707416687963*^9, 3.844708301541213*^9, 
  3.844715491812888*^9, 3.844717323409069*^9, 3.8447174966622505`*^9, 
  3.844718691650868*^9, 3.8447188726641903`*^9, 3.8447197625569515`*^9, 
  3.8447370324194527`*^9, 3.8447709635352564`*^9, 3.8447812828137264`*^9, 
  3.844787694874695*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"7875d76f-a910-4cc6-8e59-e0144d71b29f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]31B", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "\[Rho]31B", "]"}], "//", "FullSimplify"}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844718165597125*^9, 3.844718167245047*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"40339f7f-671c-4387-b5ef-e6eee146bdf9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
    FractionBox[
     RowBox[{"0.031250000000000014`", " ", 
      SqrtBox[
       RowBox[{"63.99999999999997`", "\[VeryThinSpace]", "+", 
        RowBox[{"63.99999999999997`", " ", 
         SuperscriptBox["C1", "4"]}]}]]}], 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["C1", "2"]}]]]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "-", 
    FractionBox[
     RowBox[{"0.031250000000000014`", " ", 
      SqrtBox[
       RowBox[{"63.99999999999997`", "\[VeryThinSpace]", "+", 
        RowBox[{"63.99999999999997`", " ", 
         SuperscriptBox["C1", "4"]}]}]]}], 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["C1", "2"]}]]]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
    FractionBox[
     RowBox[{"0.031250000000000014`", " ", 
      SqrtBox[
       RowBox[{"63.99999999999997`", "\[VeryThinSpace]", "+", 
        RowBox[{"63.99999999999997`", " ", 
         SuperscriptBox["C1", "4"]}]}]]}], 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["C1", "2"]}]]]}], ",", 
   RowBox[{"0.25000000000000006`", "\[VeryThinSpace]", "+", 
    FractionBox[
     RowBox[{"0.031250000000000014`", " ", 
      SqrtBox[
       RowBox[{"63.99999999999997`", "\[VeryThinSpace]", "+", 
        RowBox[{"63.99999999999997`", " ", 
         SuperscriptBox["C1", "4"]}]}]]}], 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["C1", "2"]}]]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.844718159357217*^9, 3.8447181682480383`*^9}, 
   3.844718691840868*^9, 3.844718872770192*^9, 3.8447197656184*^9, 
   3.844737032487455*^9, 3.8447709636182537`*^9, 3.844781282850726*^9, 
   3.8447876949627094`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"b50c8344-e7d0-467e-a318-83c5dedae14f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]31E", "=", 
  RowBox[{
   RowBox[{"pt", "[", "\[Rho]31", "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8447071792029905`*^9, 3.8447071910491114`*^9}, {
  3.8447072552001715`*^9, 3.8447072571738276`*^9}, {3.84470739775378*^9, 
  3.844707399100331*^9}, {3.8447082928627095`*^9, 3.844708294597169*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"c27811fe-4445-44b3-af90-238cc4f3c721"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.5000000000000001`", " ", "C1"}]}], ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.5000000000000001`", " ", "C1"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8447071852362556`*^9, 3.844707191658659*^9}, 
   3.8447072621361017`*^9, 3.8447072949384513`*^9, 3.844707416819964*^9, 
   3.8447083016661644`*^9, 3.844715491939842*^9, 3.8447173236347237`*^9, 
   3.844717496831254*^9, 3.84471869202487*^9, 3.844718872874238*^9, 
   3.8447197679447594`*^9, 3.8447370325514536`*^9, 3.8447709637012205`*^9, 
   3.8447812828857327`*^9, 3.8447876950466895`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"e71c8593-bf86-4765-8571-4f0c79546baa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]31E", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "\[Rho]31E", "]"}], "//", "FullSimplify"}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.844718178947729*^9, 3.8447181802512293`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"d05e007f-4e78-48b7-b744-45c768fb411a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5000000000000001`", " ", "C1"}]}], ",", 
   RowBox[{"0.5000000000000001`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.5000000000000001`", " ", "C1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8447181811468697`*^9, 3.84471869218787*^9, 
  3.844718872971217*^9, 3.8447197782473145`*^9, 3.8447370326094537`*^9, 
  3.844770963772478*^9, 3.8447812829147267`*^9, 3.8447876951266894`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"7a991e25-e687-44c7-91e3-e55dde55e023"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"UB2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Lambda]31A", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]31A", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Lambda]31A", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]31A", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Lambda]31A", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]31A", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Lambda]31A", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]31A", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Lambda]31B", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]31B", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Lambda]31B", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]31B", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Lambda]31B", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]31B", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Lambda]31B", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]31B", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]31E", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]31E", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]31E", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]31E", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]31", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]31", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]31", "[", 
       RowBox[{"[", "6", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]31", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]31", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]31", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]31", "[", 
       RowBox[{"[", "8", "]"}], "]"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Lambda]31", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "]"}]}]}], "//", "Chop"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8447182136741037`*^9, 3.8447183221405783`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"cbf98e6d-f799-45bd-b7fc-13368025f6e5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"2", " ", "ZX"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8443865752035613`*^9, 3.844386585535015*^9}, {
  3.8443869375788193`*^9, 3.8443869682486477`*^9}, {3.844388461615962*^9, 
  3.8443884720989046`*^9}, {3.8447197853274035`*^9, 3.8447197899197226`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"e2bca516-cbf8-45fc-b6dc-dcd8ccadc9bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]20", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M0", ",", "M0", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z0", ",", "ZX0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M1", ",", "M0", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z1", ",", "ZX0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M0", ",", "M1", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z0", ",", "ZX1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M1", ",", "M1", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z1", ",", "ZX1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}]}], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8443865993394547`*^9, 3.8443867035858088`*^9}, {
  3.844386776973076*^9, 3.844386822615552*^9}, {3.8443869346036625`*^9, 
  3.8443870048184566`*^9}, {3.844388273138023*^9, 3.844388276466174*^9}, {
  3.8443883303587365`*^9, 3.8443883305419016`*^9}, {3.8443884783717976`*^9, 
  3.8443884944713507`*^9}, {3.84438875620259*^9, 3.8443887576412287`*^9}, {
  3.8447083168020573`*^9, 3.8447083286637917`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"b80ee5bb-48ab-4d70-a8c9-ec4e5c09bdc0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]20A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]20", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]20", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8447066503618917`*^9, 3.8447067042055902`*^9}, {
  3.8447067628757696`*^9, 3.8447067987556286`*^9}, {3.8447068943476477`*^9, 
  3.8447069271392665`*^9}, {3.844707005899201*^9, 3.8447070158863893`*^9}, {
  3.8447072404171033`*^9, 3.8447072461398954`*^9}, {3.844707393045095*^9, 
  3.8447074064970036`*^9}, {3.844708337025941*^9, 3.844708342213533*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"56fd8ee8-cd6e-4cb8-9496-15adb0de93db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2500000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}], ",", "0.`", ",", "0.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"0.2500000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", 
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8447067078783517`*^9, 3.8447067545863237`*^9, {3.844706792216482*^9, 
   3.844706799460385*^9}, 3.8447069030226974`*^9, {3.844707006842758*^9, 
   3.8447070163874617`*^9}, {3.8447072616880627`*^9, 3.8447072897380495`*^9}, 
   3.844707415594977*^9, 3.844708357551667*^9, 3.844715492268862*^9, 
   3.8447173238107386`*^9, 3.844717497159249*^9, 3.844718692766383*^9, 
   3.8447188731541815`*^9, 3.84471989023906*^9, 3.8447370327044535`*^9, 
   3.8447709638934755`*^9, 3.844781282975726*^9, 3.844787695247713*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"476324d6-ffb0-4363-9168-f02e98da1897"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]20B", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], "]"}],
      ".", "\[Rho]20", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}], 
     ".", "\[Rho]20", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8447070347685866`*^9, 3.8447070867013826`*^9}, {
  3.844707117910777*^9, 3.844707168113507*^9}, {3.8447072480450525`*^9, 
  3.8447072532305355`*^9}, {3.8447073957388988`*^9, 3.84470740889371*^9}, {
  3.8447083457602835`*^9, 3.844708349900779*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"c046171f-02e2-4fd9-9863-0bac45299915"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2500000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"0.2500000000000001`", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["C1", "2"]}]]}], 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["C1", "2"]}]]]}], ",", "0.`", ",", "0.`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"0.2500000000000001`", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["C1", "2"]}]]}], 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["C1", "2"]}]]]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}], ",", "0.`", ",", "0.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"0.2500000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"0.2500000000000001`", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["C1", "2"]}]]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["C1", "2"]}]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     FractionBox[
      RowBox[{"0.2500000000000001`", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["C1", "2"]}]]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["C1", "2"]}]]], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8447071686681185`*^9, 3.8447072619141026`*^9, 
  3.8447072923398237`*^9, 3.844707416687963*^9, 3.844708358201805*^9, 
  3.8447154923918953`*^9, 3.8447173239537296`*^9, 3.8447174972990036`*^9, 
  3.8447186929483824`*^9, 3.844718873255181*^9, 3.8447198903703985`*^9, 
  3.844737032767453*^9, 3.8447709639664755`*^9, 3.844781283011727*^9, 
  3.844787695330708*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"97a60d8d-60ab-4149-821f-3b8308db691d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]20E", "=", 
  RowBox[{
   RowBox[{"pt", "[", "\[Rho]20", "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8447071792029905`*^9, 3.8447071910491114`*^9}, {
  3.8447072552001715`*^9, 3.8447072571738276`*^9}, {3.84470739775378*^9, 
  3.844707399100331*^9}, {3.8447083522649355`*^9, 3.8447083537701635`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"ea3f3fc3-e02f-4058-adb0-ecb96b306ee9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000002`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", "0.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{
      RowBox[{"-", "0.5000000000000002`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8447071852362556`*^9, 3.844707191658659*^9}, 
   3.8447072621361017`*^9, 3.8447072949384513`*^9, 3.844707416819964*^9, 
   3.8447083583208404`*^9, 3.844715492518866*^9, 3.844717324100747*^9, 
   3.844717497451968*^9, 3.844718693154382*^9, 3.8447188733752184`*^9, 
   3.8447198904934416`*^9, 3.8447370328314533`*^9, 3.8447709640444746`*^9, 
   3.844781283046727*^9, 3.844787695412736*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"3aae6e7f-5910-4445-9293-99e12ca25ad3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"0", " ", "Z"}]}], " ", ",", " ", 
   RowBox[{"y", "=", 
    RowBox[{"3", " ", "XZ"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8443865752035613`*^9, 3.844386585535015*^9}, {
  3.8443869375788193`*^9, 3.8443869682486477`*^9}, {3.844388461615962*^9, 
  3.8443884720989046`*^9}, {3.844388511107377*^9, 3.8443885156523046`*^9}, {
  3.8447198007546077`*^9, 3.844719832363201*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"9469e0fb-ddde-4b0c-93c8-fee0f19edb27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]30", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M0", ",", "M0", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z0", ",", "XZ0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M1", ",", "M0", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z1", ",", "XZ0", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M0", ",", "M1", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z0", ",", "XZ1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"M1", ",", "M1", ",", 
       RowBox[{"pt", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"Z1", ",", "XZ1", ",", "id"}], "]"}], ".", "\[Phi]B"}], 
        "]"}]}], "]"}]}], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8443865993394547`*^9, 3.8443867035858088`*^9}, {
  3.844386776973076*^9, 3.844386822615552*^9}, {3.8443869346036625`*^9, 
  3.8443870048184566`*^9}, {3.844388273138023*^9, 3.844388276466174*^9}, {
  3.8443883303587365`*^9, 3.8443883305419016`*^9}, {3.8443884783717976`*^9, 
  3.8443885255960083`*^9}, {3.844388758357836*^9, 3.844388761206395*^9}, {
  3.8447083672272825`*^9, 3.844708379290288*^9}, {3.8447198552732334`*^9, 
  3.844719878780491*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"0667d7c9-0ea2-4421-be37-61d741c96f28"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]30A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]30", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "zero", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", 
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id"}], "]"}], ".", 
     "\[Rho]30", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"id", ",", "one", ",", "id"}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8447066503618917`*^9, 3.8447067042055902`*^9}, {
  3.8447067628757696`*^9, 3.8447067987556286`*^9}, {3.8447068943476477`*^9, 
  3.8447069271392665`*^9}, {3.844707005899201*^9, 3.8447070158863893`*^9}, {
  3.8447072404171033`*^9, 3.8447072461398954`*^9}, {3.844707393045095*^9, 
  3.8447074064970036`*^9}, {3.8447083846920257`*^9, 3.844708401906682*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"237a7579-68ad-4ec1-9a60-9eb50a7b5c0a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2500000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}], ",", "0.`", ",", "0.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"0.2500000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", 
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"0.2500000000000001`", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["C1", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8447067078783517`*^9, 3.8447067545863237`*^9, {3.844706792216482*^9, 
   3.844706799460385*^9}, 3.8447069030226974`*^9, {3.844707006842758*^9, 
   3.8447070163874617`*^9}, {3.8447072616880627`*^9, 3.8447072897380495`*^9}, 
   3.844707415594977*^9, 3.84470840752672*^9, 3.844715492774897*^9, 
   3.8447173244147234`*^9, 3.8447174977980027`*^9, 3.844718693784382*^9, 
   3.8447188735567384`*^9, 3.844719890742437*^9, 3.844737032915453*^9, 
   3.8447709641554766`*^9, 3.8447812831127267`*^9, 3.8447876955077314`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"865e1789-231c-452f-84c6-618fcaeca5a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]30B", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "zero", "]"}], ",", "id", ",", "id"}], "]"}],
      ".", "\[Rho]30", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"zero", ",", "id", ",", "id"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", "one", "]"}], ",", "id", ",", "id"}], "]"}], 
     ".", "\[Rho]30", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"one", ",", "id", ",", "id"}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8447070347685866`*^9, 3.8447070867013826`*^9}, {
  3.844707117910777*^9, 3.844707168113507*^9}, {3.8447072480450525`*^9, 
  3.8447072532305355`*^9}, {3.8447073957388988`*^9, 3.84470740889371*^9}, {
  3.844708386592102*^9, 3.844708396880028*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"09ca361c-74d1-4869-9967-7570b2a49926"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2500000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"0.2500000000000001`", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["C1", "2"]}]]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["C1", "2"]}]]], ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"0.2500000000000001`", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["C1", "2"]}]]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["C1", "2"]}]]], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}], ",", "0.`", ",", "0.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"0.2500000000000001`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"0.2500000000000001`", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["C1", "2"]}]]}], 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["C1", "2"]}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"0.2500000000000001`", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["C1", "2"]}]]}], 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["C1", "2"]}]]]}], ",", 
     RowBox[{
      RowBox[{"-", "0.2500000000000001`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8447071686681185`*^9, 3.8447072619141026`*^9, 
  3.8447072923398237`*^9, 3.844707416687963*^9, 3.8447084079558926`*^9, 
  3.844715492875913*^9, 3.8447173245591764`*^9, 3.8447174979619703`*^9, 
  3.8447186939373827`*^9, 3.844718873646804*^9, 3.84471989087107*^9, 
  3.844737032977453*^9, 3.8447709642304792`*^9, 3.8447812831447268`*^9, 
  3.8447876955897512`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"8f4308e8-5eaf-4b0a-a071-ff3f67e496d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]30E", "=", 
  RowBox[{
   RowBox[{"pt", "[", "\[Rho]30", "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8447071792029905`*^9, 3.8447071910491114`*^9}, {
  3.8447072552001715`*^9, 3.8447072571738276`*^9}, {3.84470739775378*^9, 
  3.844707399100331*^9}, {3.8447083886628447`*^9, 3.844708390596303*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"61dd69f7-e84a-409b-a41b-0bad178d7099"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5000000000000002`", " ", 
      RowBox[{"(", 
       RowBox[{"1.`", "\[VeryThinSpace]", "+", "C1"}], ")"}]}], ",", "0.`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{
      RowBox[{"-", "0.5000000000000002`"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "C1"}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8447071852362556`*^9, 3.844707191658659*^9}, 
   3.8447072621361017`*^9, 3.8447072949384513`*^9, 3.844707416819964*^9, 
   3.8447084080778604`*^9, 3.844715492974909*^9, 3.844717324703637*^9, 
   3.844717498108982*^9, 3.844718694110383*^9, 3.8447188737387514`*^9, 
   3.8447198909870887`*^9, 3.8447370330744543`*^9, 3.844770964309474*^9, 
   3.8447812831867275`*^9, 3.8447876956737385`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"50dfd377-1cb0-4c02-a1ec-66c704f863ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"S", "/", "2"}], ")"}], "^", "2"}], "-", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.844680466017107*^9, 3.844680529880191*^9}, 
   3.8446805732206907`*^9, {3.84468061161751*^9, 3.8446806305486794`*^9}, {
   3.844680704580326*^9, 3.8446807155215554`*^9}, {3.844680800582299*^9, 
   3.844680819489174*^9}, {3.844718716130293*^9, 3.8447187243935966`*^9}},
 FontSize->12,
 CellLabel->
  "In[108]:=",ExpressionUUID->"58c045e5-54a0-45b2-9e23-b7dcbee96242"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   FractionBox[
    SuperscriptBox["S", "2"], "4"]}]]], "Output",
 CellChangeTimes->{3.844680578390131*^9, 3.8446806311068015`*^9, 
  3.8446807167450523`*^9, 3.84468075192997*^9, 3.8446808909490547`*^9, 
  3.844682505516327*^9, 3.844682783615436*^9, 3.844689810480074*^9, 
  3.84468991454265*^9, 3.8447184395842066`*^9, 3.8447186942983823`*^9, 
  3.8447187370320206`*^9, 3.844718873830805*^9, 3.8447198963724384`*^9, 
  3.8447370331294546`*^9, 3.844770964386474*^9, 3.8447812832157273`*^9, 
  3.844787695754776*^9},
 FontSize->12,
 CellLabel->
  "Out[108]=",ExpressionUUID->"415af252-b6e6-4291-b02c-9cb6b6e09fd5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q", "=", 
  RowBox[{"0.5", "*", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"S", "/", 
      RowBox[{"Sqrt", "[", "8", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.844680636354362*^9, 3.8446806677858725`*^9}, {
  3.844718731339285*^9, 3.84471873144265*^9}},
 FontSize->12,
 CellLabel->
  "In[109]:=",ExpressionUUID->"0d0b0431-d5da-4519-afba-93fd32c2e089"],

Cell[BoxData[
 RowBox[{"0.5`", " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    FractionBox["S", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8446806688532143`*^9, 3.8446807519859695`*^9, 
  3.8446808909880524`*^9, 3.844682505622327*^9, 3.844682783707434*^9, 
  3.8446898106492395`*^9, 3.84468991470765*^9, 3.8447184417519073`*^9, 
  3.8447186944733825`*^9, 3.844718740016939*^9, 3.844718873915791*^9, 
  3.844719898993995*^9, 3.8447370331904535`*^9, 3.8447709644574747`*^9, 
  3.8447812832467275`*^9, 3.844787695836797*^9},
 FontSize->12,
 CellLabel->
  "Out[109]=",ExpressionUUID->"a47646a9-49de-4dac-9f4a-d61a82406e4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LB", "=", 
  RowBox[{"1", "+", 
   RowBox[{"Q", "*", 
    RowBox[{"Log2", "[", "Q", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "Q"}], ")"}], "*", 
    RowBox[{"Log2", "[", 
     RowBox[{"(", 
      RowBox[{"1", "-", "Q"}], ")"}], "]"}]}], "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", "C1"}], ")"}], "*", 
    RowBox[{"Log2", "[", 
     RowBox[{"0.5", "*", 
      RowBox[{"(", 
       RowBox[{"1", "-", "C1"}], ")"}]}], "]"}]}], "+", 
   RowBox[{"0.5", "*", 
    RowBox[{"(", 
     RowBox[{"1", "+", "C1"}], ")"}], "*", 
    RowBox[{"Log2", "[", 
     RowBox[{"0.5", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "C1"}], ")"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8447209151934576`*^9, 3.8447210192165575`*^9}, {
  3.844721053255475*^9, 3.84472105813894*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"acccfd7d-fad6-4eda-b353-04cf767768b0"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"0.7213475204444817`", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox["S", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.5`", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["S", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], ")"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"0.5`", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["S", 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      RowBox[{"0.5`", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["S", 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]]}], ")"}]}]}], "]"}]}], 
   RowBox[{"Log", "[", "2", "]"}]], "+", 
  RowBox[{"0.7213475204444817`", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        SuperscriptBox["S", "2"], "4"]}]]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.5`", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          SuperscriptBox["S", "2"], "4"]}]]}], ")"}]}], "]"}]}], "+", 
  RowBox[{"0.7213475204444817`", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        SuperscriptBox["S", "2"], "4"]}]]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.5`", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          SuperscriptBox["S", "2"], "4"]}]]}], ")"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.844721021481982*^9, 3.844721059125231*^9, 
  3.8447370332534533`*^9, 3.8447709645294743`*^9, 3.8447812832807264`*^9, 
  3.8447876959227977`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"89acda3e-02ab-4173-bd70-983262acfdc1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LB1", "[", "S1_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"0.7213475204444817`", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["S1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"0.5`", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["S1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"0.5`", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["S1", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"0.5`", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["S1", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]]}], ")"}]}]}], "]"}]}], 
    RowBox[{"Log", "[", "2", "]"}]], "+", 
   RowBox[{"0.7213475204444817`", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         SuperscriptBox["S1", "2"], "4"]}]]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"0.5`", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox[
           SuperscriptBox["S1", "2"], "4"]}]]}], ")"}]}], "]"}]}], "+", 
   RowBox[{"0.7213475204444817`", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         SuperscriptBox["S1", "2"], "4"]}]]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"0.5`", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox[
           SuperscriptBox["S1", "2"], "4"]}]]}], ")"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.84477124948864*^9, 3.8447713050950403`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"02d59140-3c17-4478-96ae-7fb9223a1b9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"UB1", ",", 
          RowBox[{"S", ">", "2.592"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"UB2", ",", 
          RowBox[{"S", "<", "2.597"}]}], "}"}]}], "}"}], "]"}], ",", "LB"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"S", ",", "2", ",", 
     RowBox[{"Sqrt", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<S\>\"", ",", "\"\<Key Rate\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"Sqrt", "[", "8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844718430241774*^9, 3.84471843688297*^9}, {
  3.8447187512589817`*^9, 3.8447187650886126`*^9}, {3.8447203653310347`*^9, 
  3.844720476708913*^9}, {3.8447207172910123`*^9, 3.844720755190963*^9}, {
  3.8447209105252476`*^9, 3.84472091182209*^9}, {3.8447210262703114`*^9, 
  3.844721034044454*^9}, {3.844721069737769*^9, 3.8447210977773905`*^9}, {
  3.844723411868707*^9, 3.8447234211510396`*^9}, {3.844728292750467*^9, 
  3.8447282969366813`*^9}, {3.8447370005201073`*^9, 3.8447370210557556`*^9}, {
  3.844771270394964*^9, 3.844771270737995*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"53112f15-4f25-4f80-8313-36e6af42f26e"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0HtUzFsUB/DfzPx6SkSFSFO01KCXXla0D4oQMqhVia6GSqlLL61cjR4a
NZehh0oijRuV9KJQqZAppemhpp9RSQ9XuEiMJnVPf+y112ft7z57raN/KJh9
mE4QBBvXTC997zDTEK5PgRlc+4FtEpv4GQsLlEZoLjDvTsAxVRq20eI+4Ucv
OH78kkSTjp3PqZd1BIDZRF+RMYlNU3OLqIwE7/0hg0UzVl+3aTThFAhqFHUs
FbDljT17nKPhS8zqeHtFAnHjPv/S2B8Dd2dFee5Rxr4f+4NIT4DeY+oXJdiE
v1DG7+WBujinwUsFzxcIni81SISgFJG5nyqer+8o/XadDya62sp/qRGotuZY
5YlaARSalJT/MxfPtZi5FsGpIBU4fFipQSB0F55r09JAbaxbrwSbG28TZXYp
DQIrphIfzcP74WtrdEovw0rk/IdYE+fl9tH7/s2A/N0jsycW4vfGy/InbLMh
L1TXd4c+gZiJTdpDtrkg5Oq3vZnx8ThPjdO5cINvaBdkgPNVVtyp+lzIFq6e
c2EZfp/11kLPWQgpnesrxIYE8h6LW5bseRNiLA8o7WXhe7mqCT+D88Dre3ae
xxoCXc9b5rgxpADmhzLf+zoSqH/Q6sLY6RJQsB3/qOtLoOJ3Rmk2AxXwcsLn
FouHrarPPpBQDermv6PJQgI5FRzkV1yog86Vfq8jW/D+ZtdwluwJaGT+Zld9
xfd05Z3POA1gqLT6zD4tGhLlxkxmZYngsa3JmkRrGnqfM9L28O8mEL9xp/E9
aMhJont7/rlm8N3itsf4FA0tdHm2QrTlJby6+9lT9yrOb3YdvjXcCg+Tirm9
tTSEBmWNPJEYDFc5GNsN0FBW08lFRvFtoITonzmKdMQdvT2XtaUdatke/kPG
dFQp5l2slrfDtHGcH207HUkrLRZJr3TAvVBJ7IcgOurPND0yhTrha+yUQbCA
jjiX6uRnOzpBqLirt7acjkiD6aygo6/AhLfWxV9CR6uUQ1TkP16B/ctxxzu/
sM8WmKWGdMGzBKlbjS4DVTnNM+sa64J2hdRPR4GBAo0eiA4c7ob7MSNrg7wZ
aDBVh63Q2g0aIZwb9nEM9N0yzD7CTgLfVpSdz7/JQMs1KbvpTAlsc1l1+V0j
A5VzdgeET0ogMgJcQz7hvKKrupZrD5j4LM/IVicRT72M4SzsAY/6NbI0CxLx
d1q7OYz1gNqw5mvWXhItd7Q1j7ShIEVZEKoVhudXClr1wrCzrVgt6SQSZO28
uaCUgqmoxRHsDBINWhft+w/bz532tBtbymcWNZRRsE6zxWsgk0RP9Ra5hd6j
YOgc5+LPLBKleLjzXlRSYB2WLNPPIVHcl48H/R9T0L39a0P4bRLtNa+5dqiZ
go3G3fMnsY3qVJBpCwWFitXeZ/JJJJOaJsixuXW8iaQCEv157a1KcisFRjZM
k5w7JAqUlfRVt1Nw0mBX6osSEp00TH5C76FgYNpywKWUREwU3dyI7fxGx7QL
u3P8cpSAooCZPizqL8P/wzBoXiKloHH26cnxezh/1d3KvI8Cy1GfrVH3SZQu
DQgax84WbU0jKkjUP2fXjgf9FJyI1TKbVYn3k9wnYYACnV+FPsyHJFqSbrl0
6xAFbC5jqBhbPEe7XmeYgkQljyMbHmEHJMlHsevPF4+0YT/dFN9UNULBB6fF
033YVeXR+m3Y/wPkd0ie
        "]], LineBox[CompressedData["
1:eJwV0X8w1HkYB/Bt++5HIXscV6K6pXHmrnM458it56lTN8uc0DFWNJGWEEqJ
KJ0Ky1nCXMmPpVyZq+v6ocLlR9LFVdYlJrt+F3vsjy+2Mjrsfe+PZ555zTPP
H8/74UUkBOxjs1isLUz930MPvFx6c5/CWl3tktG0HGI21sWeaqLQ3txLk/9O
DnLn8PiaZgp/Fayt+3O5Aswa79EuLRQWRhz12GeoAO8tJgcfMaaUdY4cUwU0
7vgjaaKVwqHBApFgvQJK4yxS7R9SOOaz0viVmwK6dbHv6xnXT101yQcFrEhr
SxO0U9ghupXptl0BKeKEEzGPKEz/4mZr8U4FBF/uPHXtMYUsA7pqV7wC1owc
lzg+pTCrXx/kVKOA1Y99G3CIwkyluZyfMQAXhG1FC3oKl5wfVo3bD4FuSmbD
5XEwZdErpWRkGNppA5nWi4PPp1xDd6tHwKrBVL9fxMEmD3aqdHwUJt9u87mV
y0Fr6bOYUuoVSJzMff2vM/vpenGc02tocKp7kSfjYLhdU3BQ2Djs+uXE0WId
By329sg6Gyfg1ODaSlcLghb9d6IHrP6BH8390xxdCRpHzm27UjIJc803D88J
CVoPzCSOClVwK+fyUnoIwave7hcm96ggPqAsh72LYF7UoaC3USqYGD9dviqU
YIXPuarVySroMw5ut91N8GGv2iGnSAV3Q5Y+9IsgKEm9w9vwVAVH3nnfro0h
+BH/zJRwqxocW4HvEEvQKPzBT2MCNajFLo9vMzZL57Ul+Kshct16RXMcQZvZ
2g/O71HDD14z7N54gk5m9gd5GWpwKToXsCyJmTcHXuY1qUH3+esZYRpBN1H0
J5v5GsjJ+m05zdjH7kbk3u0asB5OtjidTtCkY+RGyQ4NbC9c6X79OMGXJqGz
3AgNnJ91OMk+ydxXP90Yl60B/r1Uk6unCfbZrk4f6dHAc+63H+MZgvvZq+6W
DWpAFG3s3Mt4UczPDldqoNBSGqjPImh4dqBr1b8aGEtrL98pJvhsobqattFC
NnI/W8gn6H6/u2TNES1Yl7785qyEoH+RbLEiQws3Zqp97QoIml40svwyVwvy
iy6H/AqZPErNDkikWtjECWmoKWLuu1YzYPlEC61htk/ciwnOFvAXN/VpIfCu
eqCLsVViCitwVAsnojJY8yUEe/o3xyrntPB3Z813358jyFaPSr+yo0FkEy8c
Y+yZOe/Ldabh/bGvY4+eJ9iR73F2hScNGzf9JakuJRgmfzMVEURDsoTufVtG
0MW+048rpsFQWa/MLScYstvA2PNnGqSQOb+hgsmvoPvY75do6Jg2X+ddyfwn
ZNAwr4WGMMGQwzDjiWdzttZdNMxWX8HDUoIvHixrEQzSkPU+MWBlFcHj2Z9e
itLQYLVzc2Ql42aZLkmvp+E/kWDnhw==
        "]]},
      Annotation[#, "Charting`Private`Tag$5591#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwt0Hkw3HcYBvCN3f1qWkcNmgmLEImOY+PYrtTgfSMiibbuiKXaOEpzjKYW
S0nkcG5qqcYVV0hEJlEam0g1iFHqqq5kHAlFgjCxx8+RlTCGbmf6zrzzzOef
d555TcO/8/tGjUajuaj2v9xz3NQsMJKOtP9Hhx9Z7ZpGxxOP4XvBg1JYthCL
7tTQcXA1OKf+Rh14+lgXzfTScTGREdaX0gRJAgjky+louy/Rt+9uG7AjzEsq
tBg4qylNFTv9AcEdDu8K7RmYN9PnFiHsBo05vXHLAAZuKEelJrX9cPW9vDj9
eAb+9bDdNaxLAlcrPrEcKGagWKAImLV6CgZrdRG7fmfgyemw/TtDhmBHt1cz
TjIwcFTg3dozAtd4HfkbWwxkicZxgPUcVhYkZtqmTBw7S4vdjBuHTkpdonBn
Yvmb61xv3UkwbNbZOhnFREf9VE705y/gtfLQZ41CJna8Mp10bHoJIjs9L996
JkYkpapzLGag2e7+0BUJE7M1ew+cy5mFkJrzgp9XmCjp4jes7p6DyxMGFVx9
gg3KFx+3iufhop5vsi2XYONHucV8/9fwtu1e3FsewcTj7Ft7naTQmHVrMyWY
oIuvzf3iA1KI8SvNUgsheK2poF3zqBTmXqWVaX5JUGI1K6UFSWFEI6hz91cE
MecIRyNBCk3Bm7o+4QQXetYMWxqlEL/qKb59iuDiBxaNYrYMbNvBhX2a4Cgr
YjCfKwNZNqdbrPKcoHYy3lUGkUbG421nCLbcE64c9pJBgPuS2nAMwer+D82N
YmTAyS/y28Yn+OiKmrCgXgYrNrNLvGSCP/KeJbAc5JCV8QudUnndX2YjcpYD
aypBPy2FoLuwQ1vdQw4eeds/rT+nuhc71q/Fk0PxMvuC2gWC9g2ht5NS5eDy
MEnrbhrBd0fy1ScG5PBU++AuTCd4ihguPhmVQ9S3GvbDKpc4X0ocfCmHvJ2V
x7YyCL4pHHKTKuUwndxZ5p9NMP1riVuFsQIyUdtqI4fg1KPcP/fHKoBV8sz5
JxHB3mrjuvkUBfy6VOW1N5fgP4lpdjWZChir5sT65BEcv2Ni4FWuAGtmcPPN
fIJndvTzo3sV8KT35uEviggGOXS3RO+hIMoshjetMjvdJC/IjoL1HxxPC4oJ
ckNLH0S7UGBu3SeqKlH1a+2gLRyjIEFEDStLCT4/ERU+kkXB+/O/zQvLCDpz
22p1CimohEtrJuUEPbYZ7BPdoKBnUc/Is4KgtndXbPJjCkKPTrKnVM6cMtfU
/ZuC5apajKtU/UO5dvHQBAUZ62f9tl8nmFtgeT5KToGhv1NkhcqXJSv8rS0K
/gWHksAO
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$5591#2"]& ], {}}, {{}, {}, {}, {}, {}}, {{}, {}, \
{}, {}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"S\"", TraditionalForm], 
    FormBox["\"Key Rate\"", TraditionalForm]},
  AxesOrigin->{2., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{2, 2 2^Rational[1, 2]}, {0, 1}}, {{2, 2.8284271247461903`}, {0, 
     1}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8447184454372435`*^9, 3.8447186955929217`*^9, {3.844718743188656*^9, 
   3.844718767079999*^9}, 3.8447188745457964`*^9, 3.84471990225889*^9, {
   3.8447204508489633`*^9, 3.844720477381954*^9}, {3.8447207198874254`*^9, 
   3.8447207559511642`*^9}, {3.8447210346751757`*^9, 3.844721062578209*^9}, 
   3.844721098474307*^9, {3.844723412593901*^9, 3.8447234217703896`*^9}, 
   3.8447282982904634`*^9, {3.8447370242533884`*^9, 3.844737033375453*^9}, 
   3.844770964732512*^9, 3.844781283493986*^9, 3.8447876962228117`*^9, 
   3.8447877627327485`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"6e764671-0a0d-42ac-803c-2b71b1f0f178"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Data", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2.362", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2.4", ",", "0.0196"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2.423", ",", "0.0299"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2.5", ",", 
      RowBox[{"LB1", "[", "2.5", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2.6", ",", 
      RowBox[{"LB1", "[", "2.6", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2.7", ",", 
      RowBox[{"LB1", "[", "2.7", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2.8", ",", 
      RowBox[{"LB1", "[", "2.8", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2.55", ",", 
      RowBox[{"LB1", "[", "2.55", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2.45", ",", 
      RowBox[{"LB1", "[", "2.45", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2.82", ",", 
      RowBox[{"LB1", "[", "2.82", "]"}]}], "}"}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Piecewise", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"UB1", ",", 
             RowBox[{"S", ">", "2.592"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"UB2", ",", 
             RowBox[{"S", "<", "2.597"}]}], "}"}]}], "}"}], "]"}], ",", 
        RowBox[{"Piecewise", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"LB", ",", 
             RowBox[{"S", ">", "2.45"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"NaN", ",", 
             RowBox[{"S", "<", "2.45"}]}], "}"}]}], "}"}], "]"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"S", ",", "2", ",", 
        RowBox[{"Sqrt", "[", "8", "]"}]}], "}"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<S\>\"", ",", "\"\<Key Rate\>\""}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"Sqrt", "[", "8", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1"}], ",", "1"}], "}"}]}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PointSize", "[", "Medium", "]"}], ",", "Blue", ",", 
       RowBox[{"Point", "[", "Data", "]"}]}], "}"}], "]"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "data", " ", "points", " ", "not", " ", "obtained", " ", "within", " ", 
    "this", " ", "file", " ", "are", " ", "obtained", " ", "from", " ", "the",
     " ", "code", " ", 
    RowBox[{"of", " ", "[", 
     RowBox[{"SGP", "+", "21"}], "]"}]}], "*)"}]}], "\n"}], "Input",
 CellChangeTimes->{{3.8447710028240795`*^9, 3.8447711643686705`*^9}, {
  3.844771204635069*^9, 3.844771234127035*^9}, {3.844771312259839*^9, 
  3.8447713764634056`*^9}, {3.8447714136252127`*^9, 3.8447714556872263`*^9}, {
  3.8447715008904295`*^9, 3.8447715681809874`*^9}, {3.844781292409257*^9, 
  3.844781305070247*^9}, {3.844981260440521*^9, 
  3.8449813171353893`*^9}},ExpressionUUID->"fb04d4e3-36b5-4b93-85e6-\
2c9828a53f55"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2.362`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4`", ",", "0.0196`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.423`", ",", "0.0299`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5`", ",", "0.13674733017389173`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.6`", ",", "0.33754545351924736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.7`", ",", "0.5721232114456891`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.8`", ",", "0.8729236359882866`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.55`", ",", "0.23377323870062877`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.45`", ",", "0.04544997364275827`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.82`", ",", "0.9545336604809966`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8447711660485916`*^9, {3.844771205369243*^9, 3.844771220438822*^9}, 
   3.844771379253084*^9, 3.8447714185812387`*^9, 3.8447714573854046`*^9, {
   3.8447715234890175`*^9, 3.844771568781126*^9}, {3.8447812835279856`*^9, 
   3.8447813078783236`*^9}, 3.8447876963697777`*^9, 3.8447877649661875`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"e4c34462-aa1f-4d79-b17d-0a53770a95d4"],

Cell[BoxData[
 GraphicsBox[{{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwV0AtQjGsYAOB/d/+uElEhVls0KnTTzUTvhyKEbNRUoqOlUurQfXK0umjV
HpYuKom0TlTSjUKlQraUrmr7rUq6OMJBYrWp8/XNvPPOM+9t5tM5HMQ+QicI
whnHbC59bzebEI5PARlc28EdYqv4WQsLFEZpTrDgjv9xZRq2/tJ+4UdPOHHi
klidjp3PqZd2+oPJZH+RAYlNU3ENr4wErwPBQ0WzVt2wZSzhFAhq5LXM5bBl
jb3OjtHwJWZtvK08gbhxn3+pHYiBu3OiPJwVse/H/iDSE6DvuOpFMTbhJ5Ty
+3ig2pbT4KmE64sEz5frJkJgisjUVxnXN3aWfrvOByOmpuJfKgSqrTleebJW
AIVGJeX/zMd1DVauWVAqSAR2H1arEQjdheeatDRQGe/RLsHmxltFmVxKg4CK
6cRHC/B82PoardLLsBo5/tGmjvtlttH7/82A/L2jcycX430TZfmT1tmQF8L0
2aVDIFZik+awdS4IuTrtb2Z9Is5D7XQu3ODr2QTq4v4qC+50fS5kC9fOu7AC
7zd8a6btKISUro0VbXoE8hqPW5HscRNizA8q7DPE93KVE34G5YHn9+w893UE
up63wn5zcAEsDGG997En0MCQxYXx0yUgZz3xkelDoOJ3+mlWgxXwctL7liEP
W1mHfTChGlRNf0eThQRyKDjEr7hQB12rfV9HtuD5rS5hhtInoJb5m131Fd9j
yrqecRpAT2Htmf0aNCTKjZnKyhLBY2ujdYmWNPQ+Z7T94d9N0PbGjcZ3pyEH
MfP2wnPN4LPN1dngFA0tdnq2SrTtJby6+9mDeRX3b3UZuTXSCg+Tirl9tTSE
hqSNPFEb6K2xM7AZpKGspogl+vHtoIDonznydMQduz3fcFsH1LLd/YYN6Kiy
jXexWtYBMwZxvrSddCSpNFsiudIJ90LEsR8C6Wgg0/joNOqCr7HTukECOuJc
qpOd7ewCofyevtpyOiJ1Z7ICj70CI956Jz8xHa1RDFaS/XgFti8n7O/8wj5b
YJIa3A3PEiSuNUwGqnJYYNI93g0dcqmfjgEDBeg/EB080gP3Y0bXB3ox0FCq
FluutQfUgjk3bOMY6Lt5qG24jRgyM2YfA8VvXU6diRDDt1Vl5/NvMtBKdcpm
JlMMO5zWXH7XyEDlnL3+YVNiiAwHl+BPeF7eRVXDpReMvFdmZKuSiKdaxnAU
9oJ7/TppmhmJ+LstXe3Ge0FlRP214T4SrbS3No20oiBFURCiEYrrVwpatUOx
sy0MW9JJJMjafXNRKQXTUUvD2RkkGrIs2v8ftq8b7WkPtoTPKmooo2CDeovn
YCaJnmovcQ25R8HwOc7Fn1kkSnF3472opMAyNFmqk0OiuC8fD/k9pqBn59eG
sNsk2mdac+1wMwWbDXoWTmHr1ykh4xYKCuWrvc7kk0gqMU6QYXPreJNJBST6
89pbpeRWCvStWEY5d0gUIC3pr+6gIEJ3T+qLEhJF6CU/ofdSMDhjPuhUSiIW
im5uxHZ8o2Xcjd01cTlKQFHASh8RDZTh/2HoNi+TUNA49/TUxD3cf9XNwrSf
AvMx7+1R90mULvEPnMDOFm1PIypINDBvz64HAxScjNUwmVOJ55PcpmCQAq1f
hd6shyRalm6+fPswBWwuY7gYu22eZr3WCAWJCu5HNz3C9k+SjWHXny8ebcd+
uiW+qWqUgg8OS2f6savKo3Xasf8HyLRQTA==
         "]], LineBox[CompressedData["
1:eJwV0X8w1HkYB/Bt++5HIXscV6K6pXHmrnM458it56lTN8uc0DFWNJGWEEqJ
KJ0Ky1nCXMmPpVyZq+v6ocLlR9LFVdYlJrt+F3vsjy+2Mjrsfe+PZ555zTPP
H8/74UUkBOxjs1isLUz930MPvFx6c5/CWl3tktG0HGI21sWeaqLQ3txLk/9O
DnLn8PiaZgp/Fayt+3O5Aswa79EuLRQWRhz12GeoAO8tJgcfMaaUdY4cUwU0
7vgjaaKVwqHBApFgvQJK4yxS7R9SOOaz0viVmwK6dbHv6xnXT101yQcFrEhr
SxO0U9ghupXptl0BKeKEEzGPKEz/4mZr8U4FBF/uPHXtMYUsA7pqV7wC1owc
lzg+pTCrXx/kVKOA1Y99G3CIwkyluZyfMQAXhG1FC3oKl5wfVo3bD4FuSmbD
5XEwZdErpWRkGNppA5nWi4PPp1xDd6tHwKrBVL9fxMEmD3aqdHwUJt9u87mV
y0Fr6bOYUuoVSJzMff2vM/vpenGc02tocKp7kSfjYLhdU3BQ2Djs+uXE0WId
By329sg6Gyfg1ODaSlcLghb9d6IHrP6BH8390xxdCRpHzm27UjIJc803D88J
CVoPzCSOClVwK+fyUnoIwave7hcm96ggPqAsh72LYF7UoaC3USqYGD9dviqU
YIXPuarVySroMw5ut91N8GGv2iGnSAV3Q5Y+9IsgKEm9w9vwVAVH3nnfro0h
+BH/zJRwqxocW4HvEEvQKPzBT2MCNajFLo9vMzZL57Ul+Kshct16RXMcQZvZ
2g/O71HDD14z7N54gk5m9gd5GWpwKToXsCyJmTcHXuY1qUH3+esZYRpBN1H0
J5v5GsjJ+m05zdjH7kbk3u0asB5OtjidTtCkY+RGyQ4NbC9c6X79OMGXJqGz
3AgNnJ91OMk+ydxXP90Yl60B/r1Uk6unCfbZrk4f6dHAc+63H+MZgvvZq+6W
DWpAFG3s3Mt4UczPDldqoNBSGqjPImh4dqBr1b8aGEtrL98pJvhsobqattFC
NnI/W8gn6H6/u2TNES1Yl7785qyEoH+RbLEiQws3Zqp97QoIml40svwyVwvy
iy6H/AqZPErNDkikWtjECWmoKWLuu1YzYPlEC61htk/ciwnOFvAXN/VpIfCu
eqCLsVViCitwVAsnojJY8yUEe/o3xyrntPB3Z813358jyFaPSr+yo0FkEy8c
Y+yZOe/Ldabh/bGvY4+eJ9iR73F2hScNGzf9JakuJRgmfzMVEURDsoTufVtG
0MW+048rpsFQWa/MLScYstvA2PNnGqSQOb+hgsmvoPvY75do6Jg2X+ddyfwn
ZNAwr4WGMMGQwzDjiWdzttZdNMxWX8HDUoIvHixrEQzSkPU+MWBlFcHj2Z9e
itLQYLVzc2Ql42aZLkmvp+E/kWDnhw==
         "]]},
       Annotation[#, "Charting`Private`Tag$5958#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs01HkUAPDJzHzVLqlFnRA9VJui1CRr2XsrvctjyBptbWhHr6OOtyg9
kKY1ZkmN10jKDHmUiVKyziwJ2VHHo9joMbGZx28QpVPZ3/5xzz2fc++59547
P+go9zcDBoOxk47/8wzegZDsLCYy4hTcjI1SGOl72CilfUqWMe/0dik0zomJ
tM9m4spDXaltyVIQ+y5dJKfNEJdxrRVSOJLW0+GcQ/d/fHo0/IsUsOVCYh3t
GRmMgcfOMjBlu3Hcc5kouqmvsouQwb3j+RmeeUysVxnwR4dkIKzy2tBJ+1h3
9ua9i4shUD9lNEDCxHbWq6S2wGKYyt/P5efT9UK+Zc2zYvDzXjrzRAE9/7C6
ruFhCYwskQtLrtP94wGp5YWlcNGoM+zHIvpefZNgn6oU1gyP+z2mXX/t36rZ
i8og5p6LjU7KRK/4WVmZRWXwZYeiwrGErsNwmbK4HKaGPWm/W87El1The4n/
TbCupb5rusNEmaviPiuoErZ5Lb/8ppmJ+hhWYEt8NcRGg1+4lt63Isa75UYd
OATbZkmms1BlrE6Qu/wFAYrVHy+tYqHoTcv6YEETGA2Y9dr5svDzWLfaRtoK
F6eKIswjWfj4Tv1PgY1KuChZY9cmZqE8WuerWvYULCZKg+fdY+HB14HOc3Z3
wOwmjxrsY6Ffd7Tng0ddkM1TpH+eZKGVsBfbrJ7D6JBygcl8NvYcY4R9jeiF
BspQqXNnY977K06epn1gWTNz8iCfjWvNEzghO17Cu7GN2ysFbFS8nd+3tvoV
CB3NPLzL2Rgcm2DIWfIGahxvd1xQsvG8cfO6E6kq2H39ZHTGKBuVjeEV4wsH
4OwLC4mTOcGKsZffP5APwmkz77iVTgQrZ6WJw33ewYe6WxEfeARjfnYoWuyi
hsqUoq/xAQTdvO1vi9epIZSbk2Kwm2B2dWa98VY1DLxNzDX+haBymUrN8FdD
l5F/w8K9BDF1C8coSg3VAV9NvYIIDj2asKytVEPk+Da57BBB/bdLKuUOGlhZ
D24Ohwl2WwW3pztpQHOe0ySnPRAt7Yv8SQP751r31h0hWHtLMLrZQwO+7sMG
naEEr7bOsJ0bqgFO+mXulHCC9y8YCDLLNTBqrxrmxRH8nfcsymq1FlKSy5gU
7U8+Gnuhqxas+qPME+MJugsUJoabtLBJNO2H8hP0vLCe1uk8LYhHHE4ZnCK4
qmKPLDZBC253YqffSCT4cUu64Ys2LTw12TAPkwgeIpb6J91a4B8wWtVJO8v1
TEz7Ky2I5uTvmkwm+P5Sx3r1mBZexzXk+pwnmPSrcr3EWgfn0GTZ51SC/ffT
HjqH6cAq65nrH0KCzVetSwfjdXBzuMBjcRrBf2ISHa+f00HPVU6Yl4hgb4mN
hUeeDpazA2qupRM8Mrs1PKRZB0+ar23eeZmg/+qm2pBFFPAXhPJe03ZIshH5
O1Lw6fjaw9Figk57cqpC3CiwXd4iLMii73ugYAztoiBKSHWO5RB8vo8f1JVC
wTeDdwcFuQRdneqkMy9RkA9nJmzyCG6aYrFCWEjBI73Z3G0SgiaejWFxf1Kw
Z2ufQz/tc/22xqZ/UzBSIMWIfPofYxOnN76gIPnTMe60KwTTMu1O8rUUWPq4
7JfQPqscDZ+cpOA/xlY+lQ==
         "]]},
       Annotation[#, 
        "Charting`Private`Tag$5958#2"]& ], {}}, {{}, {}, {}, {}, {}}, {{}, \
{}, {}, {}, {}}}, {}}, 
   {RGBColor[0, 0, 1], PointSize[Medium], 
    PointBox[{{2.362, 0}, {2.4, 0.0196}, {2.423, 0.0299}, {2.5, 
      0.13674733017389173`}, {2.6, 0.33754545351924736`}, {2.7, 
      0.5721232114456891}, {2.8, 0.8729236359882866}, {2.55, 
      0.23377323870062877`}, {2.45, 0.04544997364275827}, {2.82, 
      0.9545336604809966}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"S\"", TraditionalForm], 
    FormBox["\"Key Rate\"", TraditionalForm]},
  AxesOrigin->{2., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{2, 2 2^Rational[1, 2]}, {-0.1, 1}}, {{
     2, 2.8284271247461903`}, {-0.1, 1}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8447711660485916`*^9, {3.844771205369243*^9, 3.844771220438822*^9}, 
   3.844771379253084*^9, 3.8447714185812387`*^9, 3.8447714573854046`*^9, {
   3.8447715234890175`*^9, 3.844771568781126*^9}, {3.8447812835279856`*^9, 
   3.8447813078783236`*^9}, 3.8447876963697777`*^9, 3.844787765548197*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"260fa710-18f6-4dea-8e7f-3b65e99bcf86"]
}, Open  ]]
},
WindowSize->{1536, 821},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 343, 9, 28, "Input",ExpressionUUID->"b0028faa-d8d7-45d3-a0d0-52b1ed35791a"],
Cell[904, 31, 393, 9, 28, "Input",ExpressionUUID->"26bf1194-b975-4925-804d-f2b68114f878"],
Cell[1300, 42, 399, 8, 28, "Input",ExpressionUUID->"2c951737-b9c3-4e1e-9e72-799859e9df02"],
Cell[1702, 52, 508, 14, 28, "Input",ExpressionUUID->"ac4b454a-b71e-4564-aa3c-33108ed285be"],
Cell[2213, 68, 441, 11, 28, "Input",ExpressionUUID->"bbb23767-3a14-4ed8-8e84-f5a1b17e6e58"],
Cell[2657, 81, 392, 10, 28, "Input",ExpressionUUID->"59390bf9-45d6-43e3-aeb3-ddbfcb603d55"],
Cell[3052, 93, 392, 10, 28, "Input",ExpressionUUID->"9919a518-bfe9-4e39-b24a-7c59686b56f4"],
Cell[3447, 105, 445, 11, 28, "Input",ExpressionUUID->"7ffe8672-de6b-4cdc-9ae4-98de3e3d53ee"],
Cell[3895, 118, 264, 6, 28, "Input",ExpressionUUID->"5d8eaf42-defe-422f-b30e-53c0e28eaf52"],
Cell[4162, 126, 242, 5, 28, "Input",ExpressionUUID->"367e0d2a-d3b3-4395-a9e5-62a9b46bd166"],
Cell[4407, 133, 370, 10, 28, "Input",ExpressionUUID->"6e1f98c9-0b09-4478-a451-734a5f4006be"],
Cell[4780, 145, 550, 14, 28, "Input",ExpressionUUID->"82a17665-96ca-44d1-a17e-585de724d083"],
Cell[5333, 161, 597, 15, 28, "Input",ExpressionUUID->"d49b222c-5d8e-4607-9f4c-e37c07346b4d"],
Cell[5933, 178, 405, 8, 28, "Input",ExpressionUUID->"d8792183-11b9-448d-86bb-6d20633f936c"],
Cell[6341, 188, 294, 6, 28, "Input",ExpressionUUID->"51722006-521a-4bf5-98aa-3551b5798668"],
Cell[6638, 196, 583, 15, 28, "Input",ExpressionUUID->"171fefd0-d2b7-4dff-b74e-d1b88a34b0b9"],
Cell[7224, 213, 654, 15, 28, "Input",ExpressionUUID->"01c39182-33fe-44a9-814d-3be0e1312f9d"],
Cell[7881, 230, 703, 15, 28, "Input",ExpressionUUID->"026e4f4b-6b1b-4e19-b912-f2ad92058132"],
Cell[8587, 247, 1643, 28, 28, "Input",ExpressionUUID->"dd7d7e4c-015a-4a67-a981-9e46bd0d20b5"],
Cell[CellGroupData[{
Cell[10255, 279, 416, 8, 28, "Input",ExpressionUUID->"7d669b46-e8a5-4d29-9554-d7d14605f1d3"],
Cell[10674, 289, 1315, 24, 32, "Output",ExpressionUUID->"a45587f5-e239-4859-8507-66826c78cb27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12026, 318, 1086, 23, 28, "Input",ExpressionUUID->"0f698666-dd2a-4a4b-9af7-d01f293c5504"],
Cell[13115, 343, 3109, 80, 52, "Output",ExpressionUUID->"4b356c43-6a09-4119-9d88-3a5e3d3ad3d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16261, 428, 460, 12, 28, "Input",ExpressionUUID->"f9f6468b-1380-4fc9-b551-fe6613104949"],
Cell[16724, 442, 1046, 18, 32, "Output",ExpressionUUID->"cc227ecb-e75a-4e42-a5b5-c3104b6521b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17807, 465, 613, 16, 28, "Input",ExpressionUUID->"8d56aa40-6de6-4309-878b-a2b581be73ae"],
Cell[18423, 483, 1081, 20, 32, "Output",ExpressionUUID->"74815845-6f08-473e-9480-2abbe3bc89a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19541, 508, 510, 13, 28, "Input",ExpressionUUID->"b4f98612-a4df-4061-b8e6-8de713dca545"],
Cell[20054, 523, 1068, 19, 32, "Output",ExpressionUUID->"4f524700-0734-4f74-9d15-c98684a737de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21159, 547, 643, 15, 28, "Input",ExpressionUUID->"94978c3e-60d7-48bb-b10b-2087f231749e"],
Cell[21805, 564, 796, 15, 32, "Output",ExpressionUUID->"a1f6b6dc-8139-4ab7-ac23-cd0dce68d33e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22638, 584, 518, 14, 28, "Input",ExpressionUUID->"5f35a3e0-8d01-4da3-969a-870b02e3d0f0"],
Cell[23159, 600, 1576, 39, 62, "Output",ExpressionUUID->"d88bdbf2-13be-4903-a993-7112fb46e8ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24772, 644, 741, 12, 28, "Input",ExpressionUUID->"817a9739-9feb-4fdc-b8a6-a6353fd16fb2"],
Cell[25516, 658, 2299, 56, 60, "Output",ExpressionUUID->"ad80b07a-820a-45cd-83d1-75d8e1160567"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27852, 719, 482, 14, 28, "Input",ExpressionUUID->"9e8d2e43-4f12-43ce-b5b5-824d0859f962"],
Cell[28337, 735, 1955, 56, 61, "Output",ExpressionUUID->"c76af078-059c-4797-a7e2-b5688f9e5b35"]
}, Open  ]],
Cell[30307, 794, 950, 24, 28, "Input",ExpressionUUID->"15b14a55-fd25-47d2-8328-87a9f72b09ca"],
Cell[CellGroupData[{
Cell[31282, 822, 347, 6, 28, "Input",ExpressionUUID->"5066de3c-1992-4eac-ba9c-a16e14b5ad82"],
Cell[31632, 830, 1026, 18, 58, "Output",ExpressionUUID->"7a418895-f9dc-4edc-ac68-cb162cc40a39"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32695, 853, 1036, 29, 52, "Input",ExpressionUUID->"01494476-0563-4284-863d-381e3cca3d97"],
Cell[33734, 884, 681, 11, 32, "Output",ExpressionUUID->"0d13ce23-7e1f-495b-8751-313195338965"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34452, 900, 1667, 41, 46, "Input",ExpressionUUID->"983580eb-1153-4e5d-923a-9bca9d402845"],
Cell[36122, 943, 1978, 50, 57, "Output",ExpressionUUID->"fd3b5bf9-61aa-4c66-89e5-0b4320d876b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38137, 998, 2194, 48, 46, "Input",ExpressionUUID->"b869ba7e-834c-4f5c-9732-71b4bbbc33ba"],
Cell[40334, 1048, 2223, 51, 57, "Output",ExpressionUUID->"c27d1bb8-1a1b-4573-aae5-e082653da3db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42594, 1104, 663, 11, 28, "Input",ExpressionUUID->"521aebc9-424e-4517-84a9-deb1782b193d"],
Cell[43260, 1117, 1338, 22, 32, "Output",ExpressionUUID->"36a77fb6-f513-451a-940b-0fff2ee024ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44635, 1144, 1381, 37, 46, "Input",ExpressionUUID->"64071d17-c4bc-472a-a4d3-3d9cd1e56678"],
Cell[46019, 1183, 1767, 46, 57, "Output",ExpressionUUID->"9a96fdb6-26a4-4087-9602-ea1825b4d475"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47823, 1234, 1462, 40, 46, "Input",ExpressionUUID->"ead5d1e6-ce6f-48ae-8604-6fc05f6f6e52"],
Cell[49288, 1276, 1673, 44, 57, "Output",ExpressionUUID->"0a202213-7248-4868-ae24-fca065cd9174"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50998, 1325, 480, 10, 28, "Input",ExpressionUUID->"e42f1f89-d667-4fa5-9dda-80e4a5058f82"],
Cell[51481, 1337, 1327, 33, 55, "Output",ExpressionUUID->"3ed83002-a8fe-44a9-92fd-e7e83cc97687"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52845, 1375, 501, 14, 28, "Input",ExpressionUUID->"cee03d9c-4989-4e0e-a329-29ba4b86b39a"],
Cell[53349, 1391, 2223, 59, 32, "Output",ExpressionUUID->"32e0ee85-ccea-48ab-a8fd-b87c40ce8770"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55609, 1455, 468, 10, 28, "Input",ExpressionUUID->"882f0a4d-d565-47d2-aaad-06e4206c4215"],
Cell[56080, 1467, 853, 15, 55, "Output",ExpressionUUID->"d0928b19-fd73-4d2d-810a-ec0bdfcd1314"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56970, 1487, 474, 10, 28, "Input",ExpressionUUID->"f2dff87a-d856-4a8b-a257-ea7fcc1bb614"],
Cell[57447, 1499, 884, 15, 55, "Output",ExpressionUUID->"dd1f25b6-aefc-4161-bc1d-0100287b35bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58368, 1519, 446, 10, 28, "Input",ExpressionUUID->"a0fd3d63-ab8b-4eeb-8753-5a15252f3e98"],
Cell[58817, 1531, 856, 16, 58, "Output",ExpressionUUID->"30f796f0-df05-487d-8476-19044acbca56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59710, 1552, 470, 10, 28, "Input",ExpressionUUID->"950b8fd2-c8ae-486e-98c4-c3d61fea8005"],
Cell[60183, 1564, 864, 16, 58, "Output",ExpressionUUID->"7039434f-87f0-4e55-b318-0d4890b02f96"]
}, Open  ]],
Cell[61062, 1583, 896, 23, 28, "Input",ExpressionUUID->"796099d9-96f4-42ce-98cc-0e891b034496"],
Cell[CellGroupData[{
Cell[61983, 1610, 271, 5, 28, "Input",ExpressionUUID->"46757427-80e9-40ad-a74f-ee13afe86ad1"],
Cell[62257, 1617, 900, 16, 58, "Output",ExpressionUUID->"f5eed3be-f54f-467a-a8c5-b6cc03206510"]
}, Open  ]],
Cell[63172, 1636, 1505, 38, 48, "Input",ExpressionUUID->"7b7eef08-ca83-4823-9478-9951bb208a96"],
Cell[CellGroupData[{
Cell[64702, 1678, 1443, 40, 48, "Input",ExpressionUUID->"e53f2368-6d8a-410d-a78e-a69a617385ea"],
Cell[66148, 1720, 6602, 184, 134, "Output",ExpressionUUID->"f38a7c03-e6cb-4799-be7a-cc71bfb59fe1"]
}, Open  ]],
Cell[72765, 1907, 387, 9, 28, "Input",ExpressionUUID->"b8e5f4fb-6be6-43d5-9479-434c7c48310c"],
Cell[CellGroupData[{
Cell[73177, 1920, 1510, 36, 48, "Input",ExpressionUUID->"a79ed7c8-887a-44a6-88c5-a4856fea9a01"],
Cell[74690, 1958, 2585, 66, 82, "Output",ExpressionUUID->"b43c97b3-f2c8-4695-8bdd-9281c41d3159"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77312, 2029, 731, 18, 28, "Input",ExpressionUUID->"ce68f093-75bb-4497-9335-f75cc390d308"],
Cell[78046, 2049, 5043, 130, 152, "Output",ExpressionUUID->"11639f5c-3e02-452b-81f8-ff2b14da171e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83126, 2184, 334, 6, 28, "Input",ExpressionUUID->"4f27b9d9-8b7e-4a86-9c13-a39584983aa9"],
Cell[83463, 2192, 720, 12, 32, "Output",ExpressionUUID->"0c76b9b7-81a7-4aa6-b4a2-d485c967260e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84220, 2209, 1097, 25, 28, "Input",ExpressionUUID->"3dd172bf-3969-41a7-863b-6813157adc00"],
Cell[85320, 2236, 1928, 47, 47, "Output",ExpressionUUID->"f7defad1-8bb2-4b24-b70a-4c1e7608769c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87285, 2288, 371, 8, 28, "Input",ExpressionUUID->"f7136281-fb1a-494a-b534-9dbd470f0e3b"],
Cell[87659, 2298, 574, 10, 32, "Output",ExpressionUUID->"dcf964ed-10df-4c99-b116-38fe4b6a1197"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88270, 2313, 993, 23, 28, "Input",ExpressionUUID->"e5df359f-4a30-4205-bc1c-bbd1c3ef488e"],
Cell[89266, 2338, 2321, 61, 47, "Output",ExpressionUUID->"11217dae-0511-4c69-9a54-4e355b498bab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91624, 2404, 374, 8, 28, "Input",ExpressionUUID->"89d45121-b9fd-4924-9a01-bbc6626afe50"],
Cell[92001, 2414, 2970, 68, 79, "Output",ExpressionUUID->"91450f55-b2a6-463b-813f-5131f6f162e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95008, 2487, 415, 9, 28, "Input",ExpressionUUID->"900b9928-0e57-45f1-92ff-78329b2195a4"],
Cell[95426, 2498, 864, 18, 32, "Output",ExpressionUUID->"a6ca08ef-9654-471f-a603-119228e9911f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96327, 2521, 371, 8, 28, "Input",ExpressionUUID->"43c92e1f-0c1d-4576-a98b-dad973d31c77"],
Cell[96701, 2531, 699, 12, 32, "Output",ExpressionUUID->"398ff843-a328-4333-b054-6db4a4ee3dc6"]
}, Open  ]],
Cell[97415, 2546, 445, 10, 28, "Input",ExpressionUUID->"0c004fbf-04a8-4472-9a2f-c8a85759238f"],
Cell[97863, 2558, 1586, 38, 48, "Input",ExpressionUUID->"80f38b54-f2ed-45e1-a357-fd7988c07c55"],
Cell[CellGroupData[{
Cell[99474, 2600, 868, 20, 28, "Input",ExpressionUUID->"2cf578c6-711a-441a-8266-e20627bc3001"],
Cell[100345, 2622, 4551, 116, 117, "Output",ExpressionUUID->"c808ef3c-2830-4bf8-bd05-a8a309dce034"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104933, 2743, 1148, 25, 28, "Input",ExpressionUUID->"da1a5d77-52bb-4db3-81dc-b354917177fa"],
Cell[106084, 2770, 2542, 65, 47, "Output",ExpressionUUID->"55669807-8c17-4dc6-a6f4-eb300fd14152"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108663, 2840, 322, 7, 28, "Input",ExpressionUUID->"4f45b384-4921-4e5c-ac29-0cf474270583"],
Cell[108988, 2849, 2924, 67, 79, "Output",ExpressionUUID->"45fdf011-1a50-4acc-a3e4-8b501400b2a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111949, 2921, 1048, 24, 28, "Input",ExpressionUUID->"1a2bb0ce-1f7a-4974-ba91-50d9b4bad075"],
Cell[113000, 2947, 1323, 29, 32, "Output",ExpressionUUID->"59bd8492-674c-4234-999a-0f856ad57296"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114360, 2981, 324, 7, 28, "Input",ExpressionUUID->"a120bbd8-e161-460d-b61b-00008f6e7126"],
Cell[114687, 2990, 886, 15, 32, "Output",ExpressionUUID->"676a2e56-7cc7-4204-b41f-faa4328e0634"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115610, 3010, 465, 9, 28, "Input",ExpressionUUID->"2d44f8dd-2c75-4642-826e-0e2d51acb4a7"],
Cell[116078, 3021, 901, 18, 32, "Output",ExpressionUUID->"7d57f3d6-99d5-4baf-8c54-4a4dbb794d2a"]
}, Open  ]],
Cell[116994, 3042, 441, 10, 28, "Input",ExpressionUUID->"09ddce1e-0b2d-4d40-820f-b1d868584bdf"],
Cell[CellGroupData[{
Cell[117460, 3056, 1609, 38, 48, "Input",ExpressionUUID->"b3e9d4b2-e1cb-4dd2-bff0-2487b9013812"],
Cell[119072, 3096, 3153, 83, 82, "Output",ExpressionUUID->"0422dfa8-82ea-449d-b53d-4fa32ec9c1e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122262, 3184, 888, 20, 28, "Input",ExpressionUUID->"fbb96f51-8085-495e-9b62-4617a5e08453"],
Cell[123153, 3206, 3476, 84, 82, "Output",ExpressionUUID->"6c1113be-f776-4e95-8396-ea1e465e97e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126666, 3295, 379, 7, 28, "Input",ExpressionUUID->"f59db32a-e8c4-4b6c-9b2c-0d0b764cf045"],
Cell[127048, 3304, 435, 8, 32, "Output",ExpressionUUID->"29d4526a-170b-4641-b8ca-1219f93cf10c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127520, 3317, 1150, 25, 28, "Input",ExpressionUUID->"085b53b8-98b5-4cf2-be75-f013d77bb9af"],
Cell[128673, 3344, 1520, 31, 32, "Output",ExpressionUUID->"2b6f6197-a3a6-490b-ae2d-252633bc0fc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130230, 3380, 324, 7, 28, "Input",ExpressionUUID->"1e201e16-4a8b-463d-b0a1-22fac023a63a"],
Cell[130557, 3389, 910, 16, 32, "Output",ExpressionUUID->"4f640dff-62d3-496f-b6c4-7ff49e2f6d91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131504, 3410, 1045, 24, 28, "Input",ExpressionUUID->"6939054e-9aff-4e82-8855-757aba36b9f5"],
Cell[132552, 3436, 1890, 46, 47, "Output",ExpressionUUID->"1275566b-034c-42f1-ab95-37000a1eaa97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134479, 3487, 324, 7, 28, "Input",ExpressionUUID->"eebb83f3-9c78-4f99-a211-84f4cfe8531b"],
Cell[134806, 3496, 516, 10, 32, "Output",ExpressionUUID->"f38cd5a9-5470-4965-a27c-0487d8f75802"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135359, 3511, 462, 9, 28, "Input",ExpressionUUID->"474d9eca-6636-4072-8f31-8cccd6700791"],
Cell[135824, 3522, 963, 19, 32, "Output",ExpressionUUID->"03411bbc-64ba-4c44-9297-93c912fd6777"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136824, 3546, 326, 7, 28, "Input",ExpressionUUID->"b77f64c5-85a6-4e09-a1eb-e9b5f94f9b5d"],
Cell[137153, 3555, 578, 10, 32, "Output",ExpressionUUID->"f6513009-f4ca-412d-838f-b28378333214"]
}, Open  ]],
Cell[137746, 3568, 3130, 85, 67, "Input",ExpressionUUID->"48804fb4-ee95-4fab-b75c-a0e6866abad2"],
Cell[140879, 3655, 442, 10, 28, "Input",ExpressionUUID->"1053a4fb-5f72-492a-867a-6ec215763be8"],
Cell[141324, 3667, 1614, 38, 48, "Input",ExpressionUUID->"25dad828-9b79-48ec-afc9-fd7c60ed9fbb"],
Cell[CellGroupData[{
Cell[142963, 3709, 767, 19, 28, "Input",ExpressionUUID->"0cc03640-f03f-46a7-b61c-682edc84d725"],
Cell[143733, 3730, 3024, 75, 52, "Output",ExpressionUUID->"adbca706-4ae7-453c-8fff-7449c3baad1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146794, 3810, 842, 21, 28, "Input",ExpressionUUID->"8175f15b-6004-4eb8-a6ea-18687793e79c"],
Cell[147639, 3833, 1067, 24, 32, "Output",ExpressionUUID->"db912c4d-11f3-4375-a04f-b4f13a984ed6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148743, 3862, 324, 7, 28, "Input",ExpressionUUID->"c4523d92-0d28-4277-8042-978467bc8ee5"],
Cell[149070, 3871, 769, 15, 32, "Output",ExpressionUUID->"fa1e6de5-fbea-466f-b558-f2ae5ee25cad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149876, 3891, 1142, 25, 28, "Input",ExpressionUUID->"4dfb5ece-c444-4966-9529-f4e09a26f162"],
Cell[151021, 3918, 1197, 26, 32, "Output",ExpressionUUID->"1fb6f45a-e1ca-4481-9a2e-aad968aab747"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152255, 3949, 324, 7, 28, "Input",ExpressionUUID->"4c181e22-3ccf-4594-b5e6-ca4ceb544524"],
Cell[152582, 3958, 767, 15, 32, "Output",ExpressionUUID->"5649b229-c419-4d32-a6cb-fcdbfd1aafab"]
}, Open  ]],
Cell[153364, 3976, 543, 11, 28, "Input",ExpressionUUID->"e8d90f03-e485-497f-8558-c11316ddd281"],
Cell[153910, 3989, 1733, 40, 48, "Input",ExpressionUUID->"e16b9177-359d-429f-9cfc-baa1cdf976c5"],
Cell[CellGroupData[{
Cell[155668, 4033, 1101, 24, 28, "Input",ExpressionUUID->"477015f4-5116-4547-90a2-8139a8fe09e7"],
Cell[156772, 4059, 2070, 55, 47, "Output",ExpressionUUID->"47db62d0-e148-4c27-86b3-8c8226e6c5f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158879, 4119, 997, 23, 28, "Input",ExpressionUUID->"23ffdb10-36f4-4295-b4d8-1483d7cb75df"],
Cell[159879, 4144, 2345, 70, 61, "Output",ExpressionUUID->"c97677b3-400c-4d7e-a74f-9b6a9e2c3331"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162261, 4219, 427, 7, 28, "Input",ExpressionUUID->"d4d79f79-2cea-4ae8-ad74-ecce3442b9b9"],
Cell[162691, 4228, 938, 23, 32, "Output",ExpressionUUID->"f39c25f5-aaab-42ee-94cb-3372e1a7eab5"]
}, Open  ]],
Cell[163644, 4254, 490, 10, 28, "Input",ExpressionUUID->"ea5a66c2-bdff-43e4-bc8b-2e0129f7f9c7"],
Cell[164137, 4266, 1683, 39, 48, "Input",ExpressionUUID->"bb9acd43-b269-4a6b-86c4-7894c30f5de2"],
Cell[CellGroupData[{
Cell[165845, 4309, 322, 7, 28, "Input",ExpressionUUID->"7a350b93-e160-44b0-bb06-291bd918b797"],
Cell[166170, 4318, 1354, 34, 58, "Output",ExpressionUUID->"5d75289a-e237-42ef-97cd-987e5a72d6f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167561, 4357, 1103, 24, 28, "Input",ExpressionUUID->"bef36f7f-4d96-4a03-823b-912ae19e5e96"],
Cell[168667, 4383, 1473, 30, 32, "Output",ExpressionUUID->"d9472da4-5382-48d1-8c8d-15b0471b9e5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170177, 4418, 324, 7, 28, "Input",ExpressionUUID->"21030f53-9e19-497a-babb-90127bb1cfcd"],
Cell[170504, 4427, 815, 14, 32, "Output",ExpressionUUID->"c7f63ac2-442e-4bab-b5fc-25c5c552f812"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171356, 4446, 997, 23, 28, "Input",ExpressionUUID->"8b4fbcb6-fcb8-4811-994d-baea8992859b"],
Cell[172356, 4471, 2253, 61, 61, "Output",ExpressionUUID->"7875d76f-a910-4cc6-8e59-e0144d71b29f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174646, 4537, 320, 7, 28, "Input",ExpressionUUID->"40339f7f-671c-4387-b5ef-e6eee146bdf9"],
Cell[174969, 4546, 1860, 47, 61, "Output",ExpressionUUID->"b50c8344-e7d0-467e-a318-83c5dedae14f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176866, 4598, 427, 7, 28, "Input",ExpressionUUID->"c27811fe-4445-44b3-af90-238cc4f3c721"],
Cell[177296, 4607, 890, 18, 32, "Output",ExpressionUUID->"e71c8593-bf86-4765-8571-4f0c79546baa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178223, 4630, 322, 7, 28, "Input",ExpressionUUID->"d05e007f-4e78-48b7-b744-45c768fb411a"],
Cell[178548, 4639, 575, 10, 32, "Output",ExpressionUUID->"7a991e25-e687-44c7-91e3-e55dde55e023"]
}, Open  ]],
Cell[179138, 4652, 3280, 92, 67, "Input",ExpressionUUID->"cbf98e6d-f799-45bd-b7fc-13368025f6e5"],
Cell[182421, 4746, 494, 10, 28, "Input",ExpressionUUID->"e2bca516-cbf8-45fc-b6dc-dcd8ccadc9bc"],
Cell[182918, 4758, 1690, 39, 48, "Input",ExpressionUUID->"b80ee5bb-48ab-4d70-a8c9-ec4e5c09bdc0"],
Cell[CellGroupData[{
Cell[184633, 4801, 1105, 25, 28, "Input",ExpressionUUID->"56fd8ee8-cd6e-4cb8-9496-15adb0de93db"],
Cell[185741, 4828, 2070, 56, 47, "Output",ExpressionUUID->"476324d6-ffb0-4363-9168-f02e98da1897"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187848, 4889, 1001, 24, 28, "Input",ExpressionUUID->"c046171f-02e2-4fd9-9863-0bac45299915"],
Cell[188852, 4915, 2349, 71, 61, "Output",ExpressionUUID->"97a60d8d-60ab-4149-821f-3b8308db691d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191238, 4991, 433, 8, 28, "Input",ExpressionUUID->"ea3f3fc3-e02f-4058-adb0-ecb96b306ee9"],
Cell[191674, 5001, 946, 24, 32, "Output",ExpressionUUID->"3aae6e7f-5910-4445-9293-99e12ca25ad3"]
}, Open  ]],
Cell[192635, 5028, 547, 12, 28, "Input",ExpressionUUID->"9469e0fb-ddde-4b0c-93c8-fee0f19edb27"],
Cell[193185, 5042, 1742, 41, 48, "Input",ExpressionUUID->"0667d7c9-0ea2-4421-be37-61d741c96f28"],
Cell[CellGroupData[{
Cell[194952, 5087, 1107, 25, 28, "Input",ExpressionUUID->"237a7579-68ad-4ec1-9a60-9eb50a7b5c0a"],
Cell[196062, 5114, 2074, 56, 47, "Output",ExpressionUUID->"865e1789-231c-452f-84c6-618fcaeca5a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198173, 5175, 999, 24, 28, "Input",ExpressionUUID->"09ca361c-74d1-4869-9967-7570b2a49926"],
Cell[199175, 5201, 2346, 70, 61, "Output",ExpressionUUID->"8f4308e8-5eaf-4b0a-a071-ff3f67e496d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201558, 5276, 431, 8, 28, "Input",ExpressionUUID->"61dd69f7-e84a-409b-a41b-0bad178d7099"],
Cell[201992, 5286, 948, 24, 32, "Output",ExpressionUUID->"50dfd377-1cb0-4c02-a1ec-66c704f863ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202977, 5315, 576, 14, 27, "Input",ExpressionUUID->"58c045e5-54a0-45b2-9e23-b7dcbee96242"],
Cell[203556, 5331, 677, 15, 58, "Output",ExpressionUUID->"415af252-b6e6-4291-b02c-9cb6b6e09fd5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204270, 5351, 398, 11, 27, "Input",ExpressionUUID->"0d0b0431-d5da-4519-afba-93fd32c2e089"],
Cell[204671, 5364, 667, 15, 57, "Output",ExpressionUUID->"a47646a9-49de-4dac-9f4a-d61a82406e4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205375, 5384, 932, 28, 28, "Input",ExpressionUUID->"acccfd7d-fad6-4eda-b353-04cf767768b0"],
Cell[206310, 5414, 2130, 72, 70, "Output",ExpressionUUID->"89acda3e-02ab-4173-bd70-983262acfdc1"]
}, Open  ]],
Cell[208455, 5489, 2166, 73, 127, "Input",ExpressionUUID->"02d59140-3c17-4478-96ae-7fb9223a1b9e"],
Cell[CellGroupData[{
Cell[210646, 5566, 1532, 38, 28, "Input",ExpressionUUID->"53112f15-4f25-4f80-8313-36e6af42f26e"],
Cell[212181, 5606, 7243, 142, 252, "Output",ExpressionUUID->"6e764671-0a0d-42ac-803c-2b71b1f0f178"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219461, 5753, 3250, 90, 86, "Input",ExpressionUUID->"fb04d4e3-36b5-4b93-85e6-2c9828a53f55"],
Cell[222714, 5845, 1226, 29, 32, "Output",ExpressionUUID->"e4c34462-aa1f-4d79-b17d-0a53770a95d4"],
Cell[223943, 5876, 7681, 149, 237, "Output",ExpressionUUID->"260fa710-18f6-4dea-8e7f-3b65e99bcf86"]
}, Open  ]]
}
]
*)


